Forecasting Without Full Identification: Reliability and Computational Cost in Clot-Growth Simulation

We forecast clot growth from sparse early measurements with incomplete biochemical information. Using 1,000 simulated trajectories, we compare inverse search, which weights candidate inputs by their agreement with early observations, with a direct multilayer perceptron (MLP) predicting future clot size. Inverse search is more accurate when tissue factor alone, or tissue factor and fibrinogen, are unknown. When all five inputs are unknown, direct prediction achieves 2.16% pooled relative $L_2$ forecast error, outperforming search with 8,192 candidates using a forward MLP (3.25%) or latent neural ordinary differential equation model (3.36%). A conditional error bound separates candidate disagreement, weight on poor early fits, surrogate error, and candidate coverage. Increasing randomized quasi-Monte Carlo candidate budgets from 512 to 32,768 reduces numerical variation. A covariance score ranks additional assays by expected forecast value while accounting for measurement noise. At 10% range-scaled assay noise, incorporating assay uncertainty reduces forecast error from about 5% to below 3% for both surrogates. An independent reaction cascade verifies candidate integration against tensor quadrature, with mean normalized forecast-integration error below $10^{-5}$ at 32,768 candidates. These results demonstrate accurate clot-growth forecasting without full biochemical identification and support selecting prediction strategies and additional measurements according to accuracy, reliability, and computational cost.

==> anc/MATCOM_code_only.sha256.txt <==
3dca2958f1737c04ad8cac20f281bcea5844e08e2ee6f7d168ead51c2208c06e  MATCOM_code_only.zip


==> anc/clotonet_code/MANIFEST.json <==
{
  "format_version": 1,
  "purpose": "MATCOM code-only submission; no research data or saved outputs",
  "file_count": 87,
  "total_bytes": 1048096,
  "files": [
    {
      "path": "README.md",
      "bytes": 3768,
      "sha256": "8ac5f81b155b482f24c4b6eaa9ef43d216eb21246955d2bbe14335a19ed09408",
      "reason": "Code-only installation and test instructions"
    },
    {
      "path": "inverse-final.py",
      "bytes": 31342,
      "sha256": "2d33ee6779b6d2e7267471748ad9f8a5b9dc593f2d9fac63f368436ec40aff7e",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "inverse-v3sndde.py",
      "bytes": 47745,
      "sha256": "74ddecc612c252bce313d23feaeeaef93f46bb3191ab9d107c0a0b27f6f8dac9",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "inverse-v7.py",
      "bytes": 86881,
      "sha256": "4334d5b8a86cebe79654cafa697c8ad6291e2b16db49a6c1936a84fe50268c32",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "inverse-v8.py",
      "bytes": 58750,
      "sha256": "d2370edc0d4d3a9d95387c37f99ad12dc4e0e25f86f65b86a7c044573b1b3662",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "inverse-v9.py",
      "bytes": 71913,
      "sha256": "b655ae82697d475869b6e832c026dca16956185a7b113bbe75f046b3e6282308",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "requirements_reproduction.txt",
      "bytes": 415,
      "sha256": "1bd32027719e008578cf66f39a323eda32cb9d41a5012384f13983623a0cb6f9",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/NOISY_FACTOR_PROTOCOL.md",
      "bytes": 3419,
      "sha256": "a2978ad189da00b47d256c028bb869c020de14fcc4337e5b1046655c335491c7",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/__init__.py",
      "bytes": 81,
      "sha256": "4a23952d5a7d4551164698d66de0e6fffb69697026373b8bf3b866b636052728",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/audit_reproducibility.py",
      "bytes": 7382,
      "sha256": "473c237f42ca54a65be0327db0b2f951db0e8b436dcbb1f4476ad7cd4a1fbe4e",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/audit_statistics.py",
      "bytes": 11928,
      "sha256": "827106b6478f812fcaf5a96f0aaccd425dca607b7c835864e5cda82b2a2a82ac",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/check_snode_time_steps.py",
      "bytes": 18171,
      "sha256": "4ac685dcf252ef1a4e27eda9bad94117cace9aeab36bc0b3e06f558c0c533030",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/core.py",
      "bytes": 14700,
      "sha256": "b737ed5237cae50eb47dcd38924697b2cb2592ba17a08f0d74d1cf30751d8c1f",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/export_corpus_svg.py",
      "bytes": 5724,
      "sha256": "2c42f7c9f33bf109660ebbeabafb67b9887f40d59aaf09547dece3ef87f71c1c",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/export_noisy_factors.py",
      "bytes": 14773,
      "sha256": "d6e23f838d8a91cbebfef7dc5e1e108f303a8d3c8767651e1e93718a2479b79e",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/export_results.py",
      "bytes": 21334,
      "sha256": "1e644291da326cc1ad1a7e465632f8d0b355d036f55067bb6de5537803665a50",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/figure_ambiguity.py",
      "bytes": 12887,
      "sha256": "6349d9bd9ea99e2916480dd17f2a1e7b5ebde326b19d28cab44d74aceae53fce",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/figure_assay.py",
      "bytes": 20281,
      "sha256": "64f8093da57642496c4d6c9b4885545d3204a2ac10d5740da3270bdcc561399e",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/figure_robustness.py",
      "bytes": 21822,
      "sha256": "2e2df4c0d9e9c9969f75951837f763ed78e1e6fc1cbea2b50231424ba30797b9",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/make_figures.py",
      "bytes": 7456,
      "sha256": "118844d1d06527224f14dfa00d821a11296c3040f55ff8ca2cdae2a23577e4b3",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/noisy_assays.py",
      "bytes": 11916,
      "sha256": "3f1bb88ee44ddfdf7b3600e208f9a874ffafe0af9bb47dc0a9180113cf955e6a",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/prepare_references.py",
      "bytes": 5210,
      "sha256": "9df3ab5918888f6b79148c9ad77cff246f11a23cb94f682c2680bf2fb1e24ab0",
      "reason": "Citation-parsing helper required by the constructed mathematical tests"
    },
    {
      "path": "revision_amm/run_acquisition.py",
      "bytes": 8729,
      "sha256": "3656289ae58245f2427d98c1f4d5fb1e3615363c0f2a5ccf42b6910cb4b9a4ff",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/run_candidate_stability.py",
      "bytes": 13486,
      "sha256": "44dcee7e0bc58ede4206cae78f02f73f4c1bdeefa7681e567f499ea0f43b93c5",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/run_experiments.py",
      "bytes": 23115,
      "sha256": "eacdc4114573e5ce8d35cdd9176549db195fa86988a380907aca13e146622444",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/run_extrapolation.py",
      "bytes": 6224,
      "sha256": "0dcf338d75962da5688c4151e874435ff678787874254e1417f0f57f8aeb79cd",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/run_noisy_factors.py",
      "bytes": 11768,
      "sha256": "a07a009c56ce787aaf95d2874a2d547ec071586e88d4cd69c633925ba0e27338",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/run_snode_stability.py",
      "bytes": 10734,
      "sha256": "5e67b656217b262fbb9afdea4947597a7aa32a1d570f6168701c1af65edced9b",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/svg_to_manuscript_pdf.py",
      "bytes": 3212,
      "sha256": "c5bccdfa9bf8b5c4c01b332e0e978d7a3335a38ce31f31c3b2cfcb58edac56af",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/test_acquisition.py",
      "bytes": 1536,
      "sha256": "1700a648bc2c3c463a789651b379bfa20bd9ed6d862fe2d8f671d54254a08748",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/test_candidate_stability.py",
      "bytes": 5347,
      "sha256": "a64e16560cb5d8f0e0db55fe6a157ecac88d5312cd1d7db8ea6729be0ea75845",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/test_candidate_validation.py",
      "bytes": 2275,
      "sha256": "f695f766a3562122d798d20808e9487cfdd666159cf651fc36c2016e9283a5a5",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/test_core.py",
      "bytes": 7379,
      "sha256": "99e6625e4ca1b6b89f124468759a50950dceae639bcbf3316984dcde5c369e68",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/test_figure_ambiguity.py",
      "bytes": 2201,
      "sha256": "734f1a3e467be44d0a7c7c35c48fc37b30264528749097ceea8548fcc8116201",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/test_figure_assay.py",
      "bytes": 4569,
      "sha256": "b420086b373dfd73f476d5a51f5d6b509605594ef426bedbf17d9d6098c619c9",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/test_figure_robustness.py",
      "bytes": 3706,
      "sha256": "8afe85d96ca41547d7fe09c868622ed898eddb80154b471110863097daa0eb03",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/test_forecast_framework.py",
      "bytes": 8000,
      "sha256": "020a634b1ac81086a7ccc1ec70557433d051f325a549ec4a3f8949728d0ed1a8",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/test_lily_math.py",
      "bytes": 1597,
      "sha256": "6523ed9b44ea7580885dff37e440d882c8f0445c758a60a7fef2907f10df3760",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/test_noisy_assays.py",
      "bytes": 10411,
      "sha256": "a0448aa8e7d68830bfa4c15930f6b45fc563866a6ff108af1ed40edea4bcda14",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/test_noisy_factor_metrics.py",
      "bytes": 6347,
      "sha256": "9a4ac29dd9115a3d6b9d33780eb3b3ad276c72f83ebb75871e750e39e51ccee7",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/test_noisy_factor_runner.py",
      "bytes": 1732,
      "sha256": "bfee0008fab1e44bc076f96754c04c95cfddbb973f7c34f1cbad91d6475e61f9",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/test_reproducibility.py",
      "bytes": 923,
      "sha256": "024cbe4b67a7ece2d994cec13efea038cdebce5b8d576e1f4c41817f7309c674",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/test_snode_stability.py",
      "bytes": 3961,
      "sha256": "723a2c7ab5a7c3548ab01d8eba24b97f35810e47a1289a3e28c10c19953e621d",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/test_snode_stability_validation.py",
      "bytes": 1328,
      "sha256": "247bb61704069e8063a657727174f5b8543e94d2afb75d276ee5cdafd874c690",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/test_snode_time_steps.py",
      "bytes": 3005,
      "sha256": "0a2b628dc8555a16f33ac62b757233fd8979816196e31252f11ccf7e13143a9d",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/test_statistics.py",
      "bytes": 2300,
      "sha256": "fb50ac9beca74bc47540d2bf82a3e7e9ac188b3ee40f362a98423b2cd0da543d",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/theory/ITERATION_2_PROTOCOL.md",
      "bytes": 4746,
      "sha256": "7825f070eb75ff596e0c8294dc70c4eddafc2eabeb4b3eb32b4147e2b0e7b668",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/theory/ITERATION_3_PROTOCOL.md",
      "bytes": 3476,
      "sha256": "39e10b9c8adfc325299c3b140459b1140eae10bd6a0c4e239f2bb961aa029464",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/theory/PROTOCOL.md",
      "bytes": 5694,
      "sha256": "a6406c59377dcdce5dcacb6fac122c699796027add76e352a595ddf5de03b2ae",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/theory/attenuation.py",
      "bytes": 7031,
      "sha256": "6f326f9d74ade3933b1959c6780cd3a7a50a10a56b8e3674c8fbc36133b00bb3",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/theory/export_results.py",
      "bytes": 8932,
      "sha256": "a8bdc56cf5811f80b1362608c1a9db671a68e3033b8b9a58afd8c891960d43f1",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/theory/front.py",
      "bytes": 6408,
      "sha256": "6b6da5e3a5ba1629c0c27ea17d4a2457970f179d4c862b2176537d2b4b4194b2",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/theory/make_figures.py",
      "bytes": 4659,
      "sha256": "69a32056de319e372ba4e1b115862625fa7056c87f71277341cd136c66feebf0",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/theory/relaxation.py",
      "bytes": 4112,
      "sha256": "57add6b5592df80dd7bf4b179d1d08071adefc0b77cb7445f74f6f5203369bad",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/theory/run_attenuation.py",
      "bytes": 10038,
      "sha256": "1a82c12565962c16113d57a26e695624c06a5b05c3335684b0a9286ba6dfc714",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/theory/run_relaxation.py",
      "bytes": 8983,
      "sha256": "cd8e307ed8f700d7b6da0b9df98a5d86710462ed6851d7caccdd5b6691f7ec65",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/theory/run_validation.py",
      "bytes": 13720,
      "sha256": "057e34cc7243f099347e0fb9edeb967a7a172b23ec001ead5541addba4fadb9d",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/theory/test_additional.py",
      "bytes": 2514,
      "sha256": "83db71795988a14fba64c8de301eaf8949c948d776f3e8e2b14cfd629209fb8f",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/theory/test_attenuation.py",
      "bytes": 3459,
      "sha256": "6292f893c372739f0588855f9739117064f67784053f55aaa53f803afc501183",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/theory/test_attenuation_runner.py",
      "bytes": 619,
      "sha256": "5db6181f1149e132d9330e2a4bdd1c93c0291aa90bb689085fe8fd4e2c48abe4",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/theory/test_front.py",
      "bytes": 4892,
      "sha256": "a6ea20daf470f54b9df0ec4b15352b7e7591754302256202fd1880e1867bfbe1",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/theory/test_relaxation.py",
      "bytes": 1984,
      "sha256": "9c312db4c9c6769c8ff72a07fbbb8eb5cb3fd87780d4d22a9364feed97f1d212",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/theory/test_validation.py",
      "bytes": 1196,
      "sha256": "40f8e2bac0f200a3918441ea0fe81ac8388a3e42903fea5dd2da693172fd315f",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/theory/validate_results.py",
      "bytes": 10445,
      "sha256": "c4dd91b9bf624df07cca29674c1e4f1cb5d2ee98824e3a2438fbbcec1bbdd3b8",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/validate_candidate_stability.py",
      "bytes": 18053,
      "sha256": "fb8e91c768c6f8e38968ec550e69e4827d15a3715bf889626b95f30ce98fbc48",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_amm/validate_snode_stability.py",
      "bytes": 12527,
      "sha256": "19c9ecb26eda43c21b980e89e89e1046f2c72faf6f24647cf2642573a8dfb0d2",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_matcom/__init__.py",
      "bytes": 84,
      "sha256": "567249daaf0d986ab6ff75c6947d267de438de21296089884d5e1c2f5c2d985f",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_matcom/adaptive_assays.py",
      "bytes": 35065,
      "sha256": "c7f11ea1b23f7b15bc5e3ffa7eedd4021defdb96aae95a734dbf0e8bf704ad1b",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_matcom/diagnostics.py",
      "bytes": 19799,
      "sha256": "92bbf18db377114cad9c5a79024420870a5247a44c2c5bb7abf869a9150dd2d3",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_matcom/diagnostics_snode.py",
      "bytes": 9619,
      "sha256": "9ec13f5526f2f939b4de7868aafd18d17d71974b0710a31dac364e09bf2795f9",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_matcom/direct_baseline.py",
      "bytes": 39994,
      "sha256": "aa04f9f95389e3c7f91beed0a041c9e77b3aad38d16e8f866a7253f71a76dba1",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_matcom/export_adaptive_assays.py",
      "bytes": 32667,
      "sha256": "7c4c49b667621f1bdc34bbb7817934f2fe822cb824cd87568a5b48f5adba88ba",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_matcom/export_diagnostics.py",
      "bytes": 16565,
      "sha256": "00610c0061752df980964f3b7cdfa929b9f43c87d62526ab63ace9fdcf70c455",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_matcom/export_direct_matched_cost.py",
      "bytes": 11845,
      "sha256": "155205d355265d76cd5b83ebfd4dcb48396de4f9c91bcc1bce1bf64f5271fa72",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_matcom/export_factor_noise.py",
      "bytes": 3578,
      "sha256": "f8d901df648561e05f36143d461f3ebbedcfa851d1ab92bf9dbc88292ae15228",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_matcom/export_forecast_examples.py",
      "bytes": 10467,
      "sha256": "867b89d1e613b7714ff63591cdad11b2524f35a95a176449223dbbaeeb87ef14",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_matcom/manufactured.py",
      "bytes": 29859,
      "sha256": "bcee5c4c54dbe80391b9eeaa151595ed385b2d539f470df77c11050099ba2d2e",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_matcom/manufactured_presentation.py",
      "bytes": 5176,
      "sha256": "f2afb57d3161a917bdbd177bfebe9129768f5e02a11d9c1a07b334630943a4c6",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_matcom/package_submission.py",
      "bytes": 16722,
      "sha256": "7585941e450c6262e7d32952c18d9edd03d8223db919745282aaefd67f0e17fd",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_matcom/test_adaptive_assays.py",
      "bytes": 4193,
      "sha256": "3572d776054b2a849e79758c32b2724c4407c3c70d2e9fcecbc14bca236e4341",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_matcom/test_diagnostics.py",
      "bytes": 2199,
      "sha256": "a73f3d8a02dbb4ceb74172794e3356f4d192ceec0def7ce94a2c973ca145b7c6",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_matcom/test_direct_baseline.py",
      "bytes": 5820,
      "sha256": "ed555ac5b7de3b69012de5bddeadfa7b072b204153af71b4e5f9d6ad2653a83a",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_matcom/test_export_adaptive_assays.py",
      "bytes": 3078,
      "sha256": "81c41ea3ffab95e8bf0bdd8c2c27d224dcaa6181aa0299e3092855ba59bff847",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_matcom/test_export_direct_matched_cost.py",
      "bytes": 1505,
      "sha256": "96e6170aea62f3a48351f9f5abef7e7b72b5b126db4e3d2764de3acd89fe1bf2",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_matcom/test_manufactured.py",
      "bytes": 4653,
      "sha256": "140232a379f5a5d8dfaeb0cdb251bc9b7d2aef279b14f433075955a1edf3d831",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "revision_matcom/test_presentation.py",
      "bytes": 1966,
      "sha256": "b96688b6e410b4f49d5a264bfac51cc146b56d93c2924a8ab35625f4a1399aa0",
      "reason": "Python source or required experiment documentation"
    },
    {
      "path": "v3snode.py",
      "bytes": 37971,
      "sha256": "8efc96ffd654180bb68b3914eb0e0f78509a487929299e1f20df8baf041b824d",
      "reason": "Python source or required experiment documentation"
    }
  ],
  "self_hash_note": "MANIFEST.json is not self-hashed; ZIP SHA-256 is recorded alongside the ZIP"
}


==> anc/clotonet_code/README.md <==
# Clot-growth forecasting: code only

Source code accompanying **Forecasting Without Full Identification: Reliability and Computational Cost in Clot-Growth Simulation**, by Lennon J. Shikhman, Lily DiPaulo, Ying Qian and He Li, for *Mathematics and Computers in Simulation*.

This archive contains Python implementations, numerical tests, figure exporters, experiment protocol documents and installation requirements. It contains no datasets, split files, trained weights, candidate pools, saved predictions, experimental results, manuscript files or figures. `MANIFEST.json` records the delivered source filenames, sizes and SHA-256 hashes.

## Installation

Extract the archive and run commands from `clotonet_code/`. Preserve the directory structure so Python imports and relative paths work.

The code was checked with Python 3.14.4 and PyTorch 2.11.0+cu130. In an isolated environment, install a PyTorch build suitable for your machine, then:

```bash
python -m pip install -r requirements_reproduction.txt
```

The requirements describe the tested analysis environment, rather than a recovered lockfile for the historical training runs. The checks below run on a CPU.

## Check the code without data

```bash
python -m revision_matcom.package_submission --verify .
python -m unittest revision_matcom.test_manufactured revision_matcom.test_adaptive_assays revision_matcom.test_diagnostics revision_matcom.test_presentation revision_matcom.test_export_adaptive_assays revision_matcom.test_export_direct_matched_cost revision_amm.test_core revision_amm.test_forecast_framework revision_amm.test_lily_math revision_amm.theory.test_front revision_amm.theory.test_attenuation revision_amm.theory.test_relaxation revision_amm.theory.test_additional
```

These tests use constructed examples and do not need the simulation dataset or saved models. Other tests and result-replay commands require the companion data archive; running all discovered tests without it is not supported.

## Run a fresh reaction example

```bash
python -c "import numpy as np; from revision_matcom import manufactured as m; p=m.candidate_pool(0,'clean',0,512); c=m.product_curve(p); r=m.core_summary(p,c,m.observations()['clean'][0]); assert np.isfinite(r['mean']).all(); print('512 fresh candidates; effective sample size:',r['ess'])"
```

The `A -> B -> C` reaction system is fully specified in the code and can generate its own numerical examples. It verifies the numerical methods; it is not a clot simulator or biological validation.

## Reproduce the clot-growth experiments

Replaying the clot-growth analyses requires the simulation dataset, original split files and trained model checkpoints, which are not included in this code-only package. The clot-growth trajectories were generated using code associated with the spatial coagulation model of Panteleev et al. (2006), "Spatial Propagation and Localization of Blood Coagulation Are Regulated by Intrinsic and Protein C Pathways, Respectively," Biophysical Journal 90(5), 1489-1500, https://doi.org/10.1529/biophysj.105.069062. The exact simulator snapshot and run configuration are unavailable in the supplied materials. The programs in this package perform forecasting analyses of stored trajectories.

`revision_matcom/` contains the current experiments and exporters. `revision_amm/` contains earlier supporting implementations and numerical theory. Historical training scripts remain at the root. Consult each module's `--help` before starting a campaign: training and export commands write outputs and can require substantially more time and memory than the tests above.

Scientific source files retain their original bytes. Correspondence, manuscript editing notes, personal paths, caches and temporary outputs are excluded.


==> anc/clotonet_code/inverse-final.py <==
#!/usr/bin/env python3
"""
inverse-final.py

Ten-seed leakage-controlled unknown-sigma_TF experiment driver for inverse-v9.py.

What this script does
---------------------
1. Runs inverse-v9.py over multiple independent seeds, default 10 seeds.
2. Forces retraining from scratch per seed by using seed-specific split manifests,
   seed-specific model caches, seed-specific output folders, and --force-train flags.
3. Time-stamps every output line emitted by the underlying inverse-v9.py run.
4. Collects per-seed v9_metrics.json files.
5. Writes mean, standard deviation, SEM, and 95% CI across seeds for model metrics.
6. Produces comparison plots for model performance and, if available, observation-count sensitivity.

Expected use
------------
Place this file next to inverse-v9.py and its dependencies, then run:

    python inverse-final.py

For a faster smoke test:

    python inverse-final.py --num-seeds 2 --num-repeats 5 --calibration-repeats 2 \
      --sigma-candidates 16 --num-candidates 128 --baseline-samples 64 \
      --epochs-baselines 2 --ensemble-size 2 --skip-sensitivity

Main outputs
------------
    clot_inverse_final_10seed_results/
        inverse-final-run.log
        runtime_by_seed.csv
        main_metrics_by_seed.csv
        main_metrics_10seed_summary.csv
        main_metrics_10seed_summary.json
        plots/model_performance_summary.png
        plots/model_performance_summary.pdf
        seed_00_s42/
            v9_metrics.json
            ...
        seed_01_s43/
            v9_metrics.json
            ...
        ...

Notes
-----
This script does not modify inverse-v9.py. For each seed, it creates a temporary
seed-patched copy of inverse-v9.py in the same directory so that inverse-v9.py's
module-level SEED and OBS_SELECTION_SEED constants are actually changed.
"""

from __future__ import annotations

import argparse
import csv
import datetime as _dt
import json
import math
import os
import re
import shutil
import subprocess
import sys
import time
from pathlib import Path
from typing import Any, Dict, Iterable, List, Optional, Sequence, Tuple

import numpy as np

try:
    import matplotlib
    matplotlib.use("Agg")
    import matplotlib.pyplot as plt
    HAS_MATPLOTLIB = True
except Exception:
    HAS_MATPLOTLIB = False


DEFAULT_BASE_SEED = 42
DEFAULT_OBS_SEED_BASE = 12345
DEFAULT_NUM_SEEDS = 10
DEFAULT_OUTDIR = "clot_inverse_final_10seed_results"
DEFAULT_MODEL_ROOT = "clot_inverse_final_models"
DEFAULT_BASE_SCRIPT = "inverse-v9.py"

CORE_METRICS = [
    "future_global_rel_l2",
    "future_mae",
    "future_final_mae",
    "future_auc_rel_error",
    "std_band_90_coverage_future",
    "mean_predictive_std_future_calibrated",
    "sigma_tf_mae",
    "sigma_tf_rmse",
    "sigma_tf_rel_mae",
    "sigma_tf_bias",
    "sigma_tf_mean_std",
    "sigma_tf_std_band_90_coverage",
    "sigma_tf_percentile_90_coverage",
    "u_calibration_scale",
    "sigma_tf_calibration_scale",
]

PLOT_METRICS = [
    ("future_global_rel_l2", "Future relative L2", "lower"),
    ("future_final_mae", "Final-time MAE", "lower"),
    ("sigma_tf_mae", r"$\sigma_{TF}$ MAE", "lower"),
    ("std_band_90_coverage_future", "Future 90% coverage", "target90"),
]

MODEL_DISPLAY = {
    "latent_snode_topk_weighted": "SNODE",
    "latent_sndde_topk_weighted": "SNFDE/SNDDE",
    "latent_np_topk_weighted": "Latent NP",
    "deep_ensemble_topk_weighted": "Deep ensemble",
    "empirical_library_topk_weighted": "Library",
    "pca_ridge_gp_topk_weighted": "PCA-ridge GP",
    "gompertz_library_topk_weighted": "Gompertz",
}

MODEL_ORDER = [
    "latent_snode_topk_weighted",
    "latent_sndde_topk_weighted",
    "latent_np_topk_weighted",
    "deep_ensemble_topk_weighted",
    "empirical_library_topk_weighted",
    "pca_ridge_gp_topk_weighted",
    "gompertz_library_topk_weighted",
]


# ======================================================================================
# Logging and small utilities
# ======================================================================================


class TimedLogger:
    def __init__(self, log_path: Path):
        self.log_path = log_path
        self.log_path.parent.mkdir(parents=True, exist_ok=True)
        self._fh = self.log_path.open("a", buffering=1)
        self.t0 = time.time()

    def close(self) -> None:
        try:
            self._fh.close()
        except Exception:
            pass

    def _stamp(self, seed_label: Optional[str] = None, seed_start: Optional[float] = None) -> str:
        now = _dt.datetime.now().strftime("%Y-%m-%d %H:%M:%S")
        total = _dt.timedelta(seconds=int(time.time() - self.t0))
        pieces = [now, f"+{total}"]
        if seed_label is not None:
            pieces.append(seed_label)
        if seed_start is not None:
            pieces.append(f"seed+{_dt.timedelta(seconds=int(time.time() - seed_start))}")
        return "[" + " | ".join(pieces) + "]"

    def log(self, msg: str = "", seed_label: Optional[str] = None, seed_start: Optional[float] = None) -> None:
        line = f"{self._stamp(seed_label, seed_start)} {msg}"
        print(line, flush=True)
        self._fh.write(line + "\n")

    def log_subprocess_line(self, raw_line: str, seed_label: str, seed_start: float) -> None:
        text = raw_line.rstrip("\n")
        self.log(text, seed_label=seed_label, seed_start=seed_start)


def script_dir() -> Path:
    return Path(__file__).resolve().parent


def safe_name(seed_index: int, seed: int) -> str:
    return f"seed_{seed_index:02d}_s{seed}"


def parse_seed_list(seed_string: Optional[str], base_seed: int, num_seeds: int) -> List[int]:
    if seed_string:
        seeds = [int(x.strip()) for x in seed_string.split(",") if x.strip()]
        if not seeds:
            raise ValueError("--seeds was provided but no valid integer seeds were parsed.")
        return seeds
    return [base_seed + i for i in range(num_seeds)]


def write_csv(path: Path, rows: List[Dict[str, Any]], fieldnames: Optional[List[str]] = None) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    if fieldnames is None:
        keys: List[str] = []
        for row in rows:
            for key in row.keys():
                if key not in keys:
                    keys.append(key)
        fieldnames = keys
    with path.open("w", newline="") as f:
        writer = csv.DictWriter(f, fieldnames=fieldnames)
        writer.writeheader()
        for row in rows:
            writer.writerow({k: row.get(k, "") for k in fieldnames})


def read_csv_dicts(path: Path) -> List[Dict[str, str]]:
    with path.open("r", newline="") as f:
        return list(csv.DictReader(f))


def summarize(values: Sequence[float]) -> Dict[str, float]:
    arr = np.asarray(values, dtype=float)
    arr = arr[np.isfinite(arr)]
    if arr.size == 0:
        return {
            "n": 0,
            "mean": math.nan,
            "std": math.nan,
            "sem": math.nan,
            "ci95_lo": math.nan,
            "ci95_hi": math.nan,
            "p2p5": math.nan,
            "p50": math.nan,
            "p97p5": math.nan,
        }
    mean = float(np.mean(arr))
    std = float(np.std(arr, ddof=1)) if arr.size > 1 else 0.0
    sem = std / math.sqrt(max(int(arr.size), 1))
    return {
        "n": int(arr.size),
        "mean": mean,
        "std": std,
        "sem": float(sem),
        "ci95_lo": float(mean - 1.96 * sem),
        "ci95_hi": float(mean + 1.96 * sem),
        "p2p5": float(np.percentile(arr, 2.5)),
        "p50": float(np.percentile(arr, 50.0)),
        "p97p5": float(np.percentile(arr, 97.5)),
    }


def ordered_models(models: Iterable[str]) -> List[str]:
    present = set(models)
    ordered = [m for m in MODEL_ORDER if m in present]
    ordered.extend(sorted(present - set(ordered)))
    return ordered


def metric_value(row: Dict[str, Any], metric: str) -> float:
    try:
        return float(row.get(metric, math.nan))
    except Exception:
        return math.nan


# ======================================================================================
# Create seed-patched v9 runner
# ======================================================================================


def patch_v9_source(base_source: str, seed: int, obs_seed: int) -> str:
    """Patch inverse-v9.py module constants without modifying the source file."""
    src = base_source
    src, n1 = re.subn(r"^SEED\s*=\s*\d+", f"SEED = {int(seed)}", src, count=1, flags=re.MULTILINE)
    src, n2 = re.subn(r"^OBS_SELECTION_SEED\s*=\s*\d+", f"OBS_SELECTION_SEED = {int(obs_seed)}", src, count=1, flags=re.MULTILINE)
    if n1 != 1 or n2 != 1:
        raise RuntimeError("Could not patch SEED and OBS_SELECTION_SEED in inverse-v9.py. Check constant names.")
    header = f"# Auto-generated by inverse-final.py for seed={seed}, obs_seed={obs_seed}. Do not edit.\n"
    return header + src


def make_seed_runner(base_script: Path, temp_script: Path, seed: int, obs_seed: int) -> None:
    base_source = base_script.read_text()
    temp_script.write_text(patch_v9_source(base_source, seed=seed, obs_seed=obs_seed))
    temp_script.chmod(0o755)


# ======================================================================================
# Running seed experiments
# ======================================================================================


def build_v9_command(args: argparse.Namespace, seed_index: int, seed: int, temp_script: Path, seed_outdir: str, seed_model_dir: str, split_manifest: str) -> List[str]:
    cmd = [
        args.python_executable,
        str(temp_script.name),
        "--outdir", seed_outdir,
        "--model-dir", seed_model_dir,
        "--split-manifest", split_manifest,
        "--num-candidates", str(args.num_candidates),
        "--sigma-candidates", str(args.sigma_candidates),
        "--sigma-grid", args.sigma_grid,
        "--baseline-samples", str(args.baseline_samples),
        "--ensemble-samples-per-member", str(args.ensemble_samples_per_member),
        "--top-k", str(args.top_k),
        "--num-repeats", str(args.num_repeats),
        "--calibration-repeats", str(args.calibration_repeats),
        "--obs-counts", args.obs_counts,
        "--main-obs-count", str(args.main_obs_count),
        "--epochs-baselines", str(args.epochs_baselines),
        "--ensemble-size", str(args.ensemble_size),
    ]
    if args.retrain_from_scratch:
        cmd.extend(["--force-train-main", "--force-train-baselines"])
    if args.skip_neural_baselines:
        cmd.append("--skip-neural-baselines")
    if args.skip_sensitivity:
        cmd.append("--skip-sensitivity")
    if args.skip_calibration:
        cmd.append("--skip-calibration")
    return cmd


def remove_if_requested(project_dir: Path, outdir_rel: str, modeldir_rel: str, split_manifest_rel: str, clean: bool, logger: TimedLogger, seed_label: str) -> None:
    if not clean:
        return
    for rel in [outdir_rel, modeldir_rel]:
        p = project_dir / rel
        if p.exists():
            logger.log(f"Removing existing directory for clean from-scratch run: {p}", seed_label=seed_label)
            shutil.rmtree(p)
    manifest = project_dir / split_manifest_rel
    if manifest.exists():
        logger.log(f"Removing existing split manifest: {manifest}", seed_label=seed_label)
        manifest.unlink()


def run_one_seed(args: argparse.Namespace, project_dir: Path, base_script: Path, out_root: Path, logger: TimedLogger, seed_index: int, seed: int) -> Dict[str, Any]:
    obs_seed = args.obs_seed_base + seed_index
    seed_label = f"seed {seed_index + 1}/{args.total_seeds}: {seed}"
    seed_name = safe_name(seed_index, seed)
    seed_outdir_rel = f"{args.outdir}/{seed_name}"
    seed_model_rel = f"{args.model_root}/{seed_name}"
    split_manifest_rel = f"inverse_final_split_{seed_name}.json"
    temp_script = project_dir / f".inverse_final_runner_{seed_name}.py"

    seed_start = time.time()
    runtime_row: Dict[str, Any] = {
        "seed_index": seed_index,
        "seed": seed,
        "obs_selection_seed": obs_seed,
        "seed_name": seed_name,
        "outdir": seed_outdir_rel,
        "model_dir": seed_model_rel,
        "split_manifest": split_manifest_rel,
        "start_time": _dt.datetime.now().isoformat(timespec="seconds"),
        "returncode": None,
        "elapsed_seconds": None,
        "status": "started",
    }

    logger.log("=" * 120, seed_label=seed_label)
    logger.log(f"Starting from-scratch v9 run for {seed_name}", seed_label=seed_label, seed_start=seed_start)
    logger.log(f"Patched SEED={seed}, OBS_SELECTION_SEED={obs_seed}", seed_label=seed_label, seed_start=seed_start)

    remove_if_requested(project_dir, seed_outdir_rel, seed_model_rel, split_manifest_rel, args.clean_seed_outputs, logger, seed_label)
    make_seed_runner(base_script, temp_script, seed=seed, obs_seed=obs_seed)
    cmd = build_v9_command(args, seed_index, seed, temp_script, seed_outdir_rel, seed_model_rel, split_manifest_rel)
    logger.log("Command: " + " ".join(cmd), seed_label=seed_label, seed_start=seed_start)

    if args.dry_run:
        runtime_row.update({
            "returncode": 0,
            "elapsed_seconds": 0.0,
            "end_time": _dt.datetime.now().isoformat(timespec="seconds"),
            "status": "dry_run",
        })
        try:
            temp_script.unlink()
        except Exception:
            pass
        return runtime_row

    env = os.environ.copy()
    env["PYTHONUNBUFFERED"] = "1"
    proc = subprocess.Popen(
        cmd,
        cwd=str(project_dir),
        stdout=subprocess.PIPE,
        stderr=subprocess.STDOUT,
        text=True,
        bufsize=1,
        env=env,
    )
    assert proc.stdout is not None
    for line in proc.stdout:
        logger.log_subprocess_line(line, seed_label=seed_label, seed_start=seed_start)
    returncode = proc.wait()
    elapsed = time.time() - seed_start
    runtime_row.update({
        "returncode": int(returncode),
        "elapsed_seconds": float(elapsed),
        "elapsed_minutes": float(elapsed / 60.0),
        "end_time": _dt.datetime.now().isoformat(timespec="seconds"),
        "status": "completed" if returncode == 0 else "failed",
    })
    logger.log(f"Finished {seed_name} with returncode={returncode}; elapsed={elapsed/60:.2f} min", seed_label=seed_label, seed_start=seed_start)

    if args.keep_temp_runners:
        logger.log(f"Keeping temporary runner: {temp_script}", seed_label=seed_label)
    else:
        try:
            temp_script.unlink()
        except Exception:
            pass

    if returncode != 0 and not args.continue_on_error:
        raise RuntimeError(f"Seed {seed_name} failed with return code {returncode}. See {logger.log_path}")
    return runtime_row


# ======================================================================================
# Aggregation
# ======================================================================================


def collect_main_metrics(project_dir: Path, args: argparse.Namespace, seeds: List[int], logger: TimedLogger) -> Tuple[List[Dict[str, Any]], List[Dict[str, Any]]]:
    rows: List[Dict[str, Any]] = []
    missing: List[Dict[str, Any]] = []
    for seed_index, seed in enumerate(seeds):
        seed_name = safe_name(seed_index, seed)
        metrics_path = project_dir / args.outdir / seed_name / "v9_metrics.json"
        if not metrics_path.exists():
            missing.append({"seed_index": seed_index, "seed": seed, "path": str(metrics_path)})
            logger.log(f"Missing v9_metrics.json for {seed_name}: {metrics_path}")
            continue
        with metrics_path.open("r") as f:
            payload = json.load(f)
        metrics = payload.get("metrics", {})
        metadata = payload.get("metadata", {})
        for model, met in metrics.items():
            row: Dict[str, Any] = {
                "seed_index": seed_index,
                "seed": seed,
                "seed_name": seed_name,
                "model": model,
                "model_display": MODEL_DISPLAY.get(model, model),
                "split_hash": metadata.get("split_hash", ""),
                "main_obs_count": metadata.get("main_obs_count", ""),
            }
            for metric in CORE_METRICS:
                if metric in met:
                    row[metric] = met[metric]
            rows.append(row)
    return rows, missing


def summarize_main_metrics(rows: List[Dict[str, Any]]) -> List[Dict[str, Any]]:
    models = ordered_models(row["model"] for row in rows)
    summary: List[Dict[str, Any]] = []
    for model in models:
        model_rows = [r for r in rows if r["model"] == model]
        for metric in CORE_METRICS:
            vals = [metric_value(r, metric) for r in model_rows]
            stats = summarize(vals)
            summary.append({
                "model": model,
                "model_display": MODEL_DISPLAY.get(model, model),
                "metric": metric,
                **stats,
            })
    return summary


def collect_sensitivity_seed_means(project_dir: Path, args: argparse.Namespace, seeds: List[int], logger: TimedLogger) -> List[Dict[str, Any]]:
    """Collect per-seed sensitivity means from each seed's sensitivity_metrics_ci.csv.

    inverse-v9.py's sensitivity_metrics_ci.csv already summarizes over randomized observation schedules
    within that seed. Here we treat each seed's per-metric mean as one seed-level observation.
    """
    rows: List[Dict[str, Any]] = []
    for seed_index, seed in enumerate(seeds):
        seed_name = safe_name(seed_index, seed)
        path = project_dir / args.outdir / seed_name / "sensitivity_metrics_ci.csv"
        if not path.exists():
            continue
        for r in read_csv_dicts(path):
            metric = r.get("metric", "")
            if metric not in CORE_METRICS:
                continue
            try:
                mean_val = float(r.get("mean", "nan"))
                obs_count = int(float(r.get("obs_count", "nan")))
            except Exception:
                continue
            rows.append({
                "seed_index": seed_index,
                "seed": seed,
                "seed_name": seed_name,
                "obs_count": obs_count,
                "model": r.get("model", ""),
                "model_display": MODEL_DISPLAY.get(r.get("model", ""), r.get("model", "")),
                "metric": metric,
                "seed_mean": mean_val,
            })
    if not rows:
        logger.log("No sensitivity_metrics_ci.csv files found. Skipping sensitivity aggregation.")
    return rows


def summarize_sensitivity_across_seeds(rows: List[Dict[str, Any]]) -> List[Dict[str, Any]]:
    if not rows:
        return []
    obs_counts = sorted(set(int(r["obs_count"]) for r in rows))
    models = ordered_models(r["model"] for r in rows)
    metrics = sorted(set(r["metric"] for r in rows))
    out: List[Dict[str, Any]] = []
    for obs in obs_counts:
        for model in models:
            for metric in metrics:
                vals = [float(r["seed_mean"]) for r in rows if int(r["obs_count"]) == obs and r["model"] == model and r["metric"] == metric]
                if not vals:
                    continue
                out.append({
                    "obs_count": obs,
                    "model": model,
                    "model_display": MODEL_DISPLAY.get(model, model),
                    "metric": metric,
                    **summarize(vals),
                })
    return out


# ======================================================================================
# Plots
# ======================================================================================


def row_lookup(summary_rows: List[Dict[str, Any]], model: str, metric: str) -> Optional[Dict[str, Any]]:
    for row in summary_rows:
        if row.get("model") == model and row.get("metric") == metric:
            return row
    return None


def make_model_performance_plot(outdir: Path, summary_rows: List[Dict[str, Any]]) -> None:
    if not HAS_MATPLOTLIB or not summary_rows:
        return
    plot_dir = outdir / "plots"
    plot_dir.mkdir(parents=True, exist_ok=True)
    models = ordered_models(r["model"] for r in summary_rows)
    labels = [MODEL_DISPLAY.get(m, m) for m in models]
    x = np.arange(len(models))

    fig, axes = plt.subplots(2, 2, figsize=(15, 8.5))
    axes_flat = axes.reshape(-1)
    for ax, (metric, title, mode) in zip(axes_flat, PLOT_METRICS):
        means, lower, upper = [], [], []
        for model in models:
            row = row_lookup(summary_rows, model, metric)
            if row is None:
                means.append(np.nan); lower.append(np.nan); upper.append(np.nan)
            else:
                means.append(float(row["mean"]))
                lower.append(float(row["ci95_lo"]))
                upper.append(float(row["ci95_hi"]))
        means_a = np.asarray(means, dtype=float)
        yerr = np.vstack([means_a - np.asarray(lower, dtype=float), np.asarray(upper, dtype=float) - means_a])
        yerr = np.maximum(yerr, 0.0)
        ax.bar(x, means_a, yerr=yerr, capsize=4)
        ax.set_xticks(x)
        ax.set_xticklabels(labels, rotation=35, ha="right")
        ax.set_title(title)
        ax.grid(axis="y", alpha=0.25)
        if mode == "target90":
            ax.axhline(0.90, linestyle=":", linewidth=1.5, color="black", alpha=0.7)
            ax.set_ylim(0.0, max(1.0, np.nanmax(means_a + yerr[1]) * 1.05))
    fig.suptitle("Ten-seed model comparison, mean ± 95% CI", y=0.99)
    fig.tight_layout(rect=(0, 0, 1, 0.96))
    fig.savefig(plot_dir / "model_performance_summary.png", dpi=220)
    fig.savefig(plot_dir / "model_performance_summary.pdf")
    plt.close(fig)


def get_sensitivity(summary_rows: List[Dict[str, Any]], model: str, metric: str) -> Tuple[np.ndarray, np.ndarray, np.ndarray, np.ndarray]:
    rows = [r for r in summary_rows if r.get("model") == model and r.get("metric") == metric]
    rows = sorted(rows, key=lambda r: int(r["obs_count"]))
    obs = np.asarray([int(r["obs_count"]) for r in rows], dtype=float)
    mean = np.asarray([float(r["mean"]) for r in rows], dtype=float)
    lo = np.asarray([float(r["ci95_lo"]) for r in rows], dtype=float)
    hi = np.asarray([float(r["ci95_hi"]) for r in rows], dtype=float)
    return obs, mean, lo, hi


def make_sensitivity_plots(outdir: Path, sensitivity_summary: List[Dict[str, Any]]) -> None:
    if not HAS_MATPLOTLIB or not sensitivity_summary:
        return
    plot_dir = outdir / "plots"
    plot_dir.mkdir(parents=True, exist_ok=True)
    models = ordered_models(r["model"] for r in sensitivity_summary)

    def one_plot(metric: str, title: str, ylabel: str, filename: str, add_target_90: bool = False) -> None:
        fig, ax = plt.subplots(figsize=(9.5, 5.5))
        for model in models:
            obs, mean, lo, hi = get_sensitivity(sensitivity_summary, model, metric)
            if obs.size == 0:
                continue
            label = MODEL_DISPLAY.get(model, model)
            ax.plot(obs, mean, marker="o", label=label)
            ax.fill_between(obs, lo, hi, alpha=0.12)
        if add_target_90:
            ax.axhline(0.90, linestyle=":", linewidth=1.5, color="black", alpha=0.7)
        ax.set_title(title)
        ax.set_xlabel("number of post-onset observations")
        ax.set_ylabel(ylabel)
        ax.grid(alpha=0.25)
        ax.legend(ncol=2, fontsize=8, frameon=False)
        fig.tight_layout()
        fig.savefig(plot_dir / filename, dpi=220)
        plt.close(fig)

    one_plot("future_global_rel_l2", "Future trajectory error vs observation count", "future relative L2", "sensitivity_future_l2_vs_obs.png")
    one_plot("sigma_tf_mae", r"$\sigma_{TF}$ inference error vs observation count", r"$\sigma_{TF}$ MAE", "sensitivity_sigma_mae_vs_obs.png")
    one_plot("std_band_90_coverage_future", "Future trajectory 90% coverage vs observation count", "coverage", "sensitivity_future_coverage_vs_obs.png", add_target_90=True)
    one_plot("sigma_tf_std_band_90_coverage", r"$\sigma_{TF}$ 90% coverage vs observation count", "coverage", "sensitivity_sigma_coverage_vs_obs.png", add_target_90=True)


# ======================================================================================
# Main
# ======================================================================================


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description="Run inverse-v9.py over 10 from-scratch seeds and aggregate mean/95% CI performance.")
    parser.add_argument("--base-script", type=str, default=DEFAULT_BASE_SCRIPT, help="Base inverse-v9.py script to patch and run.")
    parser.add_argument("--outdir", type=str, default=DEFAULT_OUTDIR, help="Root output directory for all final seed runs.")
    parser.add_argument("--model-root", type=str, default=DEFAULT_MODEL_ROOT, help="Root model-cache directory for all final seed runs.")
    parser.add_argument("--num-seeds", type=int, default=DEFAULT_NUM_SEEDS)
    parser.add_argument("--base-seed", type=int, default=DEFAULT_BASE_SEED)
    parser.add_argument("--seeds", type=str, default=None, help="Comma-separated seed list. Overrides --num-seeds and --base-seed.")
    parser.add_argument("--obs-seed-base", type=int, default=DEFAULT_OBS_SEED_BASE)
    parser.add_argument("--python-executable", type=str, default=sys.executable)

    # inverse-v9 arguments exposed here.
    parser.add_argument("--num-candidates", type=int, default=4096)
    parser.add_argument("--sigma-candidates", type=int, default=128)
    parser.add_argument("--sigma-grid", type=str, default="linear", choices=["linear", "quantile", "train_subset"])
    parser.add_argument("--baseline-samples", type=int, default=512)
    parser.add_argument("--ensemble-samples-per-member", type=int, default=128)
    parser.add_argument("--top-k", type=int, default=30)
    parser.add_argument("--num-repeats", type=int, default=200)
    parser.add_argument("--calibration-repeats", type=int, default=20)
    parser.add_argument("--obs-counts", type=str, default="1,2,3,4,6,8,12,16")
    parser.add_argument("--main-obs-count", type=int, default=4)
    parser.add_argument("--epochs-baselines", type=int, default=600)
    parser.add_argument("--ensemble-size", type=int, default=5)

    parser.add_argument("--skip-neural-baselines", action="store_true")
    parser.add_argument("--skip-sensitivity", action="store_true")
    parser.add_argument("--skip-calibration", action="store_true")
    parser.add_argument("--continue-on-error", action="store_true")
    parser.add_argument("--dry-run", action="store_true")
    parser.add_argument("--keep-temp-runners", action="store_true")

    parser.add_argument(
        "--reuse-existing",
        action="store_true",
        help="Do not clean seed output/model directories and do not force retraining. Default is from-scratch retraining.",
    )
    args = parser.parse_args()
    args.retrain_from_scratch = not args.reuse_existing
    args.clean_seed_outputs = not args.reuse_existing
    args.total_seeds = len(parse_seed_list(args.seeds, args.base_seed, args.num_seeds))
    return args


def main() -> None:
    args = parse_args()
    project_dir = script_dir()
    base_script = project_dir / args.base_script
    if not base_script.exists():
        raise FileNotFoundError(f"Could not find base script: {base_script}")

    seeds = parse_seed_list(args.seeds, args.base_seed, args.num_seeds)
    args.total_seeds = len(seeds)
    out_root = project_dir / args.outdir
    out_root.mkdir(parents=True, exist_ok=True)
    logger = TimedLogger(out_root / "inverse-final-run.log")

    try:
        logger.log("=" * 120)
        logger.log("inverse-final.py: ten-seed from-scratch inverse-v9 experiment")
        logger.log("=" * 120)
        logger.log(f"Project dir: {project_dir}")
        logger.log(f"Base script: {base_script}")
        logger.log(f"Output root: {out_root}")
        logger.log(f"Model root: {project_dir / args.model_root}")
        logger.log(f"Seeds: {seeds}")
        logger.log(f"Retrain from scratch: {args.retrain_from_scratch}")
        logger.log(f"Matplotlib available: {HAS_MATPLOTLIB}")

        runtime_rows: List[Dict[str, Any]] = []
        for seed_index, seed in enumerate(seeds):
            row = run_one_seed(args, project_dir, base_script, out_root, logger, seed_index, seed)
            runtime_rows.append(row)
            write_csv(out_root / "runtime_by_seed.csv", runtime_rows)

        if args.dry_run:
            logger.log("Dry run complete. No metrics aggregated.")
            return

        logger.log("Collecting per-seed main metrics...")
        main_rows, missing = collect_main_metrics(project_dir, args, seeds, logger)
        write_csv(out_root / "main_metrics_by_seed.csv", main_rows)
        if missing:
            write_csv(out_root / "missing_seed_metrics.csv", missing)
            logger.log(f"Missing metrics for {len(missing)} seed(s). See missing_seed_metrics.csv")

        summary_rows = summarize_main_metrics(main_rows)
        write_csv(
            out_root / "main_metrics_10seed_summary.csv",
            summary_rows,
            fieldnames=["model", "model_display", "metric", "n", "mean", "std", "sem", "ci95_lo", "ci95_hi", "p2p5", "p50", "p97p5"],
        )
        with (out_root / "main_metrics_10seed_summary.json").open("w") as f:
            json.dump({"seeds": seeds, "summary": summary_rows, "runtime_by_seed": runtime_rows}, f, indent=2)
        make_model_performance_plot(out_root, summary_rows)

        logger.log("Collecting observation-count sensitivity summaries across seeds...")
        sens_seed_rows = collect_sensitivity_seed_means(project_dir, args, seeds, logger)
        write_csv(out_root / "sensitivity_seed_means.csv", sens_seed_rows)
        sens_summary = summarize_sensitivity_across_seeds(sens_seed_rows)
        write_csv(
            out_root / "sensitivity_10seed_summary.csv",
            sens_summary,
            fieldnames=["obs_count", "model", "model_display", "metric", "n", "mean", "std", "sem", "ci95_lo", "ci95_hi", "p2p5", "p50", "p97p5"],
        )
        make_sensitivity_plots(out_root, sens_summary)

        logger.log("=" * 120)
        logger.log("Final ten-seed summary, main 4-observation task")
        logger.log("=" * 120)
        for metric, title, _mode in PLOT_METRICS:
            logger.log(f"\n{title}")
            metric_rows = [r for r in summary_rows if r["metric"] == metric]
            metric_rows = sorted(metric_rows, key=lambda r: float(r["mean"]) if np.isfinite(float(r["mean"])) else float("inf"))
            for r in metric_rows:
                logger.log(
                    f"  {r['model_display']:16s} mean={float(r['mean']):.6g} "
                    f"95% CI=[{float(r['ci95_lo']):.6g}, {float(r['ci95_hi']):.6g}] n={int(r['n'])}"
                )

        logger.log("\nWrote final ten-seed results to:")
        logger.log(f"  {out_root}")
        logger.log("Key files:")
        logger.log("  main_metrics_by_seed.csv")
        logger.log("  main_metrics_10seed_summary.csv")
        logger.log("  plots/model_performance_summary.png")
        logger.log("  sensitivity_10seed_summary.csv")
        logger.log("  plots/sensitivity_future_l2_vs_obs.png")
        logger.log("Done.")
    finally:
        logger.close()


if __name__ == "__main__":
    main()


==> anc/clotonet_code/inverse-v3sndde.py <==
#!/usr/bin/env python3
"""
Argless inverse ClotONet experiment: latent stochastic neural delay differential equation (SNDDE / SNFDE) only.

Put this file in the same directory as:
    clot_net_data.mat

Then run:
    python inverse-v3sndde.py

Inverse problem:
    Given sparse clot-size measurements from 0--30 minutes, retrieve likely full
    clot-growth curves that pass those measurements, then predict 30--60 minute
    dynamics with mean/std uncertainty bands.

Model:
    latent_sndde_topk
        Parameter-conditioned latent stochastic neural delay differential equation.
        Candidates are sampled from p(z | parameters), integrated forward through a
        delay-aware learned growth law, ranked by early-measurement likelihood plus
        a prior penalty, and the selected trajectories define future forecasts.

Delay / functional-dynamics idea:
    Instead of a Markovian NODE field du/dt = f(u(t), t, theta, z), this model uses
    a history-dependent field

        du/dt = f(u(t), u(t-tau_1), ..., u(t-tau_m), t, theta, z)

    implemented by numerical integration over the observed time grid with discrete
    delay taps. Stochasticity is still trajectory-level latent stochasticity through z;
    this is not Brownian process noise.

Outputs:
    clot_inverse_v3_sndde_results/
        metrics.json
        candidate_summary.csv
        inverse_predictions.npz
        inverse_case_*.png

    clot_sndde_results/
        model_weights.pt
        training_history.csv
        validation_curves.png

Important framing:
    - This is not a Brownian SDE. It is a latent stochastic neural delay/functional
      differential-equation surrogate. Randomness enters through a trajectory-level
      latent variable z, while the generated trajectory is monotone and nonnegative.
    - If clot_sndde_results/model_weights.pt is missing and TRAIN_IF_MISSING=True,
      this script trains the latent SNDDE component first, then runs the inverse task.
"""

from __future__ import annotations

import copy
import csv
import json
import random
import time
from pathlib import Path
from typing import Dict, List, Tuple

import numpy as np

try:
    from scipy.io import loadmat
except Exception as exc:  # pragma: no cover
    raise RuntimeError("This script requires scipy. Install with: pip install scipy") from exc

try:
    import torch
    import torch.nn as nn
    import torch.nn.functional as F
except Exception as exc:  # pragma: no cover
    raise RuntimeError("This script requires PyTorch. Install with: pip install torch") from exc

try:
    import matplotlib
    matplotlib.use("Agg")
    import matplotlib.pyplot as plt
    HAS_MATPLOTLIB = True
except Exception:
    HAS_MATPLOTLIB = False


# ======================================================================================
# Config
# ======================================================================================

SEED = 42
MAT_FILENAME = "clot_net_data.mat"
OUTDIR_NAME = "clot_inverse_v3_sndde_results"
WEIGHTS_DIR_NAME = "clot_sndde_results"
WEIGHTS_FILENAME = "model_weights.pt"
TRAIN_IF_MISSING = True

TRAIN_FRAC = 0.80
VAL_FRAC = 0.10
TEST_FRAC = 0.10

# Sparse measurements used for inverse conditioning. Times are matched to nearest grid points.
OBS_TIMES_MIN = (0.0, 10.0, 20.0, 30.0)
FUTURE_START_MIN = 30.0

# Candidate retrieval. Professor Li asked for 10--30 likely curves, so TOP_K defaults to 30.
NUM_CANDIDATES = 4096
TOP_K = 30
LATENT_TEMP_SNDDE = 1.35

# Observation likelihood / ranking.
OBS_NOISE_RAW = 2.0e-2
PRIOR_SCORE_WEIGHT = 5.0e-2
USE_LIKELIHOOD_WEIGHTED_MEAN = True
WEIGHT_TEMPERATURE = 2.0
CALIBRATED_STD_SCALE = 5.5

# Optional inverse refinement of selected z. Disabled by default because in the SNODE run it
# improved point fit slightly but collapsed uncertainty. It is retained for diagnostics.
ENABLE_Z_REFINEMENT = False
REFINE_Z_STEPS = 120
REFINE_Z_LR = 5.0e-2
REFINE_PRIOR_WEIGHT = 5.0e-2
REFINE_GRAD_CLIP = 10.0

# SNDDE training.
EPOCHS = 1200
EVAL_EVERY = 25
PATIENCE = 250
BATCH_SIZE = 128
PRED_BATCH_SIZE = 128
LR = 8.0e-4
WEIGHT_DECAY = 1.0e-5
GRAD_CLIP_NORM = 5.0

LATENT_DIM = 8
WIDTH = 192
DEPTH = 4
TIME_EMBED_DIM = 32

# Discrete delay taps in grid steps. With T=121 and dt≈0.5 min, these correspond roughly
# to 0.5, 1, 2, 4, 8, 16, and 30 minutes.
DELAY_STEPS = (1, 2, 4, 8, 16, 32, 60)

KL_BETA_MAX = 2.0e-3
KL_WARMUP_EPOCHS = 400
PRIOR_ROLLOUT_WEIGHT = 0.25
FINAL_WEIGHT = 0.10
AUC_WEIGHT = 0.02
INCREMENT_WEIGHT = 0.05

# Candidate generation expands batch by NUM_CANDIDATES, so keep this smaller than training batch.
SNDDE_EVAL_BATCH = 32
REFINE_BATCH_LOCAL = 64

DEVICE = "cuda" if torch.cuda.is_available() else "cpu"
DTYPE = torch.float32
EPS = 1.0e-12


# ======================================================================================
# Utilities
# ======================================================================================


def set_seed(seed: int) -> None:
    random.seed(seed)
    np.random.seed(seed)
    torch.manual_seed(seed)
    if torch.cuda.is_available():
        torch.cuda.manual_seed_all(seed)
        torch.backends.cudnn.benchmark = True
        torch.backends.cuda.matmul.allow_tf32 = True
        torch.backends.cudnn.allow_tf32 = True
    try:
        torch.set_float32_matmul_precision("high")
    except Exception:
        pass


def here() -> Path:
    return Path(__file__).resolve().parent


def to_float_array(a: np.ndarray) -> np.ndarray:
    arr = np.asarray(a)
    if arr.dtype.kind in {"U", "S"}:
        return arr.astype(np.float64)
    if arr.dtype == object:
        def parse_one(x):
            if isinstance(x, np.ndarray):
                if x.size == 1:
                    return float(x.reshape(-1)[0])
                raise ValueError(f"Cannot parse non-scalar object entry shape {x.shape}")
            return float(x)
        return np.vectorize(parse_one, otypes=[np.float64])(arr)
    return arr.astype(np.float64)


def load_clot_data(mat_path: Path) -> Dict[str, np.ndarray]:
    if not mat_path.exists():
        raise FileNotFoundError(f"Could not find {mat_path}. Put this script next to {MAT_FILENAME}.")
    raw = loadmat(mat_path)
    required = ["sigma_tf", "Fg", "IX", "VIII", "V", "t", "size"]
    missing = [k for k in required if k not in raw]
    if missing:
        raise KeyError(f"Missing required variables: {missing}")
    cols = ["sigma_tf", "Fg", "IX", "VIII", "V"]
    X = np.stack([to_float_array(raw[k]).reshape(-1) for k in cols], axis=1)
    t = to_float_array(raw["t"])
    y = to_float_array(raw["size"])
    if X.shape[0] != y.shape[0] or t.shape != y.shape:
        raise ValueError(f"Bad shapes: X={X.shape}, t={t.shape}, y={y.shape}")
    return {"X": X, "t": t, "y": y, "param_names": np.array(cols, dtype=object)}


def make_split(N: int) -> Tuple[np.ndarray, np.ndarray, np.ndarray]:
    perm = np.random.permutation(N)
    n_train = int(round(TRAIN_FRAC * N))
    n_val = int(round(VAL_FRAC * N))
    return perm[:n_train], perm[n_train:n_train+n_val], perm[n_train+n_val:]


def standardize_from_train(X_train: np.ndarray, *arrays: np.ndarray):
    mu = X_train.mean(axis=0, keepdims=True)
    sig = X_train.std(axis=0, keepdims=True)
    sig = np.where(sig < 1e-12, 1.0, sig)
    return mu, sig, [(a - mu) / sig for a in arrays]


def minmax_from_train(t_train: np.ndarray, *arrays: np.ndarray):
    mn = float(np.min(t_train))
    mx = float(np.max(t_train))
    sc = mx - mn if mx > mn else 1.0
    return mn, mx, [(a - mn) / sc for a in arrays]


def tensor(a: np.ndarray) -> torch.Tensor:
    return torch.as_tensor(a, dtype=DTYPE, device=DEVICE)


def nearest_indices(t_row: np.ndarray, times: Tuple[float, ...]) -> np.ndarray:
    return np.array([int(np.argmin(np.abs(t_row - tau))) for tau in times], dtype=np.int64)


def trapz_np(y: np.ndarray, t: np.ndarray) -> np.ndarray:
    if hasattr(np, "trapezoid"):
        return np.trapezoid(y, x=t, axis=1)
    return np.trapz(y, x=t, axis=1)


def trapz_torch(y: torch.Tensor, t: torch.Tensor) -> torch.Tensor:
    dt = t[:, 1:] - t[:, :-1]
    return torch.sum(0.5 * (y[:, 1:] + y[:, :-1]) * dt, dim=1)


def mlp(in_dim: int, out_dim: int, width: int = WIDTH, depth: int = DEPTH, act=nn.SiLU) -> nn.Sequential:
    layers: List[nn.Module] = []
    d = in_dim
    for _ in range(depth):
        layers += [nn.Linear(d, width), act()]
        d = width
    layers.append(nn.Linear(d, out_dim))
    return nn.Sequential(*layers)


# ======================================================================================
# Latent stochastic neural delay differential equation
# ======================================================================================


class TimeEmbedding(nn.Module):
    def __init__(self, dim: int = TIME_EMBED_DIM):
        super().__init__()
        if dim % 2 != 0:
            raise ValueError("TIME_EMBED_DIM must be even")
        freqs = torch.exp(torch.linspace(np.log(1.0), np.log(64.0), dim // 2))
        self.register_buffer("freqs", freqs)

    def forward(self, t: torch.Tensor) -> torch.Tensor:
        # t: (B,1), normalized 0--1.
        x = 2.0 * np.pi * t * self.freqs[None, :]
        return torch.cat([torch.sin(x), torch.cos(x)], dim=-1)


class LatentSNDDE(nn.Module):
    """
    Latent stochastic neural delay differential equation for monotone scalar clot growth.

    Randomness enters through trajectory-level z. The learned vector field sees current u and
    discrete delayed values from the generated history.
    """
    def __init__(self, in_params: int = 5, latent_dim: int = LATENT_DIM, delay_steps: Tuple[int, ...] = DELAY_STEPS):
        super().__init__()
        self.in_params = in_params
        self.latent_dim = latent_dim
        self.delay_steps = tuple(int(x) for x in delay_steps)
        self.time_embed = TimeEmbedding(TIME_EMBED_DIM)

        # Full-trajectory encoder q(z | theta, y). Use a compact set of sampled trajectory points.
        self.encoder_points = 16
        enc_in = in_params + self.encoder_points + 6
        self.encoder = mlp(enc_in, 2 * latent_dim)
        self.prior = mlp(in_params, 2 * latent_dim)

        # Delay-aware growth law.
        # Inputs: params, z, time embedding, current u, delayed u's, capacity gap proxy.
        dyn_in = in_params + latent_dim + TIME_EMBED_DIM + 1 + len(self.delay_steps) + 1
        self.dynamics = mlp(dyn_in, 1)
        self.capacity = mlp(in_params + latent_dim, 1, width=WIDTH, depth=2)

        # Conservative init to avoid huge early increments.
        if isinstance(self.dynamics[-1], nn.Linear):
            nn.init.constant_(self.dynamics[-1].bias, -2.0)
        if isinstance(self.capacity[-1], nn.Linear):
            nn.init.constant_(self.capacity[-1].bias, 0.0)

    def _traj_features(self, y: torch.Tensor) -> torch.Tensor:
        B, T = y.shape
        idx = torch.linspace(0, T - 1, self.encoder_points, device=y.device).round().long()
        pts = y[:, idx]
        final = y[:, -1:]
        auc = trapz_torch(y, torch.linspace(0, 1, T, device=y.device, dtype=y.dtype).reshape(1, -1).expand(B, -1)).reshape(B, 1)
        dy = y[:, 1:] - y[:, :-1]
        inc_mean = torch.mean(dy, dim=1, keepdim=True)
        inc_max = torch.max(dy, dim=1, keepdim=True).values
        half = 0.5 * torch.clamp(final, min=1e-8)
        reached = (y >= half).float()
        # Soft first-half proxy: weighted average of index positions where reached.
        time_grid = torch.linspace(0, 1, T, device=y.device, dtype=y.dtype).reshape(1, -1)
        denom = torch.sum(reached, dim=1, keepdim=True) + EPS
        half_time = torch.sum(reached * time_grid, dim=1, keepdim=True) / denom
        max_y = torch.max(y, dim=1, keepdim=True).values
        return torch.cat([pts, final, auc, inc_mean, inc_max, half_time, max_y], dim=-1)

    def encode(self, x_params: torch.Tensor, y: torch.Tensor) -> Tuple[torch.Tensor, torch.Tensor]:
        h = torch.cat([x_params, self._traj_features(y)], dim=-1)
        stats = self.encoder(h)
        mu, logvar = torch.chunk(stats, 2, dim=-1)
        return mu, torch.clamp(logvar, -8.0, 6.0)

    def prior_stats(self, x_params: torch.Tensor) -> Tuple[torch.Tensor, torch.Tensor]:
        stats = self.prior(x_params)
        mu, logvar = torch.chunk(stats, 2, dim=-1)
        return mu, torch.clamp(logvar, -8.0, 6.0)

    def reparameterize(self, mu: torch.Tensor, logvar: torch.Tensor) -> torch.Tensor:
        return mu + torch.exp(0.5 * logvar) * torch.randn_like(mu)

    def delay_values(self, history: List[torch.Tensor], k: int) -> torch.Tensor:
        vals = []
        for lag in self.delay_steps:
            vals.append(history[max(0, k - lag)])
        return torch.cat(vals, dim=-1)

    def growth_rate(self, x_params: torch.Tensor, z: torch.Tensor, t_k: torch.Tensor, u_k: torch.Tensor, delays: torch.Tensor) -> torch.Tensor:
        cap_raw = self.capacity(torch.cat([x_params, z], dim=-1))
        # Normalized clot size has max around 1. Allow slight overshoot but keep a soft capacity.
        cap = 0.05 + 1.25 * torch.sigmoid(cap_raw)
        gap = F.softplus(cap - u_k)
        inp = torch.cat([x_params, z, self.time_embed(t_k), u_k, delays, gap], dim=-1)
        raw = self.dynamics(inp)
        return F.softplus(raw) * gap

    def integrate(self, x_params: torch.Tensor, z: torch.Tensor, t_grid: torch.Tensor, y0: torch.Tensor | None = None) -> torch.Tensor:
        """Euler integration on the supplied time grid. Returns normalized y, shape (B,T)."""
        B, T = t_grid.shape
        if y0 is None:
            y0 = torch.zeros(B, 1, device=t_grid.device, dtype=t_grid.dtype)
        y0 = torch.clamp(y0, min=0.0)
        history: List[torch.Tensor] = [y0]
        u = y0
        for k in range(T - 1):
            t_k = t_grid[:, k:k+1]
            dt = torch.clamp(t_grid[:, k+1:k+2] - t_grid[:, k:k+1], min=0.0)
            delays = self.delay_values(history, k)
            rate = self.growth_rate(x_params, z, t_k, u, delays)
            # Positive increment gives monotone nonnegative clot growth.
            du = dt * rate
            u = u + du
            history.append(u)
        return torch.cat(history, dim=1)


# ======================================================================================
# Training
# ======================================================================================


def kl_normal(q_mu: torch.Tensor, q_logvar: torch.Tensor, p_mu: torch.Tensor, p_logvar: torch.Tensor) -> torch.Tensor:
    q_var = torch.exp(q_logvar)
    p_var = torch.exp(p_logvar)
    kl = 0.5 * (p_logvar - q_logvar + (q_var + (q_mu - p_mu) ** 2) / (p_var + EPS) - 1.0)
    return torch.sum(kl, dim=-1)


def rollout_loss_terms(pred: torch.Tensor, true: torch.Tensor, t_grid: torch.Tensor) -> torch.Tensor:
    mse = F.mse_loss(pred, true)
    final = F.mse_loss(pred[:, -1], true[:, -1])
    dy_p = pred[:, 1:] - pred[:, :-1]
    dy_t = true[:, 1:] - true[:, :-1]
    inc = F.mse_loss(dy_p, dy_t)
    auc = F.mse_loss(trapz_torch(pred, t_grid), trapz_torch(true, t_grid))
    return mse + FINAL_WEIGHT * final + INCREMENT_WEIGHT * inc + AUC_WEIGHT * auc


@torch.no_grad()
def eval_mse(model: LatentSNDDE, X: torch.Tensor, t: torch.Tensor, y: torch.Tensor, use_prior: bool = True) -> float:
    model.eval()
    total = 0.0
    count = 0
    for start in range(0, X.shape[0], PRED_BATCH_SIZE):
        sl = slice(start, min(start + PRED_BATCH_SIZE, X.shape[0]))
        xb, tb, yb = X[sl], t[sl], y[sl]
        if use_prior:
            mu, _ = model.prior_stats(xb)
        else:
            mu, _ = model.encode(xb, yb)
        pred = model.integrate(xb, mu, tb, y0=yb[:, :1])
        err = pred - yb
        total += torch.sum(err * err).item()
        count += err.numel()
    return float(total / max(1, count))


def train_sndde_component(
    X_train: np.ndarray,
    t_train: np.ndarray,
    y_train: np.ndarray,
    X_val: np.ndarray,
    t_val: np.ndarray,
    y_val: np.ndarray,
    weights_dir: Path,
    metadata: Dict,
) -> Tuple[LatentSNDDE, List[Dict[str, float]]]:
    weights_dir.mkdir(parents=True, exist_ok=True)
    model = LatentSNDDE().to(DEVICE)
    opt = torch.optim.AdamW(model.parameters(), lr=LR, weight_decay=WEIGHT_DECAY)
    sched = torch.optim.lr_scheduler.CosineAnnealingLR(opt, T_max=EPOCHS, eta_min=LR * 0.08)

    Xtr, ttr, ytr = tensor(X_train), tensor(t_train), tensor(y_train)
    Xv, tv, yv = tensor(X_val), tensor(t_val), tensor(y_val)

    best_state = copy.deepcopy(model.state_dict())
    best_val = float("inf")
    bad = 0
    hist: List[Dict[str, float]] = []
    steps_per_epoch = max(1, int(np.ceil(Xtr.shape[0] / BATCH_SIZE)))
    t0 = time.time()

    print("\n" + "-" * 112)
    print("Training latent_sndde_cvae")
    print("-" * 112)

    for epoch in range(1, EPOCHS + 1):
        model.train()
        losses = []
        perm = torch.randperm(Xtr.shape[0], device=DEVICE)
        kl_beta = KL_BETA_MAX * min(1.0, epoch / max(1, KL_WARMUP_EPOCHS))
        for j in range(steps_per_epoch):
            idx = perm[j * BATCH_SIZE:(j + 1) * BATCH_SIZE]
            xb, tb, yb = Xtr[idx], ttr[idx], ytr[idx]
            q_mu, q_logvar = model.encode(xb, yb)
            p_mu, p_logvar = model.prior_stats(xb)
            z_q = model.reparameterize(q_mu, q_logvar)
            pred_q = model.integrate(xb, z_q, tb, y0=yb[:, :1])
            recon = rollout_loss_terms(pred_q, yb, tb)
            kl = torch.mean(kl_normal(q_mu, q_logvar, p_mu, p_logvar))

            # Train prior mean to be useful directly, not only through KL.
            pred_p = model.integrate(xb, p_mu, tb, y0=yb[:, :1])
            prior_roll = rollout_loss_terms(pred_p, yb, tb)

            loss = recon + PRIOR_ROLLOUT_WEIGHT * prior_roll + kl_beta * kl
            opt.zero_grad(set_to_none=True)
            loss.backward()
            torch.nn.utils.clip_grad_norm_(model.parameters(), GRAD_CLIP_NORM)
            opt.step()
            losses.append(float(loss.detach().cpu()))
        sched.step()

        if epoch % EVAL_EVERY == 0 or epoch == 1 or epoch == EPOCHS:
            val_post = eval_mse(model, Xv, tv, yv, use_prior=False)
            val_prior = eval_mse(model, Xv, tv, yv, use_prior=True)
            rec = {
                "epoch": epoch,
                "train_loss": float(np.mean(losses)),
                "val_post_mse": val_post,
                "val_prior_mse": val_prior,
                "kl_beta": float(kl_beta),
                "elapsed_sec": float(time.time() - t0),
                "lr": float(opt.param_groups[0]["lr"]),
            }
            hist.append(rec)
            print(
                f"[latent_sndde_cvae] epoch {epoch:5d} | train {rec['train_loss']:.6e} | "
                f"val_post {val_post:.6e} | val_prior {val_prior:.6e} | kl_beta {kl_beta:.2e}"
            )
            if val_prior < best_val - 1.0e-8:
                best_val = val_prior
                best_state = copy.deepcopy(model.state_dict())
                bad = 0
            else:
                bad += EVAL_EVERY
                if bad >= PATIENCE:
                    print(f"[latent_sndde_cvae] early stopping at epoch {epoch}; best val_prior={best_val:.6e}")
                    break

    model.load_state_dict(best_state)
    torch.save({"latent_sndde_cvae": model.state_dict(), "metadata": metadata}, weights_dir / WEIGHTS_FILENAME)
    write_training_history(weights_dir / "training_history.csv", hist)
    make_training_plot(weights_dir, hist)
    return model, hist


def write_training_history(path: Path, history: List[Dict[str, float]]) -> None:
    if not history:
        return
    keys = ["epoch", "train_loss", "val_post_mse", "val_prior_mse", "kl_beta", "elapsed_sec", "lr"]
    with path.open("w", newline="") as f:
        writer = csv.DictWriter(f, fieldnames=keys)
        writer.writeheader()
        for row in history:
            writer.writerow({k: row.get(k, "") for k in keys})


def make_training_plot(outdir: Path, history: List[Dict[str, float]]) -> None:
    if not HAS_MATPLOTLIB or not history:
        return
    plt.figure(figsize=(8, 5))
    epochs = [r["epoch"] for r in history]
    plt.plot(epochs, [r["val_post_mse"] for r in history], label="posterior mean")
    plt.plot(epochs, [r["val_prior_mse"] for r in history], label="prior mean")
    plt.yscale("log")
    plt.xlabel("epoch")
    plt.ylabel("validation MSE")
    plt.title("Latent SNDDE validation curves")
    plt.legend()
    plt.tight_layout()
    plt.savefig(outdir / "validation_curves.png", dpi=200)
    plt.close()


# ======================================================================================
# Metrics and inverse candidate retrieval
# ======================================================================================


def effective_sample_size(weights: np.ndarray, axis: int = 0) -> np.ndarray:
    return 1.0 / (np.sum(weights * weights, axis=axis) + EPS)


def softmax_weights_from_scores(scores: np.ndarray, temperature: float = WEIGHT_TEMPERATURE) -> np.ndarray:
    tau = max(float(temperature), EPS)
    logits = -0.5 * scores / tau
    logits = logits - np.max(logits, axis=0, keepdims=True)
    w = np.exp(logits)
    w = w / (np.sum(w, axis=0, keepdims=True) + EPS)
    return w


def weighted_mean_std(samples: np.ndarray, scores: np.ndarray, temperature: float = WEIGHT_TEMPERATURE):
    weights = softmax_weights_from_scores(scores, temperature=temperature)
    w3 = weights[:, :, None]
    mean = np.sum(w3 * samples, axis=0)
    var = np.sum(w3 * (samples - mean[None, :, :]) ** 2, axis=0)
    std = np.sqrt(np.maximum(var, 0.0))
    ess = effective_sample_size(weights, axis=0)
    return mean, std, weights, ess


def future_metrics(
    y_true: np.ndarray,
    mean_pred: np.ndarray,
    std_pred: np.ndarray,
    t_raw: np.ndarray,
    future_idx: np.ndarray,
    samples_topk: np.ndarray | None = None,
) -> Dict[str, float]:
    yt = y_true[:, future_idx]
    yp = mean_pred[:, future_idx]
    sp = std_pred[:, future_idx]
    ts = t_raw[:, future_idx]
    err = yp - yt
    auc_true = trapz_np(yt, ts)
    auc_pred = trapz_np(yp, ts)
    lo90s = yp - 1.64 * sp
    hi90s = yp + 1.64 * sp
    lo50s = yp - 0.674 * sp
    hi50s = yp + 0.674 * sp
    out = {
        "future_start_min": float(t_raw[0, future_idx[0]]),
        "future_points": int(len(future_idx)),
        "future_global_rel_l2": float(np.linalg.norm(err.reshape(-1)) / (np.linalg.norm(yt.reshape(-1)) + EPS)),
        "future_mse": float(np.mean(err ** 2)),
        "future_rmse": float(np.sqrt(np.mean(err ** 2))),
        "future_mae": float(np.mean(np.abs(err))),
        "future_final_mae": float(np.mean(np.abs(mean_pred[:, -1] - y_true[:, -1]))),
        "future_auc_rel_error": float(np.mean(np.abs(auc_pred - auc_true) / (np.abs(auc_true) + EPS))),
        "mean_predictive_std_future": float(np.mean(sp)),
        "final_predictive_std_mean": float(np.mean(std_pred[:, -1])),
        "std_band_90_coverage_future": float(np.mean((yt >= lo90s) & (yt <= hi90s))),
        "std_band_50_coverage_future": float(np.mean((yt >= lo50s) & (yt <= hi50s))),
        "std_band_final_90_coverage": float(np.mean((y_true[:, -1] >= mean_pred[:, -1] - 1.64 * std_pred[:, -1]) &
                                                    (y_true[:, -1] <= mean_pred[:, -1] + 1.64 * std_pred[:, -1]))),
        "std_band_final_50_coverage": float(np.mean((y_true[:, -1] >= mean_pred[:, -1] - 0.674 * std_pred[:, -1]) &
                                                    (y_true[:, -1] <= mean_pred[:, -1] + 0.674 * std_pred[:, -1]))),
        "monotone_violation_fraction": float(np.mean(np.diff(mean_pred, axis=1) < -1e-6)),
        "negative_prediction_fraction": float(np.mean(mean_pred < -1e-6)),
    }
    if samples_topk is not None:
        sf = samples_topk[:, :, future_idx]
        lo90 = np.percentile(sf, 5, axis=0)
        hi90 = np.percentile(sf, 95, axis=0)
        lo50 = np.percentile(sf, 25, axis=0)
        hi50 = np.percentile(sf, 75, axis=0)
        out.update({
            "candidate_percentile_90_coverage_future": float(np.mean((yt >= lo90) & (yt <= hi90))),
            "candidate_percentile_50_coverage_future": float(np.mean((yt >= lo50) & (yt <= hi50))),
            "candidate_percentile_final_90_coverage": float(np.mean((y_true[:, -1] >= np.percentile(samples_topk[:, :, -1], 5, axis=0)) &
                                                                   (y_true[:, -1] <= np.percentile(samples_topk[:, :, -1], 95, axis=0)))),
            "candidate_percentile_final_50_coverage": float(np.mean((y_true[:, -1] >= np.percentile(samples_topk[:, :, -1], 25, axis=0)) &
                                                                   (y_true[:, -1] <= np.percentile(samples_topk[:, :, -1], 75, axis=0)))),
        })
    return out


def score_candidates_raw(
    pred_raw: np.ndarray,
    true_obs_raw: np.ndarray,
    obs_idx: np.ndarray,
    z_np: np.ndarray,
    mu_np: np.ndarray,
    logvar_np: np.ndarray,
) -> Tuple[np.ndarray, np.ndarray, np.ndarray]:
    obs_err = pred_raw[:, :, obs_idx] - true_obs_raw[None, :, :]
    obs_chi2 = np.sum((obs_err / max(OBS_NOISE_RAW, EPS)) ** 2, axis=-1)
    prior_std2 = np.exp(logvar_np)[None, :, :] + EPS
    prior_quad = np.sum((z_np - mu_np[None, :, :]) ** 2 / prior_std2, axis=-1)
    total = obs_chi2 + PRIOR_SCORE_WEIGHT * prior_quad
    return total, obs_chi2, prior_quad


@torch.no_grad()
def generate_prior_candidates(model: LatentSNDDE, xb: torch.Tensor, tb: torch.Tensor, y0: torch.Tensor, y_scale: float):
    B = xb.shape[0]
    mu, logvar = model.prior_stats(xb)
    std = torch.exp(0.5 * logvar) * LATENT_TEMP_SNDDE
    eps = torch.randn(NUM_CANDIDATES, B, mu.shape[-1], device=DEVICE, dtype=DTYPE)
    z = mu.unsqueeze(0) + std.unsqueeze(0) * eps

    x_flat = xb.unsqueeze(0).expand(NUM_CANDIDATES, B, xb.shape[-1]).reshape(NUM_CANDIDATES * B, xb.shape[-1])
    t_flat = tb.unsqueeze(0).expand(NUM_CANDIDATES, B, tb.shape[-1]).reshape(NUM_CANDIDATES * B, tb.shape[-1])
    y0_flat = y0.unsqueeze(0).expand(NUM_CANDIDATES, B, 1).reshape(NUM_CANDIDATES * B, 1)
    z_flat = z.reshape(NUM_CANDIDATES * B, z.shape[-1])
    pred_norm = model.integrate(x_flat, z_flat, t_flat, y0=y0_flat).reshape(NUM_CANDIDATES, B, tb.shape[-1])
    pred_raw = pred_norm.detach().cpu().numpy() * y_scale
    return pred_raw, z.detach(), mu.detach(), logvar.detach()


def select_topk(pred_raw: np.ndarray, z: torch.Tensor, total_score: np.ndarray, obs_score: np.ndarray, prior_score: np.ndarray, top_k: int):
    K = min(top_k, pred_raw.shape[0])
    top_idx = np.argsort(total_score, axis=0)[:K]
    B = pred_raw.shape[1]
    selected = np.stack([pred_raw[top_idx[:, b], b, :] for b in range(B)], axis=1)
    selected_total = np.stack([total_score[top_idx[:, b], b] for b in range(B)], axis=1)
    selected_obs = np.stack([obs_score[top_idx[:, b], b] for b in range(B)], axis=1)
    selected_prior = np.stack([prior_score[top_idx[:, b], b] for b in range(B)], axis=1)
    z_cpu = z.detach().cpu().numpy()
    selected_z_np = np.stack([z_cpu[top_idx[:, b], b, :] for b in range(B)], axis=1)
    selected_z = torch.as_tensor(selected_z_np, dtype=DTYPE, device=DEVICE)
    return selected, selected_z, selected_total, selected_obs, selected_prior


def refine_selected_z(
    model: LatentSNDDE,
    xb: torch.Tensor,
    tb: torch.Tensor,
    y0: torch.Tensor,
    y_obs_norm: torch.Tensor,
    obs_idx: np.ndarray,
    z_init: torch.Tensor,
    y_scale: float,
) -> Tuple[np.ndarray, np.ndarray, np.ndarray, np.ndarray, np.ndarray]:
    was_training = model.training
    model.eval()
    for p in model.parameters():
        p.requires_grad_(False)

    K, B, L = z_init.shape
    T = tb.shape[1]
    O = len(obs_idx)
    last_obs = int(np.max(obs_idx))
    prefix_len = last_obs + 1
    obs_idx_t = torch.as_tensor(obs_idx, dtype=torch.long, device=DEVICE)

    x_flat = xb.unsqueeze(0).expand(K, B, xb.shape[-1]).reshape(K * B, xb.shape[-1])
    t_prefix_flat = tb[:, :prefix_len].unsqueeze(0).expand(K, B, prefix_len).reshape(K * B, prefix_len)
    y0_flat = y0.unsqueeze(0).expand(K, B, 1).reshape(K * B, 1)
    y_obs_flat = y_obs_norm.unsqueeze(0).expand(K, B, O).reshape(K * B, O)

    p_mu, p_logvar = model.prior_stats(xb)
    p_var = torch.exp(p_logvar) + EPS
    p_mu_flat = p_mu.unsqueeze(0).expand(K, B, L).reshape(K * B, L).detach()
    p_var_flat = p_var.unsqueeze(0).expand(K, B, L).reshape(K * B, L).detach()

    z_var = z_init.reshape(K * B, L).detach().clone().requires_grad_(True)
    opt = torch.optim.Adam([z_var], lr=REFINE_Z_LR)
    obs_noise_norm = max(OBS_NOISE_RAW / max(y_scale, EPS), EPS)

    for _ in range(REFINE_Z_STEPS):
        pred_prefix = model.integrate(x_flat, z_var, t_prefix_flat, y0=y0_flat)
        pred_obs = pred_prefix[:, obs_idx_t]
        obs_chi2 = torch.sum(((pred_obs - y_obs_flat) / obs_noise_norm) ** 2, dim=-1)
        prior_quad = torch.sum((z_var - p_mu_flat) ** 2 / p_var_flat, dim=-1)
        loss = torch.mean(obs_chi2 + REFINE_PRIOR_WEIGHT * prior_quad)
        opt.zero_grad(set_to_none=True)
        loss.backward()
        torch.nn.utils.clip_grad_norm_([z_var], REFINE_GRAD_CLIP)
        opt.step()

    with torch.no_grad():
        t_full_flat = tb.unsqueeze(0).expand(K, B, T).reshape(K * B, T)
        y0_full_flat = y0.unsqueeze(0).expand(K, B, 1).reshape(K * B, 1)
        pred_full = model.integrate(x_flat, z_var, t_full_flat, y0=y0_full_flat).reshape(K, B, T)
        pred_raw = pred_full.detach().cpu().numpy() * y_scale
        z_np = z_var.reshape(K, B, L).detach().cpu().numpy()
        mu_np = p_mu.detach().cpu().numpy()
        logvar_np = p_logvar.detach().cpu().numpy()

    true_obs_raw = y_obs_norm.detach().cpu().numpy() * y_scale
    total, obs, prior = score_candidates_raw(pred_raw, true_obs_raw, obs_idx, z_np, mu_np, logvar_np)

    for p in model.parameters():
        p.requires_grad_(True)
    model.train(was_training)
    return pred_raw, z_np, total, obs, prior


def sndde_inverse_v3(
    model: LatentSNDDE,
    X_norm: np.ndarray,
    t_norm: np.ndarray,
    y_raw: np.ndarray,
    obs_idx: np.ndarray,
    y_scale: float,
    top_k: int = TOP_K,
):
    model.eval()
    N, T = y_raw.shape
    variants = {
        "latent_sndde_topk_unweighted": {"means": [], "stds": [], "samples": [], "scores": [], "obs_scores": [], "prior_scores": []},
        "latent_sndde_topk_weighted": {"means": [], "stds": [], "samples": [], "scores": [], "obs_scores": [], "prior_scores": [], "weights": [], "ess": []},
    }
    if ENABLE_Z_REFINEMENT:
        variants["latent_sndde_refined_unweighted"] = {"means": [], "stds": [], "samples": [], "scores": [], "obs_scores": [], "prior_scores": []}
        variants["latent_sndde_refined_weighted"] = {"means": [], "stds": [], "samples": [], "scores": [], "obs_scores": [], "prior_scores": [], "weights": [], "ess": []}

    for start in range(0, N, SNDDE_EVAL_BATCH):
        sl = slice(start, min(start + SNDDE_EVAL_BATCH, N))
        xb = tensor(X_norm[sl])
        tb = tensor(t_norm[sl])
        y0 = tensor(y_raw[sl, :1] / y_scale)
        true_obs = y_raw[sl][:, obs_idx]

        pred_raw, z, mu, logvar = generate_prior_candidates(model, xb, tb, y0, y_scale)
        total_score, obs_score, prior_score = score_candidates_raw(
            pred_raw,
            true_obs,
            obs_idx,
            z.detach().cpu().numpy(),
            mu.detach().cpu().numpy(),
            logvar.detach().cpu().numpy(),
        )
        selected, selected_z, selected_total, selected_obs, selected_prior = select_topk(
            pred_raw, z, total_score, obs_score, prior_score, top_k=top_k
        )

        variants["latent_sndde_topk_unweighted"]["means"].append(selected.mean(axis=0))
        variants["latent_sndde_topk_unweighted"]["stds"].append(selected.std(axis=0))
        variants["latent_sndde_topk_unweighted"]["samples"].append(selected)
        variants["latent_sndde_topk_unweighted"]["scores"].append(selected_total)
        variants["latent_sndde_topk_unweighted"]["obs_scores"].append(selected_obs)
        variants["latent_sndde_topk_unweighted"]["prior_scores"].append(selected_prior)

        wmean, wstd, weights, ess = weighted_mean_std(selected, selected_total, temperature=WEIGHT_TEMPERATURE)
        variants["latent_sndde_topk_weighted"]["means"].append(wmean)
        variants["latent_sndde_topk_weighted"]["stds"].append(wstd)
        variants["latent_sndde_topk_weighted"]["samples"].append(selected)
        variants["latent_sndde_topk_weighted"]["scores"].append(selected_total)
        variants["latent_sndde_topk_weighted"]["obs_scores"].append(selected_obs)
        variants["latent_sndde_topk_weighted"]["prior_scores"].append(selected_prior)
        variants["latent_sndde_topk_weighted"]["weights"].append(weights)
        variants["latent_sndde_topk_weighted"]["ess"].append(ess)

        if ENABLE_Z_REFINEMENT:
            y_obs_norm = torch.as_tensor(true_obs / y_scale, dtype=DTYPE, device=DEVICE)
            refined_pred, refined_z, refined_total, refined_obs, refined_prior = refine_selected_z(
                model, xb, tb, y0, y_obs_norm, obs_idx, selected_z, y_scale
            )
            B = xb.shape[0]
            order = np.argsort(refined_total, axis=0)
            Ksel = refined_pred.shape[0]
            refined_pred_sorted = np.stack([refined_pred[order[:Ksel, b], b, :] for b in range(B)], axis=1)
            refined_total_sorted = np.stack([refined_total[order[:Ksel, b], b] for b in range(B)], axis=1)
            refined_obs_sorted = np.stack([refined_obs[order[:Ksel, b], b] for b in range(B)], axis=1)
            refined_prior_sorted = np.stack([refined_prior[order[:Ksel, b], b] for b in range(B)], axis=1)

            variants["latent_sndde_refined_unweighted"]["means"].append(refined_pred_sorted.mean(axis=0))
            variants["latent_sndde_refined_unweighted"]["stds"].append(refined_pred_sorted.std(axis=0))
            variants["latent_sndde_refined_unweighted"]["samples"].append(refined_pred_sorted)
            variants["latent_sndde_refined_unweighted"]["scores"].append(refined_total_sorted)
            variants["latent_sndde_refined_unweighted"]["obs_scores"].append(refined_obs_sorted)
            variants["latent_sndde_refined_unweighted"]["prior_scores"].append(refined_prior_sorted)

            rwmean, rwstd, rweights, ress = weighted_mean_std(refined_pred_sorted, refined_total_sorted, temperature=WEIGHT_TEMPERATURE)
            variants["latent_sndde_refined_weighted"]["means"].append(rwmean)
            variants["latent_sndde_refined_weighted"]["stds"].append(rwstd)
            variants["latent_sndde_refined_weighted"]["samples"].append(refined_pred_sorted)
            variants["latent_sndde_refined_weighted"]["scores"].append(refined_total_sorted)
            variants["latent_sndde_refined_weighted"]["obs_scores"].append(refined_obs_sorted)
            variants["latent_sndde_refined_weighted"]["prior_scores"].append(refined_prior_sorted)
            variants["latent_sndde_refined_weighted"]["weights"].append(rweights)
            variants["latent_sndde_refined_weighted"]["ess"].append(ress)

    out = {}
    for name, d in variants.items():
        item = {
            "mean": np.concatenate(d["means"], axis=0),
            "std": np.concatenate(d["stds"], axis=0),
            "samples": np.concatenate(d["samples"], axis=1),
            "scores": np.concatenate(d["scores"], axis=1),
            "obs_scores": np.concatenate(d["obs_scores"], axis=1),
            "prior_scores": np.concatenate(d["prior_scores"], axis=1),
        }
        if "weights" in d:
            item["weights"] = np.concatenate(d["weights"], axis=1)
            item["ess"] = np.concatenate(d["ess"], axis=0)
        out[name] = item
    return out


# ======================================================================================
# Outputs
# ======================================================================================


def write_candidate_summary(path: Path, results: Dict[str, Dict[str, np.ndarray]]) -> None:
    fieldnames = ["test_local_index"]
    for name in results:
        fieldnames.extend([
            f"{name}_best_total_score",
            f"{name}_mean_topk_total_score",
            f"{name}_median_topk_total_score",
            f"{name}_worst_topk_total_score",
            f"{name}_mean_obs_chi2",
            f"{name}_mean_prior_quad",
        ])
        if "ess" in results[name]:
            fieldnames.append(f"{name}_ess")

    N = next(iter(results.values()))["scores"].shape[1]
    with path.open("w", newline="") as f:
        writer = csv.DictWriter(f, fieldnames=fieldnames)
        writer.writeheader()
        for i in range(N):
            row = {"test_local_index": i}
            for name, item in results.items():
                scores = item["scores"][:, i]
                row[f"{name}_best_total_score"] = float(np.min(scores))
                row[f"{name}_mean_topk_total_score"] = float(np.mean(scores))
                row[f"{name}_median_topk_total_score"] = float(np.median(scores))
                row[f"{name}_worst_topk_total_score"] = float(np.max(scores))
                row[f"{name}_mean_obs_chi2"] = float(np.mean(item["obs_scores"][:, i]))
                row[f"{name}_mean_prior_quad"] = float(np.mean(item["prior_scores"][:, i]))
                if "ess" in item:
                    row[f"{name}_ess"] = float(item["ess"][i])
            writer.writerow(row)


def make_plots(
    outdir: Path,
    t_test: np.ndarray,
    y_test: np.ndarray,
    obs_idx: np.ndarray,
    future_idx: np.ndarray,
    results: Dict[str, Dict[str, np.ndarray]],
    main_variant: str,
) -> None:
    if not HAS_MATPLOTLIB:
        return
    final = y_test[:, -1]
    order = np.argsort(final)
    picks = sorted(set([order[0], order[len(order)//4], order[len(order)//2], order[3*len(order)//4], order[-1]]))
    main = results[main_variant]
    for idx in picks:
        t = t_test[idx]
        plt.figure(figsize=(10, 5))
        plt.plot(t, y_test[idx], linewidth=3, label="true")
        plt.scatter(t[obs_idx], y_test[idx, obs_idx], s=45, marker="o", label="observed 0-30")

        mean = main["mean"]
        std = main["std"]
        plt.plot(t[future_idx], mean[idx, future_idx], linestyle="--", label=f"{main_variant} mean")
        plt.fill_between(
            t[future_idx],
            mean[idx, future_idx] - 1.64 * CALIBRATED_STD_SCALE * std[idx, future_idx],
            mean[idx, future_idx] + 1.64 * CALIBRATED_STD_SCALE * std[idx, future_idx],
            alpha=0.20,
            label=f"calibrated approx. 90% band ({CALIBRATED_STD_SCALE:g}x std)",
        )
        plt.axvline(t[future_idx[0]], linestyle=":", linewidth=2, label="forecast start")
        plt.xlabel("time")
        plt.ylabel("clot size")
        plt.title(f"SNDDE inverse forecast case {idx} | final true={y_test[idx, -1]:.4g}")
        plt.legend(fontsize=8)
        plt.tight_layout()
        plt.savefig(outdir / f"inverse_case_{idx}.png", dpi=200)
        plt.close()


def write_metrics_table(metrics: Dict[str, Dict[str, float]], results: Dict[str, Dict[str, np.ndarray]]) -> None:
    print("\n" + "=" * 128)
    print("Inverse-problem future forecast metrics: 30--60 min")
    print("=" * 128)
    header = (
        f"{'model':34s} | {'EL2':>10s} | {'AUCerr':>9s} | {'finalMAE':>9s} | {'MAE':>9s} | "
        f"{'pctl90':>7s} | {'cal90':>7s} | {'cal std':>9s} | {'ESS':>7s}"
    )
    print(header)
    print("-" * len(header))
    for name, m in sorted(metrics.items(), key=lambda kv: kv[1]["future_global_rel_l2"]):
        ess = float(np.mean(results[name]["ess"])) if "ess" in results[name] else float("nan")
        print(
            f"{name:34s} | {m['future_global_rel_l2']:10.4e} | {m['future_auc_rel_error']:9.3e} | "
            f"{m['future_final_mae']:9.3e} | {m['future_mae']:9.3e} | "
            f"{m.get('candidate_percentile_90_coverage_future', float('nan')):7.3f} | "
            f"{m.get('std_band_90_coverage_future', float('nan')):7.3f} | "
            f"{m['mean_predictive_std_future']:9.3e} | {ess:7.2f}"
        )


# ======================================================================================
# Main
# ======================================================================================


def main() -> None:
    set_seed(SEED)
    script_dir = here()
    outdir = script_dir / OUTDIR_NAME
    weights_dir = script_dir / WEIGHTS_DIR_NAME
    outdir.mkdir(parents=True, exist_ok=True)
    weights_dir.mkdir(parents=True, exist_ok=True)

    print("=" * 112)
    print("Inverse v3 SNDDE: latent stochastic neural delay differential equation inverse retrieval")
    print("=" * 112)
    print(f"Script dir : {script_dir}")
    print(f"Data file  : {script_dir / MAT_FILENAME}")
    print(f"Output dir : {outdir}")
    print(f"Weights    : {weights_dir / WEIGHTS_FILENAME}")
    print(f"Device     : {DEVICE}")
    print(f"Obs times  : {OBS_TIMES_MIN}")
    print(f"Future     : {FUTURE_START_MIN}--60 min")
    print(f"Candidates : {NUM_CANDIDATES}, top K={TOP_K}")
    print(f"Latent temp: {LATENT_TEMP_SNDDE}")
    print(f"Delay steps: {DELAY_STEPS}")
    print(f"Obs noise  : {OBS_NOISE_RAW}")
    print(f"Prior wt   : score={PRIOR_SCORE_WEIGHT}, refine={REFINE_PRIOR_WEIGHT}")
    print(f"Weighted   : {USE_LIKELIHOOD_WEIGHTED_MEAN}, weight_temperature={WEIGHT_TEMPERATURE}")
    print(f"Std scale  : {CALIBRATED_STD_SCALE} applied to std bands in metrics and plots")
    print(f"Refinement : {ENABLE_Z_REFINEMENT}, steps={REFINE_Z_STEPS}, lr={REFINE_Z_LR}")
    print()

    data = load_clot_data(script_dir / MAT_FILENAME)
    X_raw, t_raw, y_raw = data["X"], data["t"], data["y"]
    N, T = y_raw.shape
    train_idx, val_idx, test_idx = make_split(N)
    X_train_raw, X_val_raw, X_test_raw = X_raw[train_idx], X_raw[val_idx], X_raw[test_idx]
    t_train_raw, t_val_raw, t_test_raw = t_raw[train_idx], t_raw[val_idx], t_raw[test_idx]
    y_train_raw, y_val_raw, y_test_raw = y_raw[train_idx], y_raw[val_idx], y_raw[test_idx]

    X_mu, X_sig, (X_train, X_val, X_test) = standardize_from_train(X_train_raw, X_train_raw, X_val_raw, X_test_raw)
    t_min, t_max, (t_train, t_val, t_test) = minmax_from_train(t_train_raw, t_train_raw, t_val_raw, t_test_raw)
    y_scale = float(np.max(y_train_raw))
    if y_scale < EPS:
        y_scale = 1.0
    y_train = y_train_raw / y_scale
    y_val = y_val_raw / y_scale

    obs_idx = nearest_indices(t_test_raw[0], OBS_TIMES_MIN)
    future_idx = np.flatnonzero(t_test_raw[0] >= FUTURE_START_MIN)
    future_start_idx = int(future_idx[0])

    print(f"Loaded N={N}, T={T}; train={len(train_idx)}, val={len(val_idx)}, test={len(test_idx)}")
    print(f"Observation grid indices: {obs_idx.tolist()} -> times {[float(t_test_raw[0, i]) for i in obs_idx]}")
    print(f"Future start index: {future_start_idx} -> time {float(t_test_raw[0, future_start_idx]):.4g}")
    print(f"y_scale: {y_scale:.6g}")
    print()

    metadata = {
        "seed": SEED,
        "model": "latent_sndde_inverse_v3",
        "delay_steps": list(DELAY_STEPS),
        "obs_times_requested_min": list(OBS_TIMES_MIN),
        "obs_indices": obs_idx.tolist(),
        "obs_times_actual_min": [float(t_test_raw[0, i]) for i in obs_idx],
        "future_start_min_requested": FUTURE_START_MIN,
        "future_start_index": future_start_idx,
        "future_start_time_actual_min": float(t_test_raw[0, future_start_idx]),
        "num_candidates": NUM_CANDIDATES,
        "top_k": TOP_K,
        "latent_temp_sndde": LATENT_TEMP_SNDDE,
        "obs_noise_raw": OBS_NOISE_RAW,
        "prior_score_weight": PRIOR_SCORE_WEIGHT,
        "use_likelihood_weighted_mean": USE_LIKELIHOOD_WEIGHTED_MEAN,
        "weight_temperature": WEIGHT_TEMPERATURE,
        "calibrated_std_scale": CALIBRATED_STD_SCALE,
        "enable_z_refinement": ENABLE_Z_REFINEMENT,
        "test_idx": test_idx.tolist(),
        "normalization": {
            "X_mean": X_mu.reshape(-1).tolist(),
            "X_std": X_sig.reshape(-1).tolist(),
            "t_min": t_min,
            "t_max": t_max,
            "y_scale": y_scale,
        },
    }

    weights_path = weights_dir / WEIGHTS_FILENAME
    if weights_path.exists():
        model = LatentSNDDE().to(DEVICE)
        ckpt = torch.load(weights_path, map_location=DEVICE)
        model.load_state_dict(ckpt["latent_sndde_cvae"])
        model.eval()
        print(f"Loaded latent SNDDE weights from {weights_path}")
    else:
        if not TRAIN_IF_MISSING:
            raise FileNotFoundError(f"Missing {weights_path}. Set TRAIN_IF_MISSING=True to train.")
        model, _ = train_sndde_component(X_train, t_train, y_train, X_val, t_val, y_val, weights_dir, metadata)
        model.eval()
        print(f"Trained and saved latent SNDDE weights to {weights_path}")
    print()

    print("Retrieving SNDDE curves from sparse early measurements...")
    results = sndde_inverse_v3(model, X_test, t_test, y_test_raw, obs_idx, y_scale, TOP_K)

    metrics = {
        name: future_metrics(
            y_test_raw,
            item["mean"],
            CALIBRATED_STD_SCALE * item["std"],
            t_test_raw,
            future_idx,
            item["samples"],
        )
        for name, item in results.items()
    }

    write_metrics_table(metrics, results)

    print("\nMetric notes:")
    print("  Candidates are sampled from p(z | parameters), then numerically integrated through a delay-aware learned growth law.")
    print("  Candidate scores use sparse observation likelihood plus a prior penalty.")
    print("  Reported metrics are only on the hidden future window from 30 to 60 minutes.")
    print("  pctl90 is empirical coverage of the selected candidate percentile band.")
    print(f"  cal90 is empirical coverage of mean ± 1.64*({CALIBRATED_STD_SCALE:g}*std).")
    print("  ESS is the effective sample size of likelihood weights; lower means more winner-take-all.")

    main_variant = "latent_sndde_refined_weighted" if "latent_sndde_refined_weighted" in results else "latent_sndde_topk_weighted"
    metadata["main_variant_for_plots"] = main_variant

    with (outdir / "metrics.json").open("w") as f:
        json.dump({"metadata": metadata, "metrics": metrics}, f, indent=2)

    write_candidate_summary(outdir / "candidate_summary.csv", results)

    savez_payload = {
        "t_test": t_test_raw,
        "y_test": y_test_raw,
        "X_test_raw": X_test_raw,
        "test_idx": test_idx,
        "obs_idx": obs_idx,
        "future_idx": future_idx,
    }
    for name, item in results.items():
        prefix = name.replace("latent_sndde_", "sndde_")
        savez_payload[f"{prefix}_mean"] = item["mean"]
        savez_payload[f"{prefix}_raw_std"] = item["std"]
        savez_payload[f"{prefix}_calibrated_std"] = CALIBRATED_STD_SCALE * item["std"]
        savez_payload[f"{prefix}_samples"] = item["samples"]
        savez_payload[f"{prefix}_scores"] = item["scores"]
        savez_payload[f"{prefix}_obs_scores"] = item["obs_scores"]
        savez_payload[f"{prefix}_prior_scores"] = item["prior_scores"]
        if "weights" in item:
            savez_payload[f"{prefix}_weights"] = item["weights"]
            savez_payload[f"{prefix}_ess"] = item["ess"]
    np.savez_compressed(outdir / "inverse_predictions.npz", **savez_payload)

    make_plots(outdir, t_test_raw, y_test_raw, obs_idx, future_idx, results, main_variant=main_variant)

    print()
    print(f"Wrote: {outdir / 'metrics.json'}")
    print(f"Wrote: {outdir / 'candidate_summary.csv'}")
    print(f"Wrote: {outdir / 'inverse_predictions.npz'}")
    if HAS_MATPLOTLIB:
        print(f"Wrote plots into: {outdir}")
    print("Done.")


if __name__ == "__main__":
    main()


==> anc/clotonet_code/inverse-v7.py <==
#!/usr/bin/env python3
"""
Unified inverse ClotONet experiment, v7.

v7 extends inverse-v6 with distributional/UQ baselines:
  1. latent SNODE (pretrained component)
  2. latent SNFDE/SNDDE (pretrained component)
  3. empirical Bayesian library retrieval
  4. empirical Bayesian Gompertz growth-curve retrieval
  5. PCA-ridge Gaussian trajectory posterior
  6. latent neural-process-style context generative model
  7. monotone probabilistic deep ensemble

All methods produce a distribution of candidate future trajectories, so all methods can be
compared using point metrics and uncertainty/calibration metrics.

Expected files in the same directory:
    clot_net_data.mat
    v3snode.py
    inverse-v3sndde.py

Model weights, if present, are reused and training is skipped:
    clot_snode_results/model_weights.pt
    clot_sndde_results/model_weights.pt
    clot_inverse_v7_models/gompertz_library.npz
    clot_inverse_v7_models/pca_ridge_posterior.npz
    clot_inverse_v7_models/latent_np.pt
    clot_inverse_v7_models/deep_ensemble_member_*.pt

If the SNODE/SNFDE weights are missing and --no-train-missing is not set, this script runs:
    python v3snode.py
    python inverse-v3sndde.py

to create them. Other baseline weights/models are trained or fitted directly by this script.

Outputs:
    clot_inverse_v7_results/
        v4_metrics.json
        v4_inverse_predictions.npz
        comparison_case_*.png
        sensitivity_metrics_by_repeat.csv
        sensitivity_metrics_ci.csv
        sensitivity_paired_deltas.csv
        observation_schedules.npz
        sensitivity_accuracy_vs_obs.png
        sensitivity_coverage_vs_obs.png
        metric_ci_summary_obs4.png
        metric_ci_summary_obs4.pdf
        metadata.json
"""

from __future__ import annotations

import argparse
import copy
import csv
import importlib.util
import json
import math
import random
import subprocess
import sys
import time
from pathlib import Path
from typing import Dict, List, Tuple, Optional, Sequence

import numpy as np

try:
    from scipy.io import loadmat
    from scipy.optimize import curve_fit
except Exception as exc:  # pragma: no cover
    raise RuntimeError("This script requires scipy. Install with: pip install scipy") from exc

try:
    import torch
    import torch.nn as nn
    import torch.nn.functional as F
except Exception as exc:  # pragma: no cover
    raise RuntimeError("This script requires PyTorch. Install with: pip install torch") from exc

try:
    import matplotlib
    matplotlib.use("Agg")
    import matplotlib.pyplot as plt
    HAS_MATPLOTLIB = True
except Exception:
    HAS_MATPLOTLIB = False


# ======================================================================================
# Defaults
# ======================================================================================

SEED = 42
OBS_SELECTION_SEED = 12345
MAT_FILENAME = "clot_net_data.mat"
OUTDIR_NAME = "clot_inverse_v7_results"
MODEL_DIR_NAME = "clot_inverse_v7_models"

SNODE_SCRIPT = "v3snode.py"
SNODE_WEIGHTS = "clot_snode_results/model_weights.pt"
SNDDE_SCRIPT = "inverse-v3sndde.py"
SNDDE_WEIGHTS = "clot_sndde_results/model_weights.pt"

TRAIN_FRAC = 0.80
VAL_FRAC = 0.10
TEST_FRAC = 0.10

FUTURE_START_MIN = 30.0
NUM_RANDOM_OBS_DEFAULT = 4
MIN_OBS_REQUIRED = 1
NONZERO_THRESHOLD_RAW = 1.0e-6
STRICTLY_BEFORE_FUTURE = True

OBS_COUNTS_DEFAULT = (1, 2, 3, 4, 6, 8, 12, 16)

NUM_CANDIDATES = 4096
TOP_K = 30
LATENT_TEMP_SNODE = 1.35
LATENT_TEMP_SNDDE = 1.35

OBS_NOISE_RAW = 2.0e-2
PRIOR_SCORE_WEIGHT = 5.0e-2
THETA_SCORE_WEIGHT = 1.0
WEIGHT_TEMPERATURE = 2.0
CALIBRATED_STD_SCALE = 5.5

SNODE_EVAL_BATCH = 64
SNDDE_EVAL_BATCH = 32
NUM_OBS_REPEATS = 200
RESAMPLE_CANDIDATES_EACH_REPLICATE = False
SAVE_OBSERVATION_SCHEDULES = True

# Distributional baseline defaults.
CONTEXT_MAX_OBS_DEFAULT = 16
BASELINE_EPOCHS = 600
BASELINE_BATCH_SIZE = 128
BASELINE_LR = 8.0e-4
BASELINE_WEIGHT_DECAY = 1.0e-5
BASELINE_EVAL_EVERY = 25
BASELINE_PATIENCE = 150
BASELINE_GRAD_CLIP = 5.0
BASELINE_WIDTH = 192
BASELINE_DEPTH = 3
BASELINE_LATENT_DIM = 8
BASELINE_NUM_SAMPLES = 512
ENSEMBLE_SIZE = 5
ENSEMBLE_SAMPLES_PER_MEMBER = 128
PCA_COMPONENTS = 12
PCA_RIDGE_LAMBDA = 1.0e-3
PCA_CONTEXT_REPEATS = 8
GOMPERTZ_THETA_WEIGHT = 1.0

DEVICE = "cuda" if torch.cuda.is_available() else "cpu"
DTYPE = torch.float32
EPS = 1.0e-12

METRICS_TO_REPORT = [
    "future_global_rel_l2",
    "future_auc_rel_error",
    "future_final_mae",
    "future_mae",
    "future_rmse",
    "std_band_90_coverage_future",
    "std_band_50_coverage_future",
    "std_band_final_90_coverage",
    "candidate_percentile_90_coverage_future",
    "mean_predictive_std_future_calibrated",
    "monotone_violation_fraction",
    "negative_prediction_fraction",
]

CORE_CI_METRICS = [
    "future_global_rel_l2",
    "future_mae",
    "future_final_mae",
    "future_auc_rel_error",
    "std_band_90_coverage_future",
]

LOWER_IS_BETTER = {
    "future_global_rel_l2",
    "future_auc_rel_error",
    "future_final_mae",
    "future_mae",
    "future_rmse",
    "monotone_violation_fraction",
    "negative_prediction_fraction",
}

MODEL_DISPLAY = {
    "latent_snode": "SNODE",
    "latent_sndde": "SNFDE/SNDDE",
    "empirical_library": "Library",
    "gompertz_library": "Gompertz",
    "pca_ridge_gp": "PCA-ridge GP",
    "latent_np": "Latent NP",
    "deep_ensemble": "Deep ensemble",
}

# Plot colors. Keep explicit colors because these are saved scientific figures, not user_visible tool plots.
MODEL_COLORS = {
    "latent_snode": "tab:blue",
    "latent_sndde": "tab:red",
    "empirical_library": "tab:green",
    "gompertz_library": "tab:purple",
    "pca_ridge_gp": "tab:orange",
    "latent_np": "tab:brown",
    "deep_ensemble": "tab:pink",
}


# ======================================================================================
# Utilities
# ======================================================================================


def set_seed(seed: int) -> None:
    random.seed(seed)
    np.random.seed(seed)
    torch.manual_seed(seed)
    if torch.cuda.is_available():
        torch.cuda.manual_seed_all(seed)
        torch.backends.cudnn.benchmark = True
        torch.backends.cuda.matmul.allow_tf32 = True
        torch.backends.cudnn.allow_tf32 = True
    try:
        torch.set_float32_matmul_precision("high")
    except Exception:
        pass


def here() -> Path:
    return Path(__file__).resolve().parent


def load_module(path: Path, name: str):
    if not path.exists():
        raise FileNotFoundError(f"Missing {path}. Put it next to inverse-v7.py.")
    spec = importlib.util.spec_from_file_location(name, str(path))
    if spec is None or spec.loader is None:
        raise ImportError(f"Could not import {path}")
    mod = importlib.util.module_from_spec(spec)
    sys.modules[name] = mod
    spec.loader.exec_module(mod)
    return mod


def to_float_array(a: np.ndarray) -> np.ndarray:
    arr = np.asarray(a)
    if arr.dtype.kind in {"U", "S"}:
        return arr.astype(np.float64)
    if arr.dtype == object:
        def parse_one(x):
            if isinstance(x, np.ndarray):
                if x.size == 1:
                    return float(x.reshape(-1)[0])
                raise ValueError(f"Cannot parse non-scalar object entry shape {x.shape}")
            return float(x)
        return np.vectorize(parse_one, otypes=[np.float64])(arr)
    return arr.astype(np.float64)


def load_clot_data(mat_path: Path) -> Dict[str, np.ndarray]:
    if not mat_path.exists():
        raise FileNotFoundError(f"Could not find {mat_path}. Put this script next to {MAT_FILENAME}.")
    raw = loadmat(mat_path)
    required = ["sigma_tf", "Fg", "IX", "VIII", "V", "t", "size"]
    missing = [k for k in required if k not in raw]
    if missing:
        raise KeyError(f"Missing required variables: {missing}")
    cols = ["sigma_tf", "Fg", "IX", "VIII", "V"]
    X = np.stack([to_float_array(raw[k]).reshape(-1) for k in cols], axis=1)
    t = to_float_array(raw["t"])
    y = to_float_array(raw["size"])
    if X.shape[0] != y.shape[0] or t.shape != y.shape:
        raise ValueError(f"Bad shapes: X={X.shape}, t={t.shape}, y={y.shape}")
    return {"X": X, "t": t, "y": y, "param_names": np.array(cols, dtype=object)}


def make_split(N: int) -> Tuple[np.ndarray, np.ndarray, np.ndarray]:
    perm = np.random.permutation(N)
    n_train = int(round(TRAIN_FRAC * N))
    n_val = int(round(VAL_FRAC * N))
    return perm[:n_train], perm[n_train:n_train+n_val], perm[n_train+n_val:]


def standardize_from_train(X_train: np.ndarray, *arrays: np.ndarray):
    mu = X_train.mean(axis=0, keepdims=True)
    sig = X_train.std(axis=0, keepdims=True)
    sig = np.where(sig < 1e-12, 1.0, sig)
    return mu, sig, [(a - mu) / sig for a in arrays]


def minmax_from_train(t_train: np.ndarray, *arrays: np.ndarray):
    mn = float(np.min(t_train))
    mx = float(np.max(t_train))
    sc = mx - mn if mx > mn else 1.0
    return mn, mx, [(a - mn) / sc for a in arrays]


def tensor(a: np.ndarray) -> torch.Tensor:
    return torch.as_tensor(a, dtype=DTYPE, device=DEVICE)


def trapz_np(y: np.ndarray, t: np.ndarray) -> np.ndarray:
    if hasattr(np, "trapezoid"):
        return np.trapezoid(y, x=t, axis=1)
    return np.trapz(y, x=t, axis=1)


def trapz_torch(y: torch.Tensor, t: torch.Tensor) -> torch.Tensor:
    dt = t[:, 1:] - t[:, :-1]
    return torch.sum(0.5 * (y[:, 1:] + y[:, :-1]) * dt, dim=1)


def maybe_train_component(script_path: Path, weights_path: Path, label: str, train_missing: bool) -> None:
    if weights_path.exists():
        print(f"Found {label} weights, skipping training: {weights_path}")
        return
    if not train_missing:
        raise FileNotFoundError(f"Missing {weights_path}. Remove --no-train-missing or train {label} first.")
    print(f"Missing {label} weights: {weights_path}")
    print(f"Training component by running: python {script_path.name}")
    subprocess.run([sys.executable, str(script_path)], cwd=str(script_path.parent), check=True)
    if not weights_path.exists():
        raise FileNotFoundError(f"Training finished but weights still missing: {weights_path}")


def write_csv(path: Path, rows: List[Dict], fieldnames: Optional[List[str]] = None) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    if not rows:
        return
    if fieldnames is None:
        keys = []
        for r in rows:
            for k in r.keys():
                if k not in keys:
                    keys.append(k)
        fieldnames = keys
    with path.open("w", newline="") as f:
        writer = csv.DictWriter(f, fieldnames=fieldnames)
        writer.writeheader()
        for row in rows:
            writer.writerow({k: row.get(k, "") for k in fieldnames})


def mlp(in_dim: int, out_dim: int, width: int = BASELINE_WIDTH, depth: int = BASELINE_DEPTH) -> nn.Sequential:
    layers: List[nn.Module] = []
    d = in_dim
    for _ in range(depth):
        layers.append(nn.Linear(d, width))
        layers.append(nn.SiLU())
        d = width
    layers.append(nn.Linear(d, out_dim))
    return nn.Sequential(*layers)


def project_monotone_nonnegative(y: np.ndarray, preserve_final: bool = False, final_ref: Optional[np.ndarray] = None) -> np.ndarray:
    y = np.nan_to_num(y, nan=0.0, posinf=0.0, neginf=0.0)
    y = np.maximum(y, 0.0)
    y = np.maximum.accumulate(y, axis=-1)
    if preserve_final and final_ref is not None:
        final_ref = np.asarray(final_ref)
        denom = np.maximum(y[..., -1:], EPS)
        scale = np.maximum(final_ref[..., None], 0.0) / denom
        y = y * scale
        y = np.maximum.accumulate(np.maximum(y, 0.0), axis=-1)
    return y


# ======================================================================================
# Random post-onset observation selection and context features
# ======================================================================================


def eligible_postonset_indices(t_raw: np.ndarray, y_raw: np.ndarray, future_start_min: float, threshold: float) -> List[np.ndarray]:
    eligible_lists: List[np.ndarray] = []
    for i in range(y_raw.shape[0]):
        time_mask = t_raw[i] < future_start_min if STRICTLY_BEFORE_FUTURE else t_raw[i] <= future_start_min
        eligible = np.flatnonzero(time_mask & (y_raw[i] > threshold))
        eligible_lists.append(eligible.astype(np.int64))
    return eligible_lists


def valid_mask_from_eligible(eligible_lists: List[np.ndarray], min_obs_required: int) -> np.ndarray:
    return np.array([len(x) >= min_obs_required for x in eligible_lists], dtype=bool)


def sample_obs_lists_for_repeat(eligible_lists: List[np.ndarray], num_obs: int, rng: np.random.Generator) -> List[np.ndarray]:
    obs_lists: List[np.ndarray] = []
    for eligible in eligible_lists:
        if eligible.size >= num_obs:
            chosen = np.sort(rng.choice(eligible, size=num_obs, replace=False))
        else:
            chosen = np.sort(eligible)
        obs_lists.append(chosen.astype(np.int64))
    return obs_lists


def sample_obs_lists_varcount(
    eligible_lists: List[np.ndarray],
    obs_counts: Sequence[int],
    rng: np.random.Generator,
) -> List[np.ndarray]:
    obs_lists: List[np.ndarray] = []
    for eligible in eligible_lists:
        m = int(rng.choice(obs_counts))
        if eligible.size >= m:
            chosen = np.sort(rng.choice(eligible, size=m, replace=False))
        else:
            chosen = np.sort(eligible)
        obs_lists.append(chosen.astype(np.int64))
    return obs_lists


def pad_obs_schedules(all_obs_lists: List[List[np.ndarray]], pad_value: int = -1) -> Tuple[np.ndarray, np.ndarray]:
    R = len(all_obs_lists)
    N = len(all_obs_lists[0]) if R else 0
    max_len = max((len(x) for rep in all_obs_lists for x in rep), default=0)
    arr = np.full((R, N, max_len), pad_value, dtype=np.int64)
    mask = np.zeros((R, N, max_len), dtype=bool)
    for r, rep in enumerate(all_obs_lists):
        for i, idx in enumerate(rep):
            if len(idx):
                arr[r, i, :len(idx)] = idx
                mask[r, i, :len(idx)] = True
    return arr, mask


def build_context_features(
    X_norm: np.ndarray,
    t_norm: np.ndarray,
    y_norm: np.ndarray,
    obs_lists: List[np.ndarray],
    max_obs: int,
) -> np.ndarray:
    """Feature vector: standardized theta, padded observed times, padded observed values, mask."""
    B = X_norm.shape[0]
    times = np.zeros((B, max_obs), dtype=np.float32)
    vals = np.zeros((B, max_obs), dtype=np.float32)
    mask = np.zeros((B, max_obs), dtype=np.float32)
    for i, idx in enumerate(obs_lists):
        idx = np.asarray(idx, dtype=np.int64)[:max_obs]
        m = len(idx)
        if m:
            times[i, :m] = t_norm[i, idx].astype(np.float32)
            vals[i, :m] = y_norm[i, idx].astype(np.float32)
            mask[i, :m] = 1.0
    return np.concatenate([X_norm.astype(np.float32), times, vals, mask], axis=1)


def build_context_tensor(
    X_norm: np.ndarray,
    t_norm: np.ndarray,
    y_norm: np.ndarray,
    obs_lists: List[np.ndarray],
    max_obs: int,
) -> torch.Tensor:
    return tensor(build_context_features(X_norm, t_norm, y_norm, obs_lists, max_obs))


# ======================================================================================
# Metrics and aggregation
# ======================================================================================


def effective_sample_size(weights: np.ndarray, axis: int = 0) -> np.ndarray:
    return 1.0 / (np.sum(weights * weights, axis=axis) + EPS)


def softmax_weights_from_scores(scores: np.ndarray, temperature: float = WEIGHT_TEMPERATURE) -> np.ndarray:
    tau = max(float(temperature), EPS)
    logits = -0.5 * scores / tau
    logits = logits - np.max(logits, axis=0, keepdims=True)
    w = np.exp(logits)
    return w / (np.sum(w, axis=0, keepdims=True) + EPS)


def weighted_mean_std(samples: np.ndarray, scores: np.ndarray, temperature: float = WEIGHT_TEMPERATURE):
    weights = softmax_weights_from_scores(scores, temperature=temperature)
    w3 = weights[:, :, None]
    mean = np.sum(w3 * samples, axis=0)
    var = np.sum(w3 * (samples - mean[None, :, :]) ** 2, axis=0)
    std = np.sqrt(np.maximum(var, 0.0))
    ess = effective_sample_size(weights, axis=0)
    return mean, std, weights, ess


def future_metrics(
    y_true: np.ndarray,
    mean_pred: np.ndarray,
    std_pred: np.ndarray,
    t_raw: np.ndarray,
    future_idx: np.ndarray,
    samples_topk: Optional[np.ndarray] = None,
) -> Dict[str, float]:
    yt = y_true[:, future_idx]
    yp = mean_pred[:, future_idx]
    sp = std_pred[:, future_idx]
    ts = t_raw[:, future_idx]
    err = yp - yt
    auc_true = trapz_np(yt, ts)
    auc_pred = trapz_np(yp, ts)
    lo90s = yp - 1.64 * sp
    hi90s = yp + 1.64 * sp
    lo50s = yp - 0.674 * sp
    hi50s = yp + 0.674 * sp
    out = {
        "future_start_min": float(t_raw[0, future_idx[0]]),
        "future_points": int(len(future_idx)),
        "future_global_rel_l2": float(np.linalg.norm(err.reshape(-1)) / (np.linalg.norm(yt.reshape(-1)) + EPS)),
        "future_mse": float(np.mean(err ** 2)),
        "future_rmse": float(np.sqrt(np.mean(err ** 2))),
        "future_mae": float(np.mean(np.abs(err))),
        "future_final_mae": float(np.mean(np.abs(mean_pred[:, -1] - y_true[:, -1]))),
        "future_auc_rel_error": float(np.mean(np.abs(auc_pred - auc_true) / (np.abs(auc_true) + EPS))),
        "mean_predictive_std_future_calibrated": float(np.mean(sp)),
        "final_predictive_std_mean_calibrated": float(np.mean(std_pred[:, -1])),
        "std_band_90_coverage_future": float(np.mean((yt >= lo90s) & (yt <= hi90s))),
        "std_band_50_coverage_future": float(np.mean((yt >= lo50s) & (yt <= hi50s))),
        "std_band_final_90_coverage": float(np.mean((y_true[:, -1] >= mean_pred[:, -1] - 1.64 * std_pred[:, -1]) &
                                                    (y_true[:, -1] <= mean_pred[:, -1] + 1.64 * std_pred[:, -1]))),
        "std_band_final_50_coverage": float(np.mean((y_true[:, -1] >= mean_pred[:, -1] - 0.674 * std_pred[:, -1]) &
                                                    (y_true[:, -1] <= mean_pred[:, -1] + 0.674 * std_pred[:, -1]))),
        "monotone_violation_fraction": float(np.mean(np.diff(mean_pred, axis=1) < -1e-6)),
        "negative_prediction_fraction": float(np.mean(mean_pred < -1e-6)),
    }
    if samples_topk is not None and samples_topk.shape[0] >= 2:
        sf = samples_topk[:, :, future_idx]
        lo90 = np.percentile(sf, 5, axis=0)
        hi90 = np.percentile(sf, 95, axis=0)
        lo50 = np.percentile(sf, 25, axis=0)
        hi50 = np.percentile(sf, 75, axis=0)
        out.update({
            "candidate_percentile_90_coverage_future": float(np.mean((yt >= lo90) & (yt <= hi90))),
            "candidate_percentile_50_coverage_future": float(np.mean((yt >= lo50) & (yt <= hi50))),
            "candidate_percentile_final_90_coverage": float(np.mean((y_true[:, -1] >= np.percentile(samples_topk[:, :, -1], 5, axis=0)) &
                                                                   (y_true[:, -1] <= np.percentile(samples_topk[:, :, -1], 95, axis=0)))),
            "candidate_percentile_final_50_coverage": float(np.mean((y_true[:, -1] >= np.percentile(samples_topk[:, :, -1], 25, axis=0)) &
                                                                   (y_true[:, -1] <= np.percentile(samples_topk[:, :, -1], 75, axis=0)))),
        })
    else:
        out.update({
            "candidate_percentile_90_coverage_future": float("nan"),
            "candidate_percentile_50_coverage_future": float("nan"),
            "candidate_percentile_final_90_coverage": float("nan"),
            "candidate_percentile_final_50_coverage": float("nan"),
        })
    return out


# ======================================================================================
# Generic candidate scoring and retrieval
# ======================================================================================


def prior_quad_from_z(z_np: np.ndarray, mu_np: np.ndarray, logvar_np: np.ndarray) -> np.ndarray:
    prior_std2 = np.exp(logvar_np)[None, :, :] + EPS
    return np.sum((z_np - mu_np[None, :, :]) ** 2 / prior_std2, axis=-1)


def score_candidate_samples(
    samples: np.ndarray,
    y_true_raw: np.ndarray,
    obs_lists: List[np.ndarray],
    extra_score: Optional[np.ndarray] = None,
) -> Tuple[np.ndarray, np.ndarray]:
    """samples: (S,N,T), y_true_raw: (N,T). Returns total_score, obs_chi2."""
    S, B, _ = samples.shape
    obs_chi2 = np.zeros((S, B), dtype=np.float32)
    inv_noise = 1.0 / max(OBS_NOISE_RAW, EPS)
    for b, idx in enumerate(obs_lists):
        if len(idx) == 0:
            obs_chi2[:, b] = np.inf
            continue
        err = samples[:, b, idx] - y_true_raw[b, idx][None, :]
        obs_chi2[:, b] = np.sum((err * inv_noise) ** 2, axis=-1)
    if extra_score is None:
        total = obs_chi2
    else:
        total = obs_chi2 + extra_score.astype(np.float32)
    return total, obs_chi2


def select_topk_from_samples(samples: np.ndarray, total_score: np.ndarray, obs_score: np.ndarray, top_k: int):
    K = min(top_k, samples.shape[0])
    if K <= 0:
        raise ValueError("top_k must be positive")
    idx_part = np.argpartition(total_score, kth=K - 1, axis=0)[:K, :]
    part_scores = np.take_along_axis(total_score, idx_part, axis=0)
    order = np.argsort(part_scores, axis=0)
    top_idx = np.take_along_axis(idx_part, order, axis=0)
    selected = np.take_along_axis(samples, top_idx[:, :, None], axis=0)
    selected_total = np.take_along_axis(total_score, top_idx, axis=0)
    selected_obs = np.take_along_axis(obs_score, top_idx, axis=0)
    return selected, selected_total, selected_obs


def aggregate_and_score_method(
    model_name: str,
    samples: np.ndarray,
    y_true_raw: np.ndarray,
    t_raw: np.ndarray,
    future_idx: np.ndarray,
    obs_lists: List[np.ndarray],
    top_k: int,
    extra_score: Optional[np.ndarray] = None,
):
    samples = samples.astype(np.float32, copy=False)
    total_score, obs_score = score_candidate_samples(samples, y_true_raw, obs_lists, extra_score=extra_score)
    selected, selected_total, selected_obs = select_topk_from_samples(samples, total_score, obs_score, top_k)
    mean_w, std_w, weights, ess = weighted_mean_std(selected, selected_total, temperature=WEIGHT_TEMPERATURE)
    metrics = future_metrics(y_true_raw, mean_w, CALIBRATED_STD_SCALE * std_w, t_raw, future_idx, selected)
    metrics["mean_ess"] = float(np.mean(ess))
    metrics["median_ess"] = float(np.median(ess))
    arrays = {
        "mean": mean_w,
        "std": std_w,
        "samples": selected,
        "scores": selected_total,
        "obs_scores": selected_obs,
        "weights": weights,
        "ess": ess,
    }
    return metrics, arrays


# ======================================================================================
# Candidate pools for pretrained SNODE/SNFDE/SNDDE
# ======================================================================================


@torch.no_grad()
def generate_snode_pool(model, X_norm: np.ndarray, t_norm: np.ndarray, y_scale: float, num_candidates: int) -> Dict[str, np.ndarray]:
    print("Generating SNODE candidate pool...")
    pred_parts, z_parts, mu_parts, logvar_parts = [], [], [], []
    for start in range(0, X_norm.shape[0], SNODE_EVAL_BATCH):
        end = min(start + SNODE_EVAL_BATCH, X_norm.shape[0])
        xb = tensor(X_norm[start:end])
        tb = tensor(t_norm[start:end])
        B = xb.shape[0]
        mu, logvar = model.prior_stats(xb)
        std = torch.exp(0.5 * logvar) * LATENT_TEMP_SNODE
        eps = torch.randn(num_candidates, B, mu.shape[-1], device=DEVICE, dtype=DTYPE)
        z = mu.unsqueeze(0) + std.unsqueeze(0) * eps
        x_flat = xb.unsqueeze(0).expand(num_candidates, B, xb.shape[-1]).reshape(num_candidates * B, xb.shape[-1])
        t_flat = tb.unsqueeze(0).expand(num_candidates, B, tb.shape[-1]).reshape(num_candidates * B, tb.shape[-1])
        z_flat = z.reshape(num_candidates * B, z.shape[-1])
        pred_norm = model.integrate(x_flat, z_flat, t_flat).reshape(num_candidates, B, tb.shape[-1])
        pred_parts.append((pred_norm.detach().cpu().numpy() * y_scale).astype(np.float32))
        z_parts.append(z.detach().cpu().numpy().astype(np.float32))
        mu_parts.append(mu.detach().cpu().numpy().astype(np.float32))
        logvar_parts.append(logvar.detach().cpu().numpy().astype(np.float32))
    pred = np.concatenate(pred_parts, axis=1)
    z = np.concatenate(z_parts, axis=1)
    mu = np.concatenate(mu_parts, axis=0)
    logvar = np.concatenate(logvar_parts, axis=0)
    prior_quad = prior_quad_from_z(z, mu, logvar).astype(np.float32)
    return {"pred": pred, "z": z, "mu": mu, "logvar": logvar, "prior_quad": prior_quad}


@torch.no_grad()
def generate_sndde_pool(model, X_norm: np.ndarray, t_norm: np.ndarray, y_raw: np.ndarray, y_scale: float, num_candidates: int) -> Dict[str, np.ndarray]:
    print("Generating SNFDE/SNDDE candidate pool...")
    pred_parts, z_parts, mu_parts, logvar_parts = [], [], [], []
    for start in range(0, X_norm.shape[0], SNDDE_EVAL_BATCH):
        end = min(start + SNDDE_EVAL_BATCH, X_norm.shape[0])
        xb = tensor(X_norm[start:end])
        tb = tensor(t_norm[start:end])
        y0 = torch.as_tensor((y_raw[start:end, 0:1] / y_scale), dtype=DTYPE, device=DEVICE)
        B = xb.shape[0]
        mu, logvar = model.prior_stats(xb)
        std = torch.exp(0.5 * logvar) * LATENT_TEMP_SNDDE
        eps = torch.randn(num_candidates, B, mu.shape[-1], device=DEVICE, dtype=DTYPE)
        z = mu.unsqueeze(0) + std.unsqueeze(0) * eps
        x_flat = xb.unsqueeze(0).expand(num_candidates, B, xb.shape[-1]).reshape(num_candidates * B, xb.shape[-1])
        t_flat = tb.unsqueeze(0).expand(num_candidates, B, tb.shape[-1]).reshape(num_candidates * B, tb.shape[-1])
        y0_flat = y0.unsqueeze(0).expand(num_candidates, B, 1).reshape(num_candidates * B, 1)
        z_flat = z.reshape(num_candidates * B, z.shape[-1])
        pred_norm = model.integrate(x_flat, z_flat, t_flat, y0=y0_flat).reshape(num_candidates, B, tb.shape[-1])
        pred_parts.append((pred_norm.detach().cpu().numpy() * y_scale).astype(np.float32))
        z_parts.append(z.detach().cpu().numpy().astype(np.float32))
        mu_parts.append(mu.detach().cpu().numpy().astype(np.float32))
        logvar_parts.append(logvar.detach().cpu().numpy().astype(np.float32))
    pred = np.concatenate(pred_parts, axis=1)
    z = np.concatenate(z_parts, axis=1)
    mu = np.concatenate(mu_parts, axis=0)
    logvar = np.concatenate(logvar_parts, axis=0)
    prior_quad = prior_quad_from_z(z, mu, logvar).astype(np.float32)
    return {"pred": pred, "z": z, "mu": mu, "logvar": logvar, "prior_quad": prior_quad}


def evaluate_latent_pool_on_obs(
    model_name: str,
    pool: Dict[str, np.ndarray],
    y_true_raw: np.ndarray,
    t_raw: np.ndarray,
    future_idx: np.ndarray,
    obs_lists: List[np.ndarray],
    top_k: int,
):
    extra = PRIOR_SCORE_WEIGHT * pool["prior_quad"]
    return aggregate_and_score_method(model_name, pool["pred"], y_true_raw, t_raw, future_idx, obs_lists, top_k, extra_score=extra)


# ======================================================================================
# Empirical Bayesian library retrieval
# ======================================================================================


def make_library_samples(
    y_train_raw: np.ndarray,
    X_train_norm: np.ndarray,
    X_test_norm: np.ndarray,
) -> Tuple[np.ndarray, np.ndarray]:
    """Returns samples (N_train,N_test,T) and theta distance penalty (N_train,N_test)."""
    samples = np.repeat(y_train_raw[:, None, :].astype(np.float32), X_test_norm.shape[0], axis=1)
    theta_dist = np.sum((X_train_norm[:, None, :] - X_test_norm[None, :, :]) ** 2, axis=-1).astype(np.float32)
    extra = THETA_SCORE_WEIGHT * theta_dist
    return samples, extra


# ======================================================================================
# Gompertz library baseline
# ======================================================================================


def gompertz_curve(t: np.ndarray, K: float, r: float, t0: float) -> np.ndarray:
    # Standard Gompertz form: K * exp(-exp(-r * (t - t0))).
    return K * np.exp(-np.exp(-r * (t - t0)))


def fit_gompertz_one(t: np.ndarray, y: np.ndarray) -> Tuple[np.ndarray, np.ndarray, int]:
    y = np.asarray(y, dtype=np.float64)
    t = np.asarray(t, dtype=np.float64)
    K0 = max(float(y[-1]), float(np.max(y)), 1.0e-4)
    half = 0.5 * K0
    idx = np.flatnonzero(y >= half)
    t0 = float(t[idx[0]]) if idx.size else float(np.median(t))
    p0 = [min(max(K0, 1.0e-4), 4.0), 0.12, t0]
    bounds = ([1.0e-8, 1.0e-5, -60.0], [5.0, 2.0, 120.0])
    try:
        popt, _ = curve_fit(gompertz_curve, t, y, p0=p0, bounds=bounds, maxfev=8000)
        curve = gompertz_curve(t, *popt)
        ok = 1
    except Exception:
        popt = np.array([K0, 0.12, t0], dtype=np.float64)
        curve = gompertz_curve(t, *popt)
        ok = 0
    curve = project_monotone_nonnegative(curve[None, :], preserve_final=True, final_ref=np.array([y[-1]]))[0]
    return popt.astype(np.float64), curve.astype(np.float32), ok


def train_or_load_gompertz_library(
    model_dir: Path,
    t_train_raw: np.ndarray,
    y_train_raw: np.ndarray,
    force_train: bool = False,
):
    path = model_dir / "gompertz_library.npz"
    if path.exists() and not force_train:
        print(f"Loaded Gompertz library from {path}")
        dat = np.load(path)
        return dat["params"], dat["curves"], dat["fit_success"]
    print("Fitting Gompertz library baseline to training trajectories...")
    params, curves, oks = [], [], []
    for i in range(y_train_raw.shape[0]):
        p, c, ok = fit_gompertz_one(t_train_raw[i], y_train_raw[i])
        params.append(p)
        curves.append(c)
        oks.append(ok)
        if (i + 1) % 100 == 0 or (i + 1) == y_train_raw.shape[0]:
            print(f"  fitted {i+1}/{y_train_raw.shape[0]} Gompertz curves")
    params = np.asarray(params, dtype=np.float64)
    curves = np.asarray(curves, dtype=np.float32)
    oks = np.asarray(oks, dtype=np.int64)
    model_dir.mkdir(parents=True, exist_ok=True)
    np.savez_compressed(path, params=params, curves=curves, fit_success=oks)
    print(f"Saved Gompertz library to {path} | success={oks.mean():.3f}")
    return params, curves, oks


# ======================================================================================
# PCA-ridge Gaussian posterior baseline
# ======================================================================================


def train_or_load_pca_ridge(
    model_dir: Path,
    X_train_norm: np.ndarray,
    t_train_norm: np.ndarray,
    t_train_raw: np.ndarray,
    y_train_raw: np.ndarray,
    y_train_norm: np.ndarray,
    eligible_train: List[np.ndarray],
    obs_counts: Sequence[int],
    max_obs: int,
    force_train: bool = False,
):
    path = model_dir / "pca_ridge_posterior.npz"
    if path.exists() and not force_train:
        print(f"Loaded PCA-ridge posterior model from {path}")
        return np.load(path)

    print("Training/fitting PCA-ridge Gaussian posterior baseline...")
    rng = np.random.default_rng(SEED + 777)
    Y = y_train_norm.astype(np.float64)
    y_mean = Y.mean(axis=0)
    Yc = Y - y_mean[None, :]
    U, S, Vt = np.linalg.svd(Yc, full_matrices=False)
    q = min(PCA_COMPONENTS, Vt.shape[0])
    basis = Vt[:q]
    coeff = Yc @ basis.T  # N,q

    feat_rows = []
    coeff_rows = []
    for rep in range(PCA_CONTEXT_REPEATS):
        obs_lists = sample_obs_lists_varcount(eligible_train, obs_counts, rng)
        feats = build_context_features(X_train_norm, t_train_norm, y_train_norm, obs_lists, max_obs)
        feat_rows.append(feats)
        coeff_rows.append(coeff)
    Fmat = np.concatenate(feat_rows, axis=0).astype(np.float64)
    Cmat = np.concatenate(coeff_rows, axis=0).astype(np.float64)
    # Add intercept column.
    Faug = np.concatenate([Fmat, np.ones((Fmat.shape[0], 1))], axis=1)
    A = Faug.T @ Faug + PCA_RIDGE_LAMBDA * np.eye(Faug.shape[1])
    B = Faug.T @ Cmat
    W = np.linalg.solve(A, B)  # D+1,q
    pred = Faug @ W
    resid = Cmat - pred
    cov = np.cov(resid.T) + 1.0e-6 * np.eye(q)
    # Enforce PSD numerically.
    eigval, eigvec = np.linalg.eigh(cov)
    eigval = np.maximum(eigval, 1.0e-8)
    cov = (eigvec * eigval[None, :]) @ eigvec.T

    model_dir.mkdir(parents=True, exist_ok=True)
    np.savez_compressed(path, y_mean=y_mean, basis=basis, W=W, cov=cov, max_obs=np.array([max_obs]))
    print(f"Saved PCA-ridge posterior model to {path}")
    return np.load(path)


def sample_pca_ridge(
    pca_model,
    X_norm: np.ndarray,
    t_norm: np.ndarray,
    y_norm: np.ndarray,
    obs_lists: List[np.ndarray],
    max_obs: int,
    y_scale: float,
    n_samples: int,
    rng: np.random.Generator,
) -> np.ndarray:
    feats = build_context_features(X_norm, t_norm, y_norm, obs_lists, max_obs).astype(np.float64)
    Faug = np.concatenate([feats, np.ones((feats.shape[0], 1))], axis=1)
    W = pca_model["W"]
    coeff_mean = Faug @ W  # B,q
    cov = pca_model["cov"]
    basis = pca_model["basis"]
    y_mean = pca_model["y_mean"]
    q = coeff_mean.shape[1]
    L = np.linalg.cholesky(cov + 1.0e-8 * np.eye(q))
    eps = rng.standard_normal(size=(n_samples, coeff_mean.shape[0], q))
    coeff_s = coeff_mean[None, :, :] + eps @ L.T
    y_s = y_mean[None, None, :] + np.einsum("sbq,qt->sbt", coeff_s, basis)
    y_s = project_monotone_nonnegative(y_s) * y_scale
    return y_s.astype(np.float32)


# ======================================================================================
# Latent neural process style baseline
# ======================================================================================


class LatentContextProcess(nn.Module):
    def __init__(self, T: int, feature_dim: int, latent_dim: int = BASELINE_LATENT_DIM):
        super().__init__()
        self.T = T
        self.latent_dim = latent_dim
        self.feature_dim = feature_dim
        self.prior_net = mlp(feature_dim, 2 * latent_dim)
        self.post_net = mlp(5 + T, 2 * latent_dim)
        self.dec_net = mlp(5 + feature_dim + latent_dim, T)
        if isinstance(self.dec_net[-1], nn.Linear):
            nn.init.constant_(self.dec_net[-1].bias, -4.0)

    @staticmethod
    def split_stats(stats: torch.Tensor) -> Tuple[torch.Tensor, torch.Tensor]:
        mu, logvar = torch.chunk(stats, 2, dim=-1)
        return mu, torch.clamp(logvar, min=-8.0, max=4.0)

    def prior_stats(self, context_feat: torch.Tensor):
        return self.split_stats(self.prior_net(context_feat))

    def posterior_stats(self, x_params: torch.Tensor, y_full: torch.Tensor):
        return self.split_stats(self.post_net(torch.cat([x_params, y_full], dim=-1)))

    def reparameterize(self, mu: torch.Tensor, logvar: torch.Tensor):
        return mu + torch.exp(0.5 * logvar) * torch.randn_like(mu)

    def decode(self, x_params: torch.Tensor, context_feat: torch.Tensor, z: torch.Tensor) -> torch.Tensor:
        raw_inc = self.dec_net(torch.cat([x_params, context_feat, z], dim=-1))
        inc = F.softplus(raw_inc)
        y = torch.cumsum(inc, dim=-1)
        # Keep normalized trajectories in a broad but sane range.
        return torch.clamp(y, min=0.0, max=1.5)


class ProbabilisticMonotoneDecoder(nn.Module):
    def __init__(self, T: int, feature_dim: int):
        super().__init__()
        self.T = T
        self.feature_dim = feature_dim
        self.net = mlp(feature_dim, 2 * T)
        if isinstance(self.net[-1], nn.Linear):
            nn.init.constant_(self.net[-1].bias, -4.0)

    def forward(self, context_feat: torch.Tensor) -> Tuple[torch.Tensor, torch.Tensor]:
        raw = self.net(context_feat)
        raw_mu, raw_logsig = torch.chunk(raw, 2, dim=-1)
        mean_inc = F.softplus(raw_mu)
        sigma = F.softplus(raw_logsig) + 1.0e-4
        return mean_inc, sigma

    def mean_curve(self, context_feat: torch.Tensor) -> torch.Tensor:
        mean_inc, _ = self.forward(context_feat)
        return torch.cumsum(mean_inc, dim=-1).clamp(min=0.0, max=1.5)

    def sample_curves(self, context_feat: torch.Tensor, n_samples: int) -> torch.Tensor:
        mean_inc, sigma = self.forward(context_feat)
        eps = torch.randn(n_samples, *mean_inc.shape, device=mean_inc.device, dtype=mean_inc.dtype)
        inc = torch.clamp(mean_inc.unsqueeze(0) + sigma.unsqueeze(0) * eps, min=0.0)
        y = torch.cumsum(inc, dim=-1)
        return torch.clamp(y, min=0.0, max=1.5)


def kl_diag_gaussians(q_mu, q_logvar, p_mu, p_logvar) -> torch.Tensor:
    q_var = torch.exp(q_logvar)
    p_var = torch.exp(p_logvar)
    kl = 0.5 * (p_logvar - q_logvar + (q_var + (q_mu - p_mu).pow(2)) / (p_var + EPS) - 1.0)
    return kl.sum(dim=-1).mean()


def trajectory_loss(pred: torch.Tensor, true: torch.Tensor, t_grid: torch.Tensor) -> torch.Tensor:
    mse = F.mse_loss(pred, true)
    final = F.mse_loss(pred[:, -1], true[:, -1])
    inc = F.mse_loss(pred[:, 1:] - pred[:, :-1], true[:, 1:] - true[:, :-1])
    auc = F.mse_loss(trapz_torch(pred, t_grid), trapz_torch(true, t_grid))
    return mse + 0.10 * final + 0.05 * inc + 0.02 * auc


def random_context_features_for_indices(
    X_norm: np.ndarray,
    t_norm: np.ndarray,
    y_norm: np.ndarray,
    eligible: List[np.ndarray],
    row_indices: np.ndarray,
    obs_counts: Sequence[int],
    max_obs: int,
    rng: np.random.Generator,
) -> np.ndarray:
    obs_lists = []
    for ii in row_indices:
        elig = eligible[int(ii)]
        m = int(rng.choice(obs_counts))
        if len(elig) >= m:
            obs_lists.append(np.sort(rng.choice(elig, size=m, replace=False)).astype(np.int64))
        else:
            obs_lists.append(np.sort(elig).astype(np.int64))
    return build_context_features(X_norm[row_indices], t_norm[row_indices], y_norm[row_indices], obs_lists, max_obs)


@torch.no_grad()
def evaluate_latent_np_prior_mse(model: LatentContextProcess, X, t, y, eligible, obs_counts, max_obs, rng) -> float:
    model.eval()
    total = 0.0
    count = 0
    n = X.shape[0]
    for start in range(0, n, 256):
        idx_np = np.arange(start, min(start + 256, n))
        cf = random_context_features_for_indices(X, t, y, eligible, idx_np, obs_counts, max_obs, rng)
        cf_t = tensor(cf)
        x_t = tensor(X[idx_np])
        y_t = tensor(y[idx_np])
        mu, _ = model.prior_stats(cf_t)
        pred = model.decode(x_t, cf_t, mu)
        err = pred - y_t
        total += torch.sum(err * err).item()
        count += err.numel()
    return float(total / max(count, 1))


def train_or_load_latent_np(
    model_dir: Path,
    T: int,
    X_train: np.ndarray,
    t_train: np.ndarray,
    y_train: np.ndarray,
    X_val: np.ndarray,
    t_val: np.ndarray,
    y_val: np.ndarray,
    eligible_train: List[np.ndarray],
    eligible_val: List[np.ndarray],
    obs_counts: Sequence[int],
    max_obs: int,
    epochs: int,
    force_train: bool = False,
) -> LatentContextProcess:
    path = model_dir / "latent_np.pt"
    feature_dim = 5 + 3 * max_obs
    model = LatentContextProcess(T=T, feature_dim=feature_dim).to(DEVICE)
    if path.exists() and not force_train:
        ckpt = torch.load(path, map_location=DEVICE)
        model.load_state_dict(ckpt["latent_np"])
        print(f"Loaded latent neural-process baseline from {path}")
        model.eval()
        return model

    print("Training latent neural-process-style baseline...")
    opt = torch.optim.AdamW(model.parameters(), lr=BASELINE_LR, weight_decay=BASELINE_WEIGHT_DECAY)
    rng = np.random.default_rng(SEED + 1337)
    best_state = copy.deepcopy(model.state_dict())
    best_val = float("inf")
    bad = 0
    history = []
    n = X_train.shape[0]
    steps = max(1, math.ceil(n / BASELINE_BATCH_SIZE))
    for epoch in range(1, epochs + 1):
        model.train()
        losses = []
        beta = 2.0e-3 * min(1.0, epoch / 300.0)
        for _ in range(steps):
            idx_np = rng.integers(0, n, size=min(BASELINE_BATCH_SIZE, n))
            cf = random_context_features_for_indices(X_train, t_train, y_train, eligible_train, idx_np, obs_counts, max_obs, rng)
            cf_t = tensor(cf)
            x_t = tensor(X_train[idx_np])
            y_t = tensor(y_train[idx_np])
            t_t = tensor(t_train[idx_np])
            q_mu, q_logvar = model.posterior_stats(x_t, y_t)
            p_mu, p_logvar = model.prior_stats(cf_t)
            z = model.reparameterize(q_mu, q_logvar)
            pred = model.decode(x_t, cf_t, z)
            recon = trajectory_loss(pred, y_t, t_t)
            kl = kl_diag_gaussians(q_mu, q_logvar, p_mu, p_logvar)
            loss = recon + beta * kl
            opt.zero_grad(set_to_none=True)
            loss.backward()
            nn.utils.clip_grad_norm_(model.parameters(), BASELINE_GRAD_CLIP)
            opt.step()
            losses.append(float(loss.detach().cpu()))
        if epoch % BASELINE_EVAL_EVERY == 0 or epoch == 1 or epoch == epochs:
            val_mse = evaluate_latent_np_prior_mse(model, X_val, t_val, y_val, eligible_val, obs_counts, max_obs, rng)
            rec = {"epoch": epoch, "train_loss": float(np.mean(losses)), "val_prior_mse": val_mse, "beta": beta}
            history.append(rec)
            print(f"[latent_np] epoch {epoch:4d} | train {rec['train_loss']:.6e} | val_prior {val_mse:.6e} | beta {beta:.2e}")
            if val_mse < best_val - 1e-8:
                best_val = val_mse
                best_state = copy.deepcopy(model.state_dict())
                bad = 0
            else:
                bad += BASELINE_EVAL_EVERY
                if bad >= BASELINE_PATIENCE:
                    print(f"[latent_np] early stopping at epoch {epoch}; best val={best_val:.6e}")
                    break
    model.load_state_dict(best_state)
    model_dir.mkdir(parents=True, exist_ok=True)
    torch.save({"latent_np": model.state_dict(), "max_obs": max_obs, "feature_dim": feature_dim}, path)
    write_csv(model_dir / "latent_np_training_history.csv", history)
    print(f"Saved latent neural-process baseline to {path}")
    model.eval()
    return model


@torch.no_grad()
def sample_latent_np(
    model: LatentContextProcess,
    X_norm: np.ndarray,
    t_norm: np.ndarray,
    y_norm: np.ndarray,
    obs_lists: List[np.ndarray],
    max_obs: int,
    y_scale: float,
    n_samples: int,
) -> np.ndarray:
    model.eval()
    parts = []
    for start in range(0, X_norm.shape[0], 128):
        end = min(start + 128, X_norm.shape[0])
        cf = build_context_tensor(X_norm[start:end], t_norm[start:end], y_norm[start:end], obs_lists[start:end], max_obs)
        xb = tensor(X_norm[start:end])
        mu, logvar = model.prior_stats(cf)
        std = torch.exp(0.5 * logvar)
        eps = torch.randn(n_samples, mu.shape[0], mu.shape[1], device=DEVICE, dtype=DTYPE)
        z = mu.unsqueeze(0) + std.unsqueeze(0) * eps
        xb_flat = xb.unsqueeze(0).expand(n_samples, xb.shape[0], xb.shape[1]).reshape(n_samples * xb.shape[0], xb.shape[1])
        cf_flat = cf.unsqueeze(0).expand(n_samples, cf.shape[0], cf.shape[1]).reshape(n_samples * cf.shape[0], cf.shape[1])
        z_flat = z.reshape(n_samples * xb.shape[0], z.shape[-1])
        pred = model.decode(xb_flat, cf_flat, z_flat).reshape(n_samples, xb.shape[0], -1)
        parts.append((pred.detach().cpu().numpy() * y_scale).astype(np.float32))
    return np.concatenate(parts, axis=1)


# ======================================================================================
# Deep ensemble baseline
# ======================================================================================


def train_or_load_deep_ensemble(
    model_dir: Path,
    T: int,
    X_train: np.ndarray,
    t_train: np.ndarray,
    y_train: np.ndarray,
    X_val: np.ndarray,
    t_val: np.ndarray,
    y_val: np.ndarray,
    eligible_train: List[np.ndarray],
    eligible_val: List[np.ndarray],
    obs_counts: Sequence[int],
    max_obs: int,
    epochs: int,
    ensemble_size: int,
    force_train: bool = False,
) -> List[ProbabilisticMonotoneDecoder]:
    feature_dim = 5 + 3 * max_obs
    model_dir.mkdir(parents=True, exist_ok=True)
    paths = [model_dir / f"deep_ensemble_member_{j}.pt" for j in range(ensemble_size)]
    if all(p.exists() for p in paths) and not force_train:
        models = []
        for p in paths:
            m = ProbabilisticMonotoneDecoder(T=T, feature_dim=feature_dim).to(DEVICE)
            ckpt = torch.load(p, map_location=DEVICE)
            m.load_state_dict(ckpt["model"])
            m.eval()
            models.append(m)
        print(f"Loaded {ensemble_size} deep ensemble members from {model_dir}")
        return models

    print(f"Training monotone probabilistic deep ensemble baseline with {ensemble_size} members...")
    histories = []
    models = []
    base_rng = np.random.default_rng(SEED + 4242)
    n = X_train.shape[0]
    steps = max(1, math.ceil(n / BASELINE_BATCH_SIZE))
    target_inc_train = np.concatenate([y_train[:, :1], np.diff(y_train, axis=1)], axis=1).astype(np.float32)
    target_inc_val = np.concatenate([y_val[:, :1], np.diff(y_val, axis=1)], axis=1).astype(np.float32)
    for member in range(ensemble_size):
        rng = np.random.default_rng(int(base_rng.integers(0, 2**31 - 1)))
        model = ProbabilisticMonotoneDecoder(T=T, feature_dim=feature_dim).to(DEVICE)
        opt = torch.optim.AdamW(model.parameters(), lr=BASELINE_LR, weight_decay=BASELINE_WEIGHT_DECAY)
        best_state = copy.deepcopy(model.state_dict())
        best_val = float("inf")
        bad = 0
        hist = []
        for epoch in range(1, epochs + 1):
            model.train()
            losses = []
            for _ in range(steps):
                idx_np = rng.integers(0, n, size=min(BASELINE_BATCH_SIZE, n))
                cf = random_context_features_for_indices(X_train, t_train, y_train, eligible_train, idx_np, obs_counts, max_obs, rng)
                cf_t = tensor(cf)
                inc_t = tensor(target_inc_train[idx_np])
                mean_inc, sigma = model(cf_t)
                nll = 0.5 * ((inc_t - mean_inc) / sigma).pow(2) + torch.log(sigma)
                loss = torch.mean(nll)
                opt.zero_grad(set_to_none=True)
                loss.backward()
                nn.utils.clip_grad_norm_(model.parameters(), BASELINE_GRAD_CLIP)
                opt.step()
                losses.append(float(loss.detach().cpu()))
            if epoch % BASELINE_EVAL_EVERY == 0 or epoch == 1 or epoch == epochs:
                model.eval()
                val_losses = []
                with torch.no_grad():
                    for start in range(0, X_val.shape[0], 256):
                        idx_np = np.arange(start, min(start + 256, X_val.shape[0]))
                        cf = random_context_features_for_indices(X_val, t_val, y_val, eligible_val, idx_np, obs_counts, max_obs, rng)
                        cf_t = tensor(cf)
                        inc_t = tensor(target_inc_val[idx_np])
                        mean_inc, sigma = model(cf_t)
                        nll = 0.5 * ((inc_t - mean_inc) / sigma).pow(2) + torch.log(sigma)
                        val_losses.append(float(torch.mean(nll).detach().cpu()))
                val = float(np.mean(val_losses))
                rec = {"member": member, "epoch": epoch, "train_loss": float(np.mean(losses)), "val_nll": val}
                hist.append(rec)
                print(f"[deep_ensemble {member}] epoch {epoch:4d} | train {rec['train_loss']:.6e} | val_nll {val:.6e}")
                if val < best_val - 1e-8:
                    best_val = val
                    best_state = copy.deepcopy(model.state_dict())
                    bad = 0
                else:
                    bad += BASELINE_EVAL_EVERY
                    if bad >= BASELINE_PATIENCE:
                        print(f"[deep_ensemble {member}] early stopping at epoch {epoch}; best val={best_val:.6e}")
                        break
        model.load_state_dict(best_state)
        model.eval()
        torch.save({"model": model.state_dict(), "max_obs": max_obs, "feature_dim": feature_dim, "member": member}, paths[member])
        histories.extend(hist)
        models.append(model)
    write_csv(model_dir / "deep_ensemble_training_history.csv", histories)
    print(f"Saved deep ensemble models to {model_dir}")
    return models


@torch.no_grad()
def sample_deep_ensemble(
    models: List[ProbabilisticMonotoneDecoder],
    X_norm: np.ndarray,
    t_norm: np.ndarray,
    y_norm: np.ndarray,
    obs_lists: List[np.ndarray],
    max_obs: int,
    y_scale: float,
    samples_per_member: int,
) -> np.ndarray:
    all_parts = []
    for start in range(0, X_norm.shape[0], 128):
        end = min(start + 128, X_norm.shape[0])
        cf = build_context_tensor(X_norm[start:end], t_norm[start:end], y_norm[start:end], obs_lists[start:end], max_obs)
        member_samples = []
        for model in models:
            model.eval()
            pred = model.sample_curves(cf, samples_per_member)  # S,B,T
            member_samples.append(pred.detach().cpu().numpy())
        batch = np.concatenate(member_samples, axis=0) * y_scale
        all_parts.append(batch.astype(np.float32))
    return np.concatenate(all_parts, axis=1)


# ======================================================================================
# Output helpers and plots
# ======================================================================================


def summarize_ci(values: np.ndarray) -> Dict[str, float]:
    values = np.asarray(values, dtype=np.float64)
    finite = values[np.isfinite(values)]
    if finite.size == 0:
        return {"n": 0, "mean": np.nan, "std": np.nan, "sem": np.nan,
                "mean_ci95_lo": np.nan, "mean_ci95_hi": np.nan,
                "p2p5": np.nan, "p50": np.nan, "p97p5": np.nan}
    mean = float(np.mean(finite))
    std = float(np.std(finite, ddof=1)) if finite.size > 1 else 0.0
    sem = std / np.sqrt(max(finite.size, 1))
    return {
        "n": int(finite.size),
        "mean": mean,
        "std": std,
        "sem": float(sem),
        "mean_ci95_lo": float(mean - 1.96 * sem),
        "mean_ci95_hi": float(mean + 1.96 * sem),
        "p2p5": float(np.percentile(finite, 2.5)),
        "p50": float(np.percentile(finite, 50.0)),
        "p97p5": float(np.percentile(finite, 97.5)),
    }


def make_v4_plots(outdir: Path, t_test: np.ndarray, y_test: np.ndarray, obs_lists: List[np.ndarray], future_idx: np.ndarray, arrays: Dict[str, Dict[str, np.ndarray]]) -> None:
    if not HAS_MATPLOTLIB:
        return
    final = y_test[:, -1]
    order = np.argsort(final)
    picks = sorted(set([order[0], order[len(order)//4], order[len(order)//2], order[3*len(order)//4], order[-1]]))
    main_models = ["latent_snode", "latent_sndde", "empirical_library", "gompertz_library", "pca_ridge_gp", "latent_np", "deep_ensemble"]
    for idx in picks:
        t = t_test[idx]
        obs_idx = obs_lists[idx]
        y = y_test[idx]
        ncols = 2
        nrows = int(math.ceil(len(main_models) / ncols))
        fig, axes = plt.subplots(nrows, ncols, figsize=(14, 3.3 * nrows), sharex=True, sharey=True)
        axes_flat = np.asarray(axes).reshape(-1)
        y_min = float(np.nanmin(y)); y_max = float(np.nanmax(y))
        for model_name in main_models:
            item = arrays.get(f"{model_name}_topk_weighted")
            if item is None:
                continue
            mean_arr, std_arr = item["mean"], item["std"]
            lo = mean_arr[idx, future_idx] - 1.64 * CALIBRATED_STD_SCALE * std_arr[idx, future_idx]
            hi = mean_arr[idx, future_idx] + 1.64 * CALIBRATED_STD_SCALE * std_arr[idx, future_idx]
            y_min = min(y_min, float(np.nanmin(lo)))
            y_max = max(y_max, float(np.nanmax(hi)))
        pad = 0.04 * max(y_max - y_min, 1e-6)
        for ax, model_name in zip(axes_flat, main_models):
            item = arrays.get(f"{model_name}_topk_weighted")
            if item is None:
                ax.axis("off")
                continue
            mean = item["mean"][idx]
            std = item["std"][idx]
            lower = mean[future_idx] - 1.64 * CALIBRATED_STD_SCALE * std[future_idx]
            upper = mean[future_idx] + 1.64 * CALIBRATED_STD_SCALE * std[future_idx]
            ax.plot(t, y, linewidth=2.4, label="true")
            ax.scatter(t[obs_idx], y[obs_idx], s=36, marker="o", zorder=5, label="observed")
            ax.plot(t[future_idx], mean[future_idx], linestyle="--", linewidth=2.0, label="weighted mean")
            ax.fill_between(t[future_idx], lower, upper, alpha=0.18, label="cal. 90% band")
            ax.axvline(t[future_idx[0]], linestyle=":", linewidth=1.8, label="forecast start")
            ax.set_title(MODEL_DISPLAY.get(model_name, model_name))
            ax.set_ylim(y_min - pad, y_max + pad)
            ax.grid(alpha=0.25)
        for ax in axes_flat[len(main_models):]:
            ax.axis("off")
        axes_flat[0].set_ylabel("clot size")
        axes_flat[-2].set_xlabel("time")
        handles, labels = axes_flat[0].get_legend_handles_labels()
        fig.legend(handles, labels, loc="lower center", ncol=4, fontsize=9, frameon=False)
        fig.suptitle(f"Distributional inverse forecast case {idx} | final true={y_test[idx, -1]:.4g}", y=0.995)
        fig.tight_layout(rect=(0, 0.06, 1, 0.97))
        fig.savefig(outdir / f"comparison_case_{idx}.png", dpi=200)
        plt.close(fig)


def make_sensitivity_plots(outdir: Path, ci_rows: List[Dict[str, float]]) -> None:
    if not HAS_MATPLOTLIB:
        return
    weighted_rows = [r for r in ci_rows if str(r.get("model", "")).endswith("_topk_weighted")]
    methods = sorted(set(str(r["model"]).replace("_topk_weighted", "") for r in weighted_rows))
    obs_counts = sorted(set(int(r["obs_count"]) for r in weighted_rows))

    def get_series(method: str, metric: str):
        ys, lo, hi = [], [], []
        for m in obs_counts:
            row = next((r for r in weighted_rows if r["model"] == f"{method}_topk_weighted" and r["metric"] == metric and int(r["obs_count"]) == m), None)
            if row is None:
                ys.append(np.nan); lo.append(np.nan); hi.append(np.nan)
            else:
                ys.append(float(row["mean"])); lo.append(float(row["p2p5"])); hi.append(float(row["p97p5"]))
        return np.asarray(ys), np.asarray(lo), np.asarray(hi)

    # Accuracy figure.
    acc_metrics = ["future_global_rel_l2", "future_mae", "future_final_mae", "future_auc_rel_error"]
    titles = ["Future relative L2", "Future MAE", "Final-time MAE", "AUC relative error"]
    fig, axes = plt.subplots(2, 2, figsize=(12, 8), sharex=True)
    for ax, metric, title in zip(axes.reshape(-1), acc_metrics, titles):
        for method in methods:
            y, lo, hi = get_series(method, metric)
            color = MODEL_COLORS.get(method, None)
            label = MODEL_DISPLAY.get(method, method)
            ax.plot(obs_counts, y, marker="o", label=label, color=color)
            ax.fill_between(obs_counts, lo, hi, alpha=0.10, color=color)
        ax.set_title(title)
        ax.set_xlabel("number of post-onset observations")
        ax.set_ylabel("metric value")
        ax.grid(alpha=0.25)
    handles, labels = axes.reshape(-1)[0].get_legend_handles_labels()
    fig.legend(handles, labels, loc="lower center", ncol=4, fontsize=8, frameon=False)
    fig.suptitle("Accuracy sensitivity to number of sparse post-onset observations", y=0.99)
    fig.tight_layout(rect=(0, 0.08, 1, 0.95))
    fig.savefig(outdir / "sensitivity_accuracy_vs_obs.png", dpi=220)
    plt.close(fig)

    # Calibration figure.
    cal_metrics = ["std_band_90_coverage_future", "mean_predictive_std_future_calibrated"]
    titles = ["90% band coverage", "Mean calibrated predictive std"]
    fig, axes = plt.subplots(1, 2, figsize=(12, 4.6), sharex=True)
    for ax, metric, title in zip(axes, cal_metrics, titles):
        for method in methods:
            y, lo, hi = get_series(method, metric)
            color = MODEL_COLORS.get(method, None)
            label = MODEL_DISPLAY.get(method, method)
            ax.plot(obs_counts, y, marker="o", label=label, color=color)
            ax.fill_between(obs_counts, lo, hi, alpha=0.10, color=color)
        if metric == "std_band_90_coverage_future":
            ax.axhline(0.90, linestyle=":", linewidth=1.5, color="black", alpha=0.7)
        ax.set_title(title)
        ax.set_xlabel("number of post-onset observations")
        ax.grid(alpha=0.25)
    handles, labels = axes[0].get_legend_handles_labels()
    fig.legend(handles, labels, loc="lower center", ncol=4, fontsize=8, frameon=False)
    fig.suptitle("Calibration sensitivity to number of sparse post-onset observations", y=0.99)
    fig.tight_layout(rect=(0, 0.14, 1, 0.92))
    fig.savefig(outdir / "sensitivity_coverage_vs_obs.png", dpi=220)
    plt.close(fig)


def make_metric_overlay_for_obs(outdir: Path, ci_rows: List[Dict[str, float]], obs_count: int) -> None:
    if not HAS_MATPLOTLIB:
        return
    rows = [r for r in ci_rows if int(r["obs_count"]) == int(obs_count) and str(r["model"]).endswith("_topk_weighted")]
    if not rows:
        return
    methods = sorted(set(r["model"].replace("_topk_weighted", "") for r in rows))
    labels = {
        "future_global_rel_l2": ("Future relative L2", "lower is better"),
        "future_mae": ("Future MAE", "lower is better"),
        "future_final_mae": ("Final-time MAE", "lower is better"),
        "future_auc_rel_error": ("AUC relative error", "lower is better"),
        "std_band_90_coverage_future": ("90% band coverage", "higher is better"),
    }
    fig, axes = plt.subplots(len(CORE_CI_METRICS), 1, figsize=(10.5, 9.0), sharex=False)
    y_positions = np.linspace(0.80, 0.20, len(methods))
    for ax, metric in zip(axes, CORE_CI_METRICS):
        vals = []
        for y, method in zip(y_positions, methods):
            row = next((r for r in rows if r["model"] == f"{method}_topk_weighted" and r["metric"] == metric), None)
            if row is None:
                continue
            mean = float(row["mean"]); lo = float(row["p2p5"]); hi = float(row["p97p5"])
            vals.extend([lo, mean, hi])
            color = MODEL_COLORS.get(method, None)
            ax.hlines(y, lo, hi, color=color, linewidth=2.6, alpha=0.9)
            ax.plot(mean, y, marker="o", markersize=6, color=color, label=MODEL_DISPLAY.get(method, method))
        title, note = labels[metric]
        ax.set_yticks([])
        ax.set_ylabel(title, rotation=0, ha="right", va="center", labelpad=105)
        ax.grid(axis="x", alpha=0.25)
        ax.spines["left"].set_visible(False)
        ax.spines["right"].set_visible(False)
        ax.spines["top"].set_visible(False)
        ax.text(0.99, 0.05, note, transform=ax.transAxes, ha="right", va="bottom", fontsize=8, alpha=0.65)
        if vals:
            lo0, hi0 = min(vals), max(vals)
            span = max(hi0 - lo0, 1e-12)
            ax.set_xlim(lo0 - 0.12 * span, hi0 + 0.25 * span)
    handles, labels_leg = axes[0].get_legend_handles_labels()
    fig.legend(handles, labels_leg, loc="upper center", ncol=4, frameon=False, fontsize=9)
    fig.suptitle(f"Distributional methods: 95% empirical intervals with {obs_count} post-onset observations", y=0.995)
    fig.subplots_adjust(top=0.90, left=0.30, right=0.97, hspace=0.55)
    fig.savefig(outdir / f"metric_ci_summary_obs{obs_count}.png", dpi=240)
    fig.savefig(outdir / f"metric_ci_summary_obs{obs_count}.pdf")
    plt.close(fig)


# ======================================================================================
# Main pipeline
# ======================================================================================


def parse_obs_counts(s: str) -> Tuple[int, ...]:
    return tuple(int(x.strip()) for x in s.split(",") if x.strip())


def main() -> None:
    parser = argparse.ArgumentParser(description="Unified inverse v7: distributional baselines + observation-count sensitivity.")
    parser.add_argument("--num-candidates", type=int, default=NUM_CANDIDATES, help="Latent candidate count for SNODE/SNFDE.")
    parser.add_argument("--baseline-samples", type=int, default=BASELINE_NUM_SAMPLES, help="Sample count for NP/PCA baselines.")
    parser.add_argument("--ensemble-samples-per-member", type=int, default=ENSEMBLE_SAMPLES_PER_MEMBER)
    parser.add_argument("--top-k", type=int, default=TOP_K)
    parser.add_argument("--num-repeats", type=int, default=NUM_OBS_REPEATS)
    parser.add_argument("--obs-counts", type=str, default=",".join(str(x) for x in OBS_COUNTS_DEFAULT))
    parser.add_argument("--main-obs-count", type=int, default=NUM_RANDOM_OBS_DEFAULT)
    parser.add_argument("--epochs-baselines", type=int, default=BASELINE_EPOCHS)
    parser.add_argument("--ensemble-size", type=int, default=ENSEMBLE_SIZE)
    parser.add_argument("--outdir", type=str, default=OUTDIR_NAME)
    parser.add_argument("--model-dir", type=str, default=MODEL_DIR_NAME)
    parser.add_argument("--no-train-missing", action="store_true", help="Fail instead of training if weights/models are missing.")
    parser.add_argument("--force-train-baselines", action="store_true", help="Retrain/re-fit v7 baselines even if weights exist.")
    parser.add_argument("--skip-neural-baselines", action="store_true", help="Only run SNODE/SNFDE/library/Gompertz/PCA baselines.")
    parser.add_argument("--skip-v5", action="store_true", help="Run one-shot main observation count only; skip full sensitivity.")
    parser.add_argument("--resample-candidates-each-replicate", action="store_true", help="Slow: resample latent candidates for every repeat.")
    args = parser.parse_args()

    set_seed(SEED)
    script_dir = here()
    outdir = script_dir / args.outdir
    model_dir = script_dir / args.model_dir
    outdir.mkdir(parents=True, exist_ok=True)
    model_dir.mkdir(parents=True, exist_ok=True)

    obs_counts = parse_obs_counts(args.obs_counts)
    max_obs = max(max(obs_counts), args.main_obs_count, CONTEXT_MAX_OBS_DEFAULT)
    train_missing = not args.no_train_missing

    print("=" * 132)
    print("Inverse v7: distributional inverse forecasting baselines + observation-count sensitivity")
    print("=" * 132)
    print(f"Script dir       : {script_dir}")
    print(f"Data file        : {script_dir / MAT_FILENAME}")
    print(f"Output dir       : {outdir}")
    print(f"Model dir        : {model_dir}")
    print(f"Device           : {DEVICE}")
    print(f"Future           : {FUTURE_START_MIN}--60 min")
    print(f"Obs counts       : {obs_counts}")
    print(f"Main obs count   : {args.main_obs_count}")
    print(f"Repeats          : {args.num_repeats}")
    print(f"SNODE/SNFDE candidates: {args.num_candidates}, top K={args.top_k}")
    print(f"Baseline samples : {args.baseline_samples}")
    print(f"Std scale        : {CALIBRATED_STD_SCALE}")
    print()

    # Ensure component models exist.
    snode_path = script_dir / SNODE_SCRIPT
    sndde_path = script_dir / SNDDE_SCRIPT
    snode_weights_path = script_dir / SNODE_WEIGHTS
    sndde_weights_path = script_dir / SNDDE_WEIGHTS
    maybe_train_component(snode_path, snode_weights_path, "latent SNODE", train_missing=train_missing)
    maybe_train_component(sndde_path, sndde_weights_path, "latent SNFDE/SNDDE", train_missing=train_missing)
    snode_mod = load_module(snode_path, "v3snode_component_v7")
    sndde_mod = load_module(sndde_path, "v3sndde_component_v7")

    # Load and split data.
    data = load_clot_data(script_dir / MAT_FILENAME)
    X_raw, t_raw, y_raw = data["X"], data["t"], data["y"]
    N, T = y_raw.shape
    train_idx, val_idx, test_idx = make_split(N)
    X_train_raw, X_val_raw, X_test_raw = X_raw[train_idx], X_raw[val_idx], X_raw[test_idx]
    t_train_raw, t_val_raw, t_test_raw = t_raw[train_idx], t_raw[val_idx], t_raw[test_idx]
    y_train_raw, y_val_raw, y_test_raw = y_raw[train_idx], y_raw[val_idx], y_raw[test_idx]

    X_mu, X_sig, (X_train, X_val, X_test) = standardize_from_train(X_train_raw, X_train_raw, X_val_raw, X_test_raw)
    t_min, t_max, (t_train, t_val, t_test) = minmax_from_train(t_train_raw, t_train_raw, t_val_raw, t_test_raw)
    y_scale = float(np.max(y_train_raw))
    if y_scale < EPS:
        y_scale = 1.0
    y_train = y_train_raw / y_scale
    y_val = y_val_raw / y_scale
    y_test = y_test_raw / y_scale

    future_idx_all = np.flatnonzero(t_test_raw[0] >= FUTURE_START_MIN)
    future_start_idx = int(future_idx_all[0])

    eligible_train = eligible_postonset_indices(t_train_raw, y_train_raw, FUTURE_START_MIN, NONZERO_THRESHOLD_RAW)
    eligible_val = eligible_postonset_indices(t_val_raw, y_val_raw, FUTURE_START_MIN, NONZERO_THRESHOLD_RAW)
    eligible_all = eligible_postonset_indices(t_test_raw, y_test_raw, FUTURE_START_MIN, NONZERO_THRESHOLD_RAW)
    valid_mask = valid_mask_from_eligible(eligible_all, MIN_OBS_REQUIRED)
    valid_local = np.flatnonzero(valid_mask)
    if valid_local.size == 0:
        raise RuntimeError("No test trajectories had enough post-onset observations before 30 min.")
    eligible_valid = [eligible_all[i] for i in valid_local]

    X_test_valid = X_test[valid_mask]
    t_test_valid = t_test[valid_mask]
    t_test_raw_valid = t_test_raw[valid_mask]
    y_test_raw_valid = y_test_raw[valid_mask]
    y_test_valid = y_test[valid_mask]
    X_test_raw_valid = X_test_raw[valid_mask]
    test_idx_valid = test_idx[valid_mask]

    eligible_counts = np.array([len(x) for x in eligible_all], dtype=np.int64)
    obs_summary = {
        "num_total": int(len(test_idx)),
        "num_valid": int(np.sum(valid_mask)),
        "num_excluded": int(len(test_idx) - np.sum(valid_mask)),
        "min_eligible_count": int(np.min(eligible_counts)) if eligible_counts.size else 0,
        "median_eligible_count": float(np.median(eligible_counts)) if eligible_counts.size else 0.0,
        "max_eligible_count": int(np.max(eligible_counts)) if eligible_counts.size else 0,
    }

    print(f"Loaded N={N}, T={T}; train={len(train_idx)}, val={len(val_idx)}, test={len(test_idx)}")
    print(f"Valid test trajectories after post-onset rule={len(test_idx_valid)}; excluded={len(test_idx)-len(test_idx_valid)}")
    print(f"Eligible post-onset pre-30 count: min={obs_summary['min_eligible_count']}, median={obs_summary['median_eligible_count']}, max={obs_summary['max_eligible_count']}")
    print(f"Future start index: {future_start_idx} -> time {float(t_test_raw[0, future_start_idx]):.4g}")
    print(f"y_scale: {y_scale:.6g}")
    print()

    # Load main neural differential equation models.
    snode_model = snode_mod.LatentSNODE(T=T).to(DEVICE)
    snode_ckpt = torch.load(snode_weights_path, map_location=DEVICE)
    snode_model.load_state_dict(snode_ckpt["latent_snode_cvae"])
    snode_model.eval()
    print(f"Loaded latent SNODE weights from {snode_weights_path}")

    sndde_model = sndde_mod.LatentSNDDE().to(DEVICE)
    sndde_ckpt = torch.load(sndde_weights_path, map_location=DEVICE)
    sndde_model.load_state_dict(sndde_ckpt["latent_sndde_cvae"])
    sndde_model.eval()
    print(f"Loaded latent SNFDE/SNDDE weights from {sndde_weights_path}")
    print()

    # Train/load distributional baselines.
    gompertz_params, gompertz_curves_train, gompertz_ok = train_or_load_gompertz_library(
        model_dir, t_train_raw, y_train_raw, force_train=args.force_train_baselines
    )
    pca_model = train_or_load_pca_ridge(
        model_dir, X_train, t_train, t_train_raw, y_train_raw, y_train, eligible_train,
        obs_counts=obs_counts, max_obs=max_obs, force_train=args.force_train_baselines,
    )
    latent_np_model = None
    deep_ensemble_models: List[ProbabilisticMonotoneDecoder] = []
    if not args.skip_neural_baselines:
        latent_np_model = train_or_load_latent_np(
            model_dir, T, X_train, t_train, y_train, X_val, t_val, y_val,
            eligible_train, eligible_val, obs_counts, max_obs,
            epochs=args.epochs_baselines, force_train=args.force_train_baselines,
        )
        deep_ensemble_models = train_or_load_deep_ensemble(
            model_dir, T, X_train, t_train, y_train, X_val, t_val, y_val,
            eligible_train, eligible_val, obs_counts, max_obs,
            epochs=args.epochs_baselines, ensemble_size=args.ensemble_size,
            force_train=args.force_train_baselines,
        )

    # Candidate pools independent of observation schedule.
    snode_pool = generate_snode_pool(snode_model, X_test_valid, t_test_valid, y_scale, args.num_candidates)
    sndde_pool = generate_sndde_pool(sndde_model, X_test_valid, t_test_valid, y_test_raw_valid, y_scale, args.num_candidates)
    library_samples, library_extra = make_library_samples(y_train_raw, X_train, X_test_valid)
    gompertz_samples, gompertz_extra = make_library_samples(gompertz_curves_train, X_train, X_test_valid)
    gompertz_extra = GOMPERTZ_THETA_WEIGHT * gompertz_extra

    # ----------------------------------------------------------------------------------
    # One-shot v4-style evaluation at main obs count, including plots and predictions.
    # ----------------------------------------------------------------------------------
    print("\nRunning one-shot comparison at main observation count...")
    obs_rng = np.random.default_rng(OBS_SELECTION_SEED)
    obs_lists_main = sample_obs_lists_for_repeat(eligible_valid, args.main_obs_count, obs_rng)
    rng_main = np.random.default_rng(OBS_SELECTION_SEED + 999)

    metrics_main: Dict[str, Dict[str, float]] = {}
    arrays_main: Dict[str, Dict[str, np.ndarray]] = {}

    for model_name, pool in [("latent_snode", snode_pool), ("latent_sndde", sndde_pool)]:
        metrics_main[f"{model_name}_topk_weighted"], arrays_main[f"{model_name}_topk_weighted"] = evaluate_latent_pool_on_obs(
            model_name, pool, y_test_raw_valid, t_test_raw_valid, future_idx_all, obs_lists_main, args.top_k
        )

    for model_name, samples, extra in [
        ("empirical_library", library_samples, library_extra),
        ("gompertz_library", gompertz_samples, gompertz_extra),
    ]:
        metrics_main[f"{model_name}_topk_weighted"], arrays_main[f"{model_name}_topk_weighted"] = aggregate_and_score_method(
            model_name, samples, y_test_raw_valid, t_test_raw_valid, future_idx_all, obs_lists_main, args.top_k, extra_score=extra
        )

    pca_samples = sample_pca_ridge(pca_model, X_test_valid, t_test_valid, y_test_valid, obs_lists_main, max_obs, y_scale, args.baseline_samples, rng_main)
    metrics_main["pca_ridge_gp_topk_weighted"], arrays_main["pca_ridge_gp_topk_weighted"] = aggregate_and_score_method(
        "pca_ridge_gp", pca_samples, y_test_raw_valid, t_test_raw_valid, future_idx_all, obs_lists_main, args.top_k
    )

    if latent_np_model is not None:
        lnp_samples = sample_latent_np(latent_np_model, X_test_valid, t_test_valid, y_test_valid, obs_lists_main, max_obs, y_scale, args.baseline_samples)
        metrics_main["latent_np_topk_weighted"], arrays_main["latent_np_topk_weighted"] = aggregate_and_score_method(
            "latent_np", lnp_samples, y_test_raw_valid, t_test_raw_valid, future_idx_all, obs_lists_main, args.top_k
        )
    if deep_ensemble_models:
        de_samples = sample_deep_ensemble(deep_ensemble_models, X_test_valid, t_test_valid, y_test_valid, obs_lists_main, max_obs, y_scale, args.ensemble_samples_per_member)
        metrics_main["deep_ensemble_topk_weighted"], arrays_main["deep_ensemble_topk_weighted"] = aggregate_and_score_method(
            "deep_ensemble", de_samples, y_test_raw_valid, t_test_raw_valid, future_idx_all, obs_lists_main, args.top_k
        )

    print("\n" + "=" * 144)
    print(f"One-shot inverse metrics with {args.main_obs_count} random post-onset observations, 30--60 min")
    print("=" * 144)
    for name, m in sorted(metrics_main.items(), key=lambda kv: kv[1]["future_global_rel_l2"]):
        print(
            f"{name:36s} | EL2 {m['future_global_rel_l2']:.4e} | AUCerr {m['future_auc_rel_error']:.3e} | "
            f"finalMAE {m['future_final_mae']:.3e} | MAE {m['future_mae']:.3e} | cal90 {m['std_band_90_coverage_future']:.3f} | ESS {m.get('mean_ess', float('nan')):.2f}"
        )

    obs_padded, obs_mask = pad_obs_schedules([obs_lists_main])
    obs_padded = obs_padded[0]
    obs_mask = obs_mask[0]
    obs_times_padded = np.full_like(obs_padded, fill_value=np.nan, dtype=np.float64)
    obs_values_padded = np.full_like(obs_padded, fill_value=np.nan, dtype=np.float64)
    for i, idx in enumerate(obs_lists_main):
        obs_times_padded[i, :len(idx)] = t_test_raw_valid[i, idx]
        obs_values_padded[i, :len(idx)] = y_test_raw_valid[i, idx]

    with (outdir / "v4_metrics.json").open("w") as f:
        json.dump({"metadata": {
            "model": "inverse_v7_main_obs_count",
            "main_obs_count": args.main_obs_count,
            "future_start_min_requested": FUTURE_START_MIN,
            "future_start_index": future_start_idx,
            "future_start_time_actual_min": float(t_test_raw[0, future_start_idx]),
            "observation_protocol": {
                "num_random_obs_requested": args.main_obs_count,
                "min_obs_required": MIN_OBS_REQUIRED,
                "nonzero_threshold_raw": NONZERO_THRESHOLD_RAW,
                "strictly_before_future": STRICTLY_BEFORE_FUTURE,
                "rule": "uniform random observation indices among t < future_start and size > threshold",
                "summary": obs_summary,
            },
            "num_candidates": args.num_candidates,
            "top_k": args.top_k,
            "test_idx_original": test_idx.tolist(),
            "test_idx_valid": test_idx_valid.tolist(),
            "valid_local_indices": valid_local.tolist(),
            "normalization": {"X_mean": X_mu.reshape(-1).tolist(), "X_std": X_sig.reshape(-1).tolist(), "t_min": t_min, "t_max": t_max, "y_scale": y_scale},
        }, "metrics": metrics_main}, f, indent=2)

    savez_payload = {
        "t_test": t_test_raw_valid,
        "y_test": y_test_raw_valid,
        "X_test_raw": X_test_raw_valid,
        "test_idx_valid": test_idx_valid,
        "valid_local_indices": valid_local,
        "future_idx": future_idx_all,
        "obs_indices_padded": obs_padded,
        "obs_mask": obs_mask,
        "obs_times_padded": obs_times_padded,
        "obs_values_padded": obs_values_padded,
    }
    for name, item in arrays_main.items():
        prefix = name.replace("_topk_weighted", "")
        savez_payload[f"{prefix}_mean"] = item["mean"]
        savez_payload[f"{prefix}_raw_std"] = item["std"]
        savez_payload[f"{prefix}_calibrated_std"] = CALIBRATED_STD_SCALE * item["std"]
        savez_payload[f"{prefix}_samples"] = item["samples"]
        savez_payload[f"{prefix}_scores"] = item["scores"]
        savez_payload[f"{prefix}_obs_scores"] = item["obs_scores"]
        if "weights" in item:
            savez_payload[f"{prefix}_weights"] = item["weights"]
            savez_payload[f"{prefix}_ess"] = item["ess"]
    np.savez_compressed(outdir / "v4_inverse_predictions.npz", **savez_payload)
    make_v4_plots(outdir, t_test_raw_valid, y_test_raw_valid, obs_lists_main, future_idx_all, arrays_main)

    # ----------------------------------------------------------------------------------
    # Sensitivity evaluation over observation counts.
    # ----------------------------------------------------------------------------------
    ci_rows: List[Dict[str, float]] = []
    delta_rows: List[Dict[str, float]] = []
    all_rows: List[Dict[str, float]] = []
    obs_schedules: List[List[np.ndarray]] = []

    if not args.skip_v5:
        print("\nRunning observation-count sensitivity over randomized post-onset observation schedules...")
        t0 = time.time()
        for obs_count in obs_counts:
            print(f"\n--- obs_count={obs_count} ---")
            for r in range(args.num_repeats):
                rng = np.random.default_rng(OBS_SELECTION_SEED + 100000 * obs_count + r)
                obs_lists = sample_obs_lists_for_repeat(eligible_valid, obs_count, rng)
                if SAVE_OBSERVATION_SCHEDULES and obs_count == args.main_obs_count:
                    obs_schedules.append(obs_lists)

                # Resample candidate pools if requested, otherwise reuse latent pools.
                if args.resample_candidates_each_replicate:
                    snode_pool_r = generate_snode_pool(snode_model, X_test_valid, t_test_valid, y_scale, args.num_candidates)
                    sndde_pool_r = generate_sndde_pool(sndde_model, X_test_valid, t_test_valid, y_test_raw_valid, y_scale, args.num_candidates)
                else:
                    snode_pool_r, sndde_pool_r = snode_pool, sndde_pool

                rep_metrics = {}
                rep_metrics["latent_snode_topk_weighted"] = evaluate_latent_pool_on_obs("latent_snode", snode_pool_r, y_test_raw_valid, t_test_raw_valid, future_idx_all, obs_lists, args.top_k)[0]
                rep_metrics["latent_sndde_topk_weighted"] = evaluate_latent_pool_on_obs("latent_sndde", sndde_pool_r, y_test_raw_valid, t_test_raw_valid, future_idx_all, obs_lists, args.top_k)[0]
                rep_metrics["empirical_library_topk_weighted"] = aggregate_and_score_method("empirical_library", library_samples, y_test_raw_valid, t_test_raw_valid, future_idx_all, obs_lists, args.top_k, extra_score=library_extra)[0]
                rep_metrics["gompertz_library_topk_weighted"] = aggregate_and_score_method("gompertz_library", gompertz_samples, y_test_raw_valid, t_test_raw_valid, future_idx_all, obs_lists, args.top_k, extra_score=gompertz_extra)[0]

                pca_samples_r = sample_pca_ridge(pca_model, X_test_valid, t_test_valid, y_test_valid, obs_lists, max_obs, y_scale, args.baseline_samples, rng)
                rep_metrics["pca_ridge_gp_topk_weighted"] = aggregate_and_score_method("pca_ridge_gp", pca_samples_r, y_test_raw_valid, t_test_raw_valid, future_idx_all, obs_lists, args.top_k)[0]

                if latent_np_model is not None:
                    lnp_samples_r = sample_latent_np(latent_np_model, X_test_valid, t_test_valid, y_test_valid, obs_lists, max_obs, y_scale, args.baseline_samples)
                    rep_metrics["latent_np_topk_weighted"] = aggregate_and_score_method("latent_np", lnp_samples_r, y_test_raw_valid, t_test_raw_valid, future_idx_all, obs_lists, args.top_k)[0]
                if deep_ensemble_models:
                    de_samples_r = sample_deep_ensemble(deep_ensemble_models, X_test_valid, t_test_valid, y_test_valid, obs_lists, max_obs, y_scale, args.ensemble_samples_per_member)
                    rep_metrics["deep_ensemble_topk_weighted"] = aggregate_and_score_method("deep_ensemble", de_samples_r, y_test_raw_valid, t_test_raw_valid, future_idx_all, obs_lists, args.top_k)[0]

                for model_name, met in rep_metrics.items():
                    row = {"obs_count": obs_count, "repeat": r, "model": model_name}
                    row.update(met)
                    all_rows.append(row)

                if (r + 1) % 25 == 0 or r == 0 or (r + 1) == args.num_repeats:
                    print(f"obs_count {obs_count:2d} repeat {r+1:4d}/{args.num_repeats} | elapsed {(time.time()-t0)/60:.2f} min")

        write_csv(outdir / "sensitivity_metrics_by_repeat.csv", all_rows)

        models = sorted(set(r["model"] for r in all_rows))
        for obs_count in obs_counts:
            for model_name in models:
                model_rows = [r for r in all_rows if int(r["obs_count"]) == int(obs_count) and r["model"] == model_name]
                if not model_rows:
                    continue
                for metric in METRICS_TO_REPORT:
                    vals = np.array([float(r.get(metric, np.nan)) for r in model_rows], dtype=np.float64)
                    ci_rows.append({"obs_count": int(obs_count), "model": model_name, "metric": metric, **summarize_ci(vals)})
        write_csv(outdir / "sensitivity_metrics_ci.csv", ci_rows, fieldnames=["obs_count", "model", "metric", "n", "mean", "std", "sem", "mean_ci95_lo", "mean_ci95_hi", "p2p5", "p50", "p97p5"])

        # Paired deltas relative to SNODE for each method/metric/obs_count.
        by_key = {(int(r["obs_count"]), int(r["repeat"]), r["model"]): r for r in all_rows}
        for obs_count in obs_counts:
            for model_name in models:
                if model_name == "latent_snode_topk_weighted":
                    continue
                for metric in METRICS_TO_REPORT:
                    diffs = []
                    for r in range(args.num_repeats):
                        base = by_key.get((int(obs_count), r, "latent_snode_topk_weighted"))
                        other = by_key.get((int(obs_count), r, model_name))
                        if base is None or other is None:
                            continue
                        diffs.append(float(other.get(metric, np.nan)) - float(base.get(metric, np.nan)))
                    diffs = np.asarray(diffs, dtype=np.float64)
                    s = summarize_ci(diffs)
                    finite = diffs[np.isfinite(diffs)]
                    delta_rows.append({
                        "comparison": f"{model_name}_minus_latent_snode_topk_weighted",
                        "obs_count": int(obs_count),
                        "metric": metric,
                        "lower_is_better": bool(metric in LOWER_IS_BETTER),
                        "n": s["n"],
                        "mean_delta": s["mean"],
                        "std_delta": s["std"],
                        "sem_delta": s["sem"],
                        "mean_ci95_lo": s["mean_ci95_lo"],
                        "mean_ci95_hi": s["mean_ci95_hi"],
                        "p2p5": s["p2p5"],
                        "p50": s["p50"],
                        "p97p5": s["p97p5"],
                        "fraction_other_lower": float(np.mean(finite < 0.0)) if finite.size else np.nan,
                        "fraction_other_higher": float(np.mean(finite > 0.0)) if finite.size else np.nan,
                    })
        write_csv(outdir / "sensitivity_paired_deltas.csv", delta_rows)

        if SAVE_OBSERVATION_SCHEDULES and obs_schedules:
            obs_arr, obs_mask_arr = pad_obs_schedules(obs_schedules)
            np.savez_compressed(
                outdir / "observation_schedules.npz",
                obs_indices=obs_arr,
                obs_mask=obs_mask_arr,
                test_idx_valid=test_idx_valid,
                valid_local_indices=valid_local,
                t_test=t_test_raw_valid,
                y_test=y_test_raw_valid,
                obs_count=args.main_obs_count,
            )

        make_sensitivity_plots(outdir, ci_rows)
        make_metric_overlay_for_obs(outdir, ci_rows, args.main_obs_count)

        print("\n" + "=" * 132)
        print("Observation-count sensitivity summary, weighted variants")
        print("=" * 132)
        for obs_count in obs_counts:
            print(f"\nobs_count={obs_count}")
            for model_name in sorted(models):
                row = next((r for r in ci_rows if int(r["obs_count"]) == int(obs_count) and r["model"] == model_name and r["metric"] == "future_global_rel_l2"), None)
                cov = next((r for r in ci_rows if int(r["obs_count"]) == int(obs_count) and r["model"] == model_name and r["metric"] == "std_band_90_coverage_future"), None)
                if row:
                    print(f"  {model_name:34s} EL2={row['mean']:.4e} [{row['p2p5']:.4e}, {row['p97p5']:.4e}] | cov90={cov['mean']:.3f}" if cov else f"  {model_name:34s} EL2={row['mean']:.4e}")

    metadata = {
        "seed": SEED,
        "obs_selection_seed": OBS_SELECTION_SEED,
        "model": "inverse_v7_distributional_baselines",
        "methods": [
            "latent_snode_topk_weighted",
            "latent_sndde_topk_weighted",
            "empirical_library_topk_weighted",
            "gompertz_library_topk_weighted",
            "pca_ridge_gp_topk_weighted",
            "latent_np_topk_weighted" if latent_np_model is not None else None,
            "deep_ensemble_topk_weighted" if deep_ensemble_models else None,
        ],
        "training_or_weight_loading": {
            "snode_weights": str(snode_weights_path),
            "sndde_weights": str(sndde_weights_path),
            "skip_training_if_weights_exist": True,
            "train_missing": train_missing,
            "v7_model_dir": str(model_dir),
            "force_train_baselines": bool(args.force_train_baselines),
        },
        "inverse_evaluation": {
            "future_start_min": FUTURE_START_MIN,
            "observation_rule": "random post-onset observations with t < 30 and size > 1e-6",
            "obs_counts": list(obs_counts),
            "main_obs_count": int(args.main_obs_count),
            "num_repeats": int(args.num_repeats),
            "num_test_original": int(len(test_idx)),
            "num_test_valid": int(len(test_idx_valid)),
            "num_test_excluded": int(len(test_idx) - len(test_idx_valid)),
            "obs_summary": obs_summary,
        },
        "candidate_generation": {
            "num_candidates_snode_sndde": int(args.num_candidates),
            "baseline_samples": int(args.baseline_samples),
            "ensemble_size": int(args.ensemble_size),
            "ensemble_samples_per_member": int(args.ensemble_samples_per_member),
            "top_k": int(args.top_k),
            "latent_temp_snode": LATENT_TEMP_SNODE,
            "latent_temp_sndde": LATENT_TEMP_SNDDE,
            "resample_candidates_each_replicate": bool(args.resample_candidates_each_replicate),
        },
        "normalization": {"X_mean": X_mu.reshape(-1).tolist(), "X_std": X_sig.reshape(-1).tolist(), "t_min": t_min, "t_max": t_max, "y_scale": y_scale},
        "outputs": {
            "v4_metrics": "v4_metrics.json",
            "v4_predictions": "v4_inverse_predictions.npz",
            "sensitivity_metrics_by_repeat": "sensitivity_metrics_by_repeat.csv" if not args.skip_v5 else None,
            "sensitivity_metrics_ci": "sensitivity_metrics_ci.csv" if not args.skip_v5 else None,
            "sensitivity_paired_deltas": "sensitivity_paired_deltas.csv" if not args.skip_v5 else None,
            "sensitivity_accuracy_vs_obs": "sensitivity_accuracy_vs_obs.png" if not args.skip_v5 else None,
            "sensitivity_coverage_vs_obs": "sensitivity_coverage_vs_obs.png" if not args.skip_v5 else None,
        },
    }
    # Drop None method entries.
    metadata["methods"] = [m for m in metadata["methods"] if m is not None]
    with (outdir / "metadata.json").open("w") as f:
        json.dump(metadata, f, indent=2)

    print("\nWrote inverse v7 distributional-baseline results to:")
    print(f"  {outdir}")
    print("Done.")


if __name__ == "__main__":
    main()


==> anc/clotonet_code/inverse-v8.py <==
#!/usr/bin/env python3
"""
Inverse ClotONet experiment, v8: unknown sigma_TF.

This script implements Prof. Li's clinically motivated inverse setting:

    known inputs:      Fg, IX, VIII, V
    unknown input:     sigma_TF
    observations:      sparse post-onset clot-size measurements before 30 min
    prediction target: 30--60 min clot-growth trajectory

The script reuses the v7 distributional baselines and evaluation utilities, but changes
candidate generation so that each candidate contains both a proposed sigma_TF value and a
trajectory. Candidates are scored against sparse observations, then top-K candidates are
aggregated to produce:

    1. posterior forecast of the 30--60 min trajectory with uncertainty bands
    2. posterior estimate of sigma_TF with uncertainty
    3. horizon-wise error curves showing how error evolves after 30 min

Expected files in the same directory:
    clot_net_data.mat
    v3snode.py
    inverse-v3sndde.py
    inverse-v7.py

Pretrained component weights, if present, are reused:
    clot_snode_results/model_weights.pt
    clot_sndde_results/model_weights.pt
    clot_inverse_v7_models/gompertz_library.npz
    clot_inverse_v7_models/pca_ridge_posterior.npz
    clot_inverse_v7_models/latent_np.pt
    clot_inverse_v7_models/deep_ensemble_member_*.pt

Outputs:
    clot_inverse_v8_sigma_unknown_results/
        v8_metrics.json
        v8_inverse_predictions.npz
        comparison_case_*.png
        horizon_error_vs_time.png
        horizon_error_vs_time.csv
        sigma_tf_posterior_summary.csv
        sensitivity_metrics_by_repeat.csv
        sensitivity_metrics_ci.csv
        sensitivity_accuracy_vs_obs.png
        sensitivity_coverage_vs_obs.png
        sigma_tf_error_vs_obs.png
        metadata.json
"""

from __future__ import annotations

import argparse
import csv
import importlib.util
import json
import math
import random
import subprocess
import sys
import time
from pathlib import Path
from typing import Dict, List, Optional, Sequence, Tuple

import numpy as np

try:
    import torch
except Exception as exc:  # pragma: no cover
    raise RuntimeError("This script requires PyTorch. Install with: pip install torch") from exc

try:
    import matplotlib
    matplotlib.use("Agg")
    import matplotlib.pyplot as plt
    HAS_MATPLOTLIB = True
except Exception:
    HAS_MATPLOTLIB = False


# ======================================================================================
# Defaults
# ======================================================================================

SEED = 42
OBS_SELECTION_SEED = 12345
MAT_FILENAME = "clot_net_data.mat"
V7_SCRIPT = "inverse-v7.py"
OUTDIR_NAME = "clot_inverse_v8_sigma_unknown_results"
MODEL_DIR_NAME = "clot_inverse_v7_models"

SNODE_SCRIPT = "v3snode.py"
SNODE_WEIGHTS = "clot_snode_results/model_weights.pt"
SNDDE_SCRIPT = "inverse-v3sndde.py"
SNDDE_WEIGHTS = "clot_sndde_results/model_weights.pt"

FUTURE_START_MIN = 30.0
NONZERO_THRESHOLD_RAW = 1.0e-6
STRICTLY_BEFORE_FUTURE = True
MIN_OBS_REQUIRED = 1

OBS_COUNTS_DEFAULT = (1, 2, 3, 4, 6, 8, 12, 16)
MAIN_OBS_COUNT_DEFAULT = 4
NUM_REPEATS_DEFAULT = 200

# Total latent candidates for SNODE/SNFDE are sigma_candidates * latent_samples_per_sigma.
SIGMA_CANDIDATES = 128
NUM_CANDIDATES = 4096
BASELINE_SAMPLES = 512
ENSEMBLE_SIZE = 5
ENSEMBLE_SAMPLES_PER_MEMBER = 128
TOP_K = 30

# Scoring and UQ settings inherited from v7 unless overridden.
OBS_NOISE_RAW = 2.0e-2
PRIOR_SCORE_WEIGHT = 5.0e-2
THETA_SCORE_WEIGHT = 1.0
GOMPERTZ_THETA_WEIGHT = 1.0
WEIGHT_TEMPERATURE = 2.0
CALIBRATED_STD_SCALE = 5.5

LATENT_TEMP_SNODE = 1.35
LATENT_TEMP_SNDDE = 1.35

SNODE_EVAL_BATCH = 8
SNDDE_EVAL_BATCH = 8
BASELINE_EVAL_BATCH = 64

DEVICE = "cuda" if torch.cuda.is_available() else "cpu"
DTYPE = torch.float32
EPS = 1.0e-12

KNOWN_PARAM_IDXS = [1, 2, 3, 4]  # Fg, IX, VIII, V; index 0 is sigma_TF.

CORE_METRICS = [
    "future_global_rel_l2",
    "future_mae",
    "future_final_mae",
    "future_auc_rel_error",
    "std_band_90_coverage_future",
    "sigma_tf_mae",
    "sigma_tf_rel_mae",
    "sigma_tf_std_band_90_coverage",
]

MODEL_DISPLAY = {
    "latent_snode": "SNODE",
    "latent_sndde": "SNFDE/SNDDE",
    "empirical_library": "Library",
    "gompertz_library": "Gompertz",
    "pca_ridge_gp": "PCA-ridge GP",
    "latent_np": "Latent NP",
    "deep_ensemble": "Deep ensemble",
}

MODEL_COLORS = {
    "latent_snode": "tab:blue",
    "latent_sndde": "tab:red",
    "empirical_library": "tab:green",
    "gompertz_library": "tab:purple",
    "pca_ridge_gp": "tab:orange",
    "latent_np": "tab:brown",
    "deep_ensemble": "tab:pink",
}


# ======================================================================================
# Imports and utilities
# ======================================================================================


def here() -> Path:
    return Path(__file__).resolve().parent


def load_module(path: Path, name: str):
    if not path.exists():
        raise FileNotFoundError(f"Missing {path}. Put it next to inverse-v8.py.")
    spec = importlib.util.spec_from_file_location(name, str(path))
    if spec is None or spec.loader is None:
        raise ImportError(f"Could not import {path}")
    mod = importlib.util.module_from_spec(spec)
    sys.modules[name] = mod
    spec.loader.exec_module(mod)
    return mod


def set_seed(seed: int) -> None:
    random.seed(seed)
    np.random.seed(seed)
    torch.manual_seed(seed)
    if torch.cuda.is_available():
        torch.cuda.manual_seed_all(seed)
        torch.backends.cudnn.benchmark = True
        torch.backends.cuda.matmul.allow_tf32 = True
        torch.backends.cudnn.allow_tf32 = True
    try:
        torch.set_float32_matmul_precision("high")
    except Exception:
        pass


def tensor(a: np.ndarray) -> torch.Tensor:
    return torch.as_tensor(a, dtype=DTYPE, device=DEVICE)


def parse_obs_counts(s: str) -> Tuple[int, ...]:
    return tuple(int(x.strip()) for x in s.split(",") if x.strip())


def write_csv(path: Path, rows: List[Dict], fieldnames: Optional[List[str]] = None) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    if not rows:
        return
    if fieldnames is None:
        keys = []
        for r in rows:
            for k in r.keys():
                if k not in keys:
                    keys.append(k)
        fieldnames = keys
    with path.open("w", newline="") as f:
        writer = csv.DictWriter(f, fieldnames=fieldnames)
        writer.writeheader()
        for row in rows:
            writer.writerow({k: row.get(k, "") for k in fieldnames})


def maybe_train_component(script_path: Path, weights_path: Path, label: str, train_missing: bool) -> None:
    if weights_path.exists():
        print(f"Found {label} weights, skipping training: {weights_path}")
        return
    if not train_missing:
        raise FileNotFoundError(f"Missing {weights_path}. Remove --no-train-missing or train {label} first.")
    print(f"Missing {label} weights: {weights_path}")
    print(f"Training component by running: python {script_path.name}")
    subprocess.run([sys.executable, str(script_path)], cwd=str(script_path.parent), check=True)
    if not weights_path.exists():
        raise FileNotFoundError(f"Training finished but weights still missing: {weights_path}")


def make_sigma_grid(X_train_raw: np.ndarray, n_sigma: int, mode: str = "linear") -> np.ndarray:
    sig = np.asarray(X_train_raw[:, 0], dtype=np.float64)
    if mode == "linear":
        grid = np.linspace(float(np.min(sig)), float(np.max(sig)), n_sigma)
    elif mode == "quantile":
        qs = np.linspace(0.0, 1.0, n_sigma)
        grid = np.quantile(sig, qs)
    elif mode == "train_subset":
        order = np.argsort(sig)
        take = np.linspace(0, len(sig) - 1, n_sigma).round().astype(int)
        grid = sig[order[take]]
    else:
        raise ValueError(f"Unknown sigma grid mode: {mode}")
    return np.asarray(grid, dtype=np.float64)


def replace_sigma_and_standardize(
    X_raw_known: np.ndarray,
    sigma_grid_raw: np.ndarray,
    X_mu: np.ndarray,
    X_sig: np.ndarray,
) -> np.ndarray:
    """Return candidate parameters with shape (N, Q, 5), standardized."""
    N = X_raw_known.shape[0]
    Q = sigma_grid_raw.shape[0]
    Xcand = np.repeat(X_raw_known[:, None, :], Q, axis=1).astype(np.float64)
    Xcand[:, :, 0] = sigma_grid_raw[None, :]
    return ((Xcand - X_mu.reshape(1, 1, -1)) / X_sig.reshape(1, 1, -1)).astype(np.float32)


def duplicate_obs_lists(obs_lists: List[np.ndarray], repeats_per_case: int) -> List[np.ndarray]:
    out: List[np.ndarray] = []
    for idx in obs_lists:
        for _ in range(repeats_per_case):
            out.append(idx)
    return out


def summarize_ci(values: np.ndarray) -> Dict[str, float]:
    values = np.asarray(values, dtype=np.float64)
    finite = values[np.isfinite(values)]
    if finite.size == 0:
        return {"n": 0, "mean": np.nan, "std": np.nan, "sem": np.nan,
                "mean_ci95_lo": np.nan, "mean_ci95_hi": np.nan,
                "p2p5": np.nan, "p50": np.nan, "p97p5": np.nan}
    mean = float(np.mean(finite))
    std = float(np.std(finite, ddof=1)) if finite.size > 1 else 0.0
    sem = std / np.sqrt(max(finite.size, 1))
    return {
        "n": int(finite.size),
        "mean": mean,
        "std": std,
        "sem": float(sem),
        "mean_ci95_lo": float(mean - 1.96 * sem),
        "mean_ci95_hi": float(mean + 1.96 * sem),
        "p2p5": float(np.percentile(finite, 2.5)),
        "p50": float(np.percentile(finite, 50.0)),
        "p97p5": float(np.percentile(finite, 97.5)),
    }


# ======================================================================================
# Unknown-sigma candidate generation
# ======================================================================================


def prior_quad_from_z(z_np: np.ndarray, mu_np: np.ndarray, logvar_np: np.ndarray) -> np.ndarray:
    prior_std2 = np.exp(logvar_np)[None, :, :] + EPS
    return np.sum((z_np - mu_np[None, :, :]) ** 2 / prior_std2, axis=-1)


@torch.no_grad()
def generate_snode_unknown_sigma_pool(
    model,
    X_test_raw_valid: np.ndarray,
    X_mu: np.ndarray,
    X_sig: np.ndarray,
    t_test_norm: np.ndarray,
    y_scale: float,
    sigma_grid_raw: np.ndarray,
    latent_per_sigma: int,
    v7,
) -> Dict[str, np.ndarray]:
    """Generate samples over (sigma_TF, z) for SNODE.

    Returns pred (S,N,T), sigma (S,N), and prior_quad (S,N), where
    S = latent_per_sigma * n_sigma.
    """
    print("Generating SNODE candidates over unknown sigma_TF...")
    N, T = t_test_norm.shape
    Q = sigma_grid_raw.shape[0]
    L = latent_per_sigma
    S = Q * L
    pred = np.empty((S, N, T), dtype=np.float32)
    sigma_vals = np.empty((S, N), dtype=np.float32)
    prior_quad = np.empty((S, N), dtype=np.float32)

    Xcand_norm = replace_sigma_and_standardize(X_test_raw_valid, sigma_grid_raw, X_mu, X_sig)  # N,Q,5
    for start in range(0, N, SNODE_EVAL_BATCH):
        end = min(start + SNODE_EVAL_BATCH, N)
        B = end - start
        xb_np = Xcand_norm[start:end].reshape(B * Q, -1)
        tb_np = np.repeat(t_test_norm[start:end, None, :], Q, axis=1).reshape(B * Q, T)
        xb = tensor(xb_np)
        tb = tensor(tb_np)
        mu, logvar = model.prior_stats(xb)
        std = torch.exp(0.5 * logvar) * LATENT_TEMP_SNODE
        eps = torch.randn(L, xb.shape[0], mu.shape[-1], device=DEVICE, dtype=DTYPE)
        z = mu.unsqueeze(0) + std.unsqueeze(0) * eps
        x_flat = xb.unsqueeze(0).expand(L, xb.shape[0], xb.shape[1]).reshape(L * xb.shape[0], xb.shape[1])
        t_flat = tb.unsqueeze(0).expand(L, xb.shape[0], T).reshape(L * xb.shape[0], T)
        z_flat = z.reshape(L * xb.shape[0], z.shape[-1])
        pred_norm = model.integrate(x_flat, z_flat, t_flat).reshape(L, B, Q, T)
        pred_batch = pred_norm.permute(0, 2, 1, 3).reshape(S, B, T).detach().cpu().numpy() * y_scale
        pred[:, start:end, :] = pred_batch.astype(np.float32)

        z_np = z.detach().cpu().numpy().reshape(L, B, Q, -1).transpose(0, 2, 1, 3).reshape(S, B, -1)
        mu_np = mu.detach().cpu().numpy().reshape(B, Q, -1).transpose(1, 0, 2).reshape(Q * B, -1)
        logvar_np = logvar.detach().cpu().numpy().reshape(B, Q, -1).transpose(1, 0, 2).reshape(Q * B, -1)
        # Easier: compute prior quad in (L,B,Q), then transpose.
        pq = []
        z_l_bq = z.detach().cpu().numpy()  # L,BQ,D
        mu_bq = mu.detach().cpu().numpy()
        lv_bq = logvar.detach().cpu().numpy()
        pq_l_bq = prior_quad_from_z(z_l_bq, mu_bq, lv_bq)  # L,BQ
        pq_l_b_q = pq_l_bq.reshape(L, B, Q).transpose(0, 2, 1).reshape(S, B)
        prior_quad[:, start:end] = pq_l_b_q.astype(np.float32)
        sigma_vals[:, start:end] = np.repeat(sigma_grid_raw[None, :], L, axis=0).reshape(S, 1).astype(np.float32)
    return {"pred": pred, "sigma": sigma_vals, "prior_quad": prior_quad}


@torch.no_grad()
def generate_sndde_unknown_sigma_pool(
    model,
    X_test_raw_valid: np.ndarray,
    X_mu: np.ndarray,
    X_sig: np.ndarray,
    t_test_norm: np.ndarray,
    y_test_raw_valid: np.ndarray,
    y_scale: float,
    sigma_grid_raw: np.ndarray,
    latent_per_sigma: int,
    v7,
) -> Dict[str, np.ndarray]:
    print("Generating SNFDE/SNDDE candidates over unknown sigma_TF...")
    N, T = t_test_norm.shape
    Q = sigma_grid_raw.shape[0]
    L = latent_per_sigma
    S = Q * L
    pred = np.empty((S, N, T), dtype=np.float32)
    sigma_vals = np.empty((S, N), dtype=np.float32)
    prior_quad = np.empty((S, N), dtype=np.float32)

    Xcand_norm = replace_sigma_and_standardize(X_test_raw_valid, sigma_grid_raw, X_mu, X_sig)
    for start in range(0, N, SNDDE_EVAL_BATCH):
        end = min(start + SNDDE_EVAL_BATCH, N)
        B = end - start
        xb_np = Xcand_norm[start:end].reshape(B * Q, -1)
        tb_np = np.repeat(t_test_norm[start:end, None, :], Q, axis=1).reshape(B * Q, T)
        y0_np = np.repeat((y_test_raw_valid[start:end, 0:1] / y_scale)[:, None, :], Q, axis=1).reshape(B * Q, 1)
        xb = tensor(xb_np)
        tb = tensor(tb_np)
        y0 = tensor(y0_np)
        mu, logvar = model.prior_stats(xb)
        std = torch.exp(0.5 * logvar) * LATENT_TEMP_SNDDE
        eps = torch.randn(L, xb.shape[0], mu.shape[-1], device=DEVICE, dtype=DTYPE)
        z = mu.unsqueeze(0) + std.unsqueeze(0) * eps
        x_flat = xb.unsqueeze(0).expand(L, xb.shape[0], xb.shape[1]).reshape(L * xb.shape[0], xb.shape[1])
        t_flat = tb.unsqueeze(0).expand(L, xb.shape[0], T).reshape(L * xb.shape[0], T)
        y0_flat = y0.unsqueeze(0).expand(L, xb.shape[0], 1).reshape(L * xb.shape[0], 1)
        z_flat = z.reshape(L * xb.shape[0], z.shape[-1])
        pred_norm = model.integrate(x_flat, z_flat, t_flat, y0=y0_flat).reshape(L, B, Q, T)
        pred_batch = pred_norm.permute(0, 2, 1, 3).reshape(S, B, T).detach().cpu().numpy() * y_scale
        pred[:, start:end, :] = pred_batch.astype(np.float32)
        z_l_bq = z.detach().cpu().numpy()
        mu_bq = mu.detach().cpu().numpy()
        lv_bq = logvar.detach().cpu().numpy()
        pq_l_bq = prior_quad_from_z(z_l_bq, mu_bq, lv_bq)
        pq_l_b_q = pq_l_bq.reshape(L, B, Q).transpose(0, 2, 1).reshape(S, B)
        prior_quad[:, start:end] = pq_l_b_q.astype(np.float32)
        sigma_vals[:, start:end] = np.repeat(sigma_grid_raw[None, :], L, axis=0).reshape(S, 1).astype(np.float32)
    return {"pred": pred, "sigma": sigma_vals, "prior_quad": prior_quad}


def make_library_unknown_sigma_samples(
    y_train_raw: np.ndarray,
    X_train_norm: np.ndarray,
    X_test_raw_valid: np.ndarray,
    X_mu: np.ndarray,
    X_sig: np.ndarray,
    known_theta_weight: float,
) -> Tuple[np.ndarray, np.ndarray, np.ndarray]:
    """Training-library posterior with sigma_TF unknown.

    Candidate sigma values are the training sigma_TF values. Parameter distance uses only
    Fg, IX, VIII, and V, because sigma_TF is not assumed known.
    """
    Ntrain, T = y_train_raw.shape
    Ntest = X_test_raw_valid.shape[0]
    samples = np.repeat(y_train_raw[:, None, :].astype(np.float32), Ntest, axis=1)
    sigma = np.repeat(X_train_norm[:, None, 0], Ntest, axis=1).astype(np.float32)
    # Convert standardized sigma back to raw for posterior reporting.
    sigma_raw = (sigma * float(X_sig.reshape(-1)[0]) + float(X_mu.reshape(-1)[0])).astype(np.float32)
    X_test_norm_with_true_sigma = ((X_test_raw_valid - X_mu) / X_sig).astype(np.float32)
    d = X_train_norm[:, None, KNOWN_PARAM_IDXS] - X_test_norm_with_true_sigma[None, :, KNOWN_PARAM_IDXS]
    extra = known_theta_weight * np.sum(d * d, axis=-1).astype(np.float32)
    return samples, sigma_raw, extra


def sample_grid_conditioned_baseline_unknown_sigma(
    sampler_name: str,
    sampler,
    X_test_raw_valid: np.ndarray,
    X_mu: np.ndarray,
    X_sig: np.ndarray,
    t_test_norm: np.ndarray,
    y_test_norm: np.ndarray,
    obs_lists: List[np.ndarray],
    sigma_grid_raw: np.ndarray,
    samples_per_sigma: int,
    y_scale: float,
    max_obs: int,
    rng: np.random.Generator,
    v7,
):
    """Sample PCA/latent-NP/deep-ensemble candidates across sigma grid.

    `sampler` is called on flattened candidate contexts and must return (S0, N*Q, T).
    """
    N, T = y_test_norm.shape
    Q = len(sigma_grid_raw)
    Xcand_norm = replace_sigma_and_standardize(X_test_raw_valid, sigma_grid_raw, X_mu, X_sig)  # N,Q,5
    Xflat = Xcand_norm.reshape(N * Q, -1)
    tflat = np.repeat(t_test_norm[:, None, :], Q, axis=1).reshape(N * Q, T)
    yflat = np.repeat(y_test_norm[:, None, :], Q, axis=1).reshape(N * Q, T)
    obs_flat = []
    for i in range(N):
        for _ in range(Q):
            obs_flat.append(obs_lists[i])

    all_batches = []
    sigma_batches = []
    for start in range(0, N * Q, BASELINE_EVAL_BATCH):
        end = min(start + BASELINE_EVAL_BATCH, N * Q)
        s = sampler(Xflat[start:end], tflat[start:end], yflat[start:end], obs_flat[start:end], samples_per_sigma, rng)
        # s shape: samples_per_sigma, BQ, T
        all_batches.append(s.astype(np.float32))
        # Compute raw sigma for flattened candidates.
        flat_indices = np.arange(start, end)
        q_idx = flat_indices % Q
        sig = sigma_grid_raw[q_idx]
        sigma_batches.append(np.repeat(sig[None, :], s.shape[0], axis=0).astype(np.float32))

    samples_flat = np.concatenate(all_batches, axis=1)  # S0,NQ,T
    sigma_flat = np.concatenate(sigma_batches, axis=1)  # S0,NQ
    S0 = samples_flat.shape[0]
    samples = samples_flat.reshape(S0, N, Q, T).transpose(0, 2, 1, 3).reshape(S0 * Q, N, T)
    sigma = sigma_flat.reshape(S0, N, Q).transpose(0, 2, 1).reshape(S0 * Q, N)
    return samples.astype(np.float32), sigma.astype(np.float32)


# ======================================================================================
# Aggregation, sigma posterior, and metrics
# ======================================================================================


def aggregate_unknown_sigma_method(
    v7,
    model_name: str,
    samples: np.ndarray,
    sigma_samples: np.ndarray,
    y_true_raw: np.ndarray,
    sigma_true_raw: np.ndarray,
    t_raw: np.ndarray,
    future_idx: np.ndarray,
    obs_lists: List[np.ndarray],
    top_k: int,
    extra_score: Optional[np.ndarray] = None,
) -> Tuple[Dict[str, float], Dict[str, np.ndarray]]:
    samples = samples.astype(np.float32, copy=False)
    sigma_samples = sigma_samples.astype(np.float32, copy=False)
    total_score, obs_score = v7.score_candidate_samples(samples, y_true_raw, obs_lists, extra_score=extra_score)
    K = min(top_k, samples.shape[0])
    idx_part = np.argpartition(total_score, kth=K - 1, axis=0)[:K, :]
    part_scores = np.take_along_axis(total_score, idx_part, axis=0)
    order = np.argsort(part_scores, axis=0)
    top_idx = np.take_along_axis(idx_part, order, axis=0)
    selected = np.take_along_axis(samples, top_idx[:, :, None], axis=0)
    selected_sigma = np.take_along_axis(sigma_samples, top_idx, axis=0)
    selected_total = np.take_along_axis(total_score, top_idx, axis=0)
    selected_obs = np.take_along_axis(obs_score, top_idx, axis=0)

    mean_w, std_w, weights, ess = v7.weighted_mean_std(selected, selected_total, temperature=WEIGHT_TEMPERATURE)
    metrics = v7.future_metrics(y_true_raw, mean_w, CALIBRATED_STD_SCALE * std_w, t_raw, future_idx, selected)
    metrics["mean_ess"] = float(np.mean(ess))
    metrics["median_ess"] = float(np.median(ess))

    # Posterior summary for sigma_TF.
    w = weights
    sigma_mean = np.sum(w * selected_sigma, axis=0)
    sigma_var = np.sum(w * (selected_sigma - sigma_mean[None, :]) ** 2, axis=0)
    sigma_std = np.sqrt(np.maximum(sigma_var, 0.0))
    sigma_lo_std = sigma_mean - 1.64 * sigma_std
    sigma_hi_std = sigma_mean + 1.64 * sigma_std
    sigma_lo_pct = np.percentile(selected_sigma, 5, axis=0)
    sigma_hi_pct = np.percentile(selected_sigma, 95, axis=0)
    sigma_err = sigma_mean - sigma_true_raw
    metrics.update({
        "sigma_tf_mae": float(np.mean(np.abs(sigma_err))),
        "sigma_tf_rmse": float(np.sqrt(np.mean(sigma_err ** 2))),
        "sigma_tf_rel_mae": float(np.mean(np.abs(sigma_err) / (np.abs(sigma_true_raw) + EPS))),
        "sigma_tf_bias": float(np.mean(sigma_err)),
        "sigma_tf_mean_std": float(np.mean(sigma_std)),
        "sigma_tf_std_band_90_coverage": float(np.mean((sigma_true_raw >= sigma_lo_std) & (sigma_true_raw <= sigma_hi_std))),
        "sigma_tf_percentile_90_coverage": float(np.mean((sigma_true_raw >= sigma_lo_pct) & (sigma_true_raw <= sigma_hi_pct))),
    })

    arrays = {
        "mean": mean_w,
        "std": std_w,
        "samples": selected,
        "scores": selected_total,
        "obs_scores": selected_obs,
        "weights": weights,
        "ess": ess,
        "sigma_samples": selected_sigma,
        "sigma_mean": sigma_mean,
        "sigma_std": sigma_std,
        "sigma_lo_std": sigma_lo_std,
        "sigma_hi_std": sigma_hi_std,
        "sigma_lo_pct": sigma_lo_pct,
        "sigma_hi_pct": sigma_hi_pct,
    }
    return metrics, arrays


def horizon_error_rows(arrays: Dict[str, Dict[str, np.ndarray]], y_true: np.ndarray, t_raw: np.ndarray, future_idx: np.ndarray) -> List[Dict[str, float]]:
    rows = []
    tf = t_raw[:, future_idx]
    # Usually same time grid for all cases; use mean for robustness.
    horizon = np.mean(tf, axis=0) - FUTURE_START_MIN
    for full_name, item in arrays.items():
        method = full_name.replace("_topk_weighted", "")
        mean = item["mean"][:, future_idx]
        truth = y_true[:, future_idx]
        err = mean - truth
        std = CALIBRATED_STD_SCALE * item["std"][:, future_idx]
        lo = mean - 1.64 * std
        hi = mean + 1.64 * std
        for k, h in enumerate(horizon):
            mae = float(np.mean(np.abs(err[:, k])))
            rmse = float(np.sqrt(np.mean(err[:, k] ** 2)))
            rel = float(np.sqrt(np.sum(err[:, k] ** 2) / (np.sum(truth[:, k] ** 2) + EPS)))
            cov = float(np.mean((truth[:, k] >= lo[:, k]) & (truth[:, k] <= hi[:, k])))
            rows.append({
                "model": full_name,
                "horizon_min": float(h),
                "time_min": float(np.mean(tf[:, k])),
                "mae": mae,
                "rmse": rmse,
                "rel_l2_at_time": rel,
                "std_band_90_coverage_at_time": cov,
            })
    return rows


# ======================================================================================
# Plots
# ======================================================================================


def make_horizon_error_plot(outdir: Path, horizon_rows: List[Dict[str, float]]) -> None:
    if not HAS_MATPLOTLIB or not horizon_rows:
        return
    methods = sorted(set(r["model"].replace("_topk_weighted", "") for r in horizon_rows))
    fig, axes = plt.subplots(1, 3, figsize=(15, 4.4), sharex=True)
    for method in methods:
        rows = [r for r in horizon_rows if r["model"] == f"{method}_topk_weighted"]
        rows = sorted(rows, key=lambda r: r["horizon_min"])
        h = [r["horizon_min"] for r in rows]
        color = MODEL_COLORS.get(method, None)
        label = MODEL_DISPLAY.get(method, method)
        axes[0].plot(h, [r["mae"] for r in rows], label=label, color=color)
        axes[1].plot(h, [r["rel_l2_at_time"] for r in rows], label=label, color=color)
        axes[2].plot(h, [r["std_band_90_coverage_at_time"] for r in rows], label=label, color=color)
    axes[0].set_title("MAE vs forecast horizon")
    axes[1].set_title("Relative error vs forecast horizon")
    axes[2].set_title("90% coverage vs forecast horizon")
    for ax in axes:
        ax.set_xlabel("minutes after 30 min")
        ax.grid(alpha=0.25)
    axes[0].set_ylabel("MAE")
    axes[1].set_ylabel("relative L2 at time")
    axes[2].set_ylabel("coverage")
    axes[2].axhline(0.90, linestyle=":", color="black", alpha=0.7)
    handles, labels = axes[0].get_legend_handles_labels()
    fig.legend(handles, labels, loc="lower center", ncol=4, fontsize=8, frameon=False)
    fig.suptitle("Error and coverage as forecasting horizon increases", y=0.98)
    fig.tight_layout(rect=(0, 0.14, 1, 0.92))
    fig.savefig(outdir / "horizon_error_vs_time.png", dpi=220)
    plt.close(fig)


def make_sigma_error_vs_obs_plot(outdir: Path, ci_rows: List[Dict[str, float]]) -> None:
    if not HAS_MATPLOTLIB or not ci_rows:
        return
    rows = [r for r in ci_rows if r["metric"] in {"sigma_tf_mae", "sigma_tf_std_band_90_coverage"}]
    methods = sorted(set(r["model"].replace("_topk_weighted", "") for r in rows))
    obs_counts = sorted(set(int(r["obs_count"]) for r in rows))
    fig, axes = plt.subplots(1, 2, figsize=(12, 4.8), sharex=True)
    for method in methods:
        color = MODEL_COLORS.get(method, None)
        label = MODEL_DISPLAY.get(method, method)
        vals_mae, vals_cov = [], []
        for m in obs_counts:
            mae = next((r for r in rows if int(r["obs_count"]) == m and r["model"] == f"{method}_topk_weighted" and r["metric"] == "sigma_tf_mae"), None)
            cov = next((r for r in rows if int(r["obs_count"]) == m and r["model"] == f"{method}_topk_weighted" and r["metric"] == "sigma_tf_std_band_90_coverage"), None)
            vals_mae.append(float(mae["mean"]) if mae else np.nan)
            vals_cov.append(float(cov["mean"]) if cov else np.nan)
        axes[0].plot(obs_counts, vals_mae, marker="o", color=color, label=label)
        axes[1].plot(obs_counts, vals_cov, marker="o", color=color, label=label)
    axes[0].set_title(r"$sigma_{TF}$ posterior MAE")
    axes[1].set_title(r"$sigma_{TF}$ 90% posterior coverage")
    axes[1].axhline(0.90, linestyle=":", color="black", alpha=0.7)
    for ax in axes:
        ax.set_xlabel("number of post-onset observations")
        ax.grid(alpha=0.25)
    axes[0].set_ylabel("MAE")
    axes[1].set_ylabel("coverage")
    handles, labels = axes[0].get_legend_handles_labels()
    fig.legend(handles, labels, loc="lower center", ncol=4, fontsize=8, frameon=False)
    fig.suptitle(r"Sensitivity of inferred $sigma_{TF}$ to observation count", y=0.98)
    fig.tight_layout(rect=(0, 0.14, 1, 0.92))
    fig.savefig(outdir / "sigma_tf_error_vs_obs.png", dpi=220)
    plt.close(fig)


def make_sensitivity_accuracy_plot(v7, outdir: Path, ci_rows: List[Dict[str, float]]) -> None:
    """A compact v8 version of v7's accuracy/coverage sensitivity plots."""
    if not HAS_MATPLOTLIB or not ci_rows:
        return
    weighted_rows = [r for r in ci_rows if str(r.get("model", "")).endswith("_topk_weighted")]
    methods = sorted(set(str(r["model"]).replace("_topk_weighted", "") for r in weighted_rows))
    obs_counts = sorted(set(int(r["obs_count"]) for r in weighted_rows))

    def get_series(method: str, metric: str):
        ys, lo, hi = [], [], []
        for m in obs_counts:
            row = next((r for r in weighted_rows if r["model"] == f"{method}_topk_weighted" and r["metric"] == metric and int(r["obs_count"]) == m), None)
            if row is None:
                ys.append(np.nan); lo.append(np.nan); hi.append(np.nan)
            else:
                ys.append(float(row["mean"])); lo.append(float(row["p2p5"])); hi.append(float(row["p97p5"]))
        return np.asarray(ys), np.asarray(lo), np.asarray(hi)

    acc_metrics = ["future_global_rel_l2", "future_mae", "future_final_mae", "future_auc_rel_error"]
    titles = ["Future relative L2", "Future MAE", "Final-time MAE", "AUC relative error"]
    fig, axes = plt.subplots(2, 2, figsize=(12, 8), sharex=True)
    for ax, metric, title in zip(axes.reshape(-1), acc_metrics, titles):
        for method in methods:
            y, lo, hi = get_series(method, metric)
            color = MODEL_COLORS.get(method, None)
            label = MODEL_DISPLAY.get(method, method)
            ax.plot(obs_counts, y, marker="o", label=label, color=color)
            ax.fill_between(obs_counts, lo, hi, alpha=0.10, color=color)
        ax.set_title(title)
        ax.set_xlabel("number of post-onset observations")
        ax.set_ylabel("metric value")
        ax.grid(alpha=0.25)
    handles, labels = axes.reshape(-1)[0].get_legend_handles_labels()
    fig.legend(handles, labels, loc="lower center", ncol=4, fontsize=8, frameon=False)
    fig.suptitle(r"Unknown $sigma_{TF}$: accuracy sensitivity to sparse observations", y=0.99)
    fig.tight_layout(rect=(0, 0.08, 1, 0.95))
    fig.savefig(outdir / "sensitivity_accuracy_vs_obs.png", dpi=220)
    plt.close(fig)

    cal_metrics = ["std_band_90_coverage_future", "mean_predictive_std_future_calibrated"]
    titles = ["90% band coverage", "Mean calibrated predictive std"]
    fig, axes = plt.subplots(1, 2, figsize=(12, 4.6), sharex=True)
    for ax, metric, title in zip(axes, cal_metrics, titles):
        for method in methods:
            y, lo, hi = get_series(method, metric)
            color = MODEL_COLORS.get(method, None)
            label = MODEL_DISPLAY.get(method, method)
            ax.plot(obs_counts, y, marker="o", label=label, color=color)
            ax.fill_between(obs_counts, lo, hi, alpha=0.10, color=color)
        if metric == "std_band_90_coverage_future":
            ax.axhline(0.90, linestyle=":", linewidth=1.5, color="black", alpha=0.7)
        ax.set_title(title)
        ax.set_xlabel("number of post-onset observations")
        ax.grid(alpha=0.25)
    handles, labels = axes[0].get_legend_handles_labels()
    fig.legend(handles, labels, loc="lower center", ncol=4, fontsize=8, frameon=False)
    fig.suptitle(r"Unknown $sigma_{TF}$: calibration sensitivity to sparse observations", y=0.99)
    fig.tight_layout(rect=(0, 0.14, 1, 0.92))
    fig.savefig(outdir / "sensitivity_coverage_vs_obs.png", dpi=220)
    plt.close(fig)


def make_case_plots(outdir: Path, t_test: np.ndarray, y_test: np.ndarray, obs_lists: List[np.ndarray], future_idx: np.ndarray, arrays: Dict[str, Dict[str, np.ndarray]], sigma_true: np.ndarray) -> None:
    if not HAS_MATPLOTLIB:
        return
    final = y_test[:, -1]
    order = np.argsort(final)
    picks = sorted(set([order[0], order[len(order)//4], order[len(order)//2], order[3*len(order)//4], order[-1]]))
    main_models = ["latent_snode", "latent_sndde", "empirical_library", "gompertz_library", "pca_ridge_gp", "latent_np", "deep_ensemble"]
    for idx in picks:
        t = t_test[idx]
        obs_idx = obs_lists[idx]
        y = y_test[idx]
        ncols = 2
        nrows = int(math.ceil(len(main_models) / ncols))
        fig, axes = plt.subplots(nrows, ncols, figsize=(14, 3.3 * nrows), sharex=True, sharey=True)
        axes_flat = np.asarray(axes).reshape(-1)
        y_min = float(np.nanmin(y)); y_max = float(np.nanmax(y))
        for model_name in main_models:
            item = arrays.get(f"{model_name}_topk_weighted")
            if item is None:
                continue
            mean_arr, std_arr = item["mean"], item["std"]
            lo = mean_arr[idx, future_idx] - 1.64 * CALIBRATED_STD_SCALE * std_arr[idx, future_idx]
            hi = mean_arr[idx, future_idx] + 1.64 * CALIBRATED_STD_SCALE * std_arr[idx, future_idx]
            y_min = min(y_min, float(np.nanmin(lo)))
            y_max = max(y_max, float(np.nanmax(hi)))
        pad = 0.04 * max(y_max - y_min, 1e-6)
        for ax, model_name in zip(axes_flat, main_models):
            item = arrays.get(f"{model_name}_topk_weighted")
            if item is None:
                ax.axis("off")
                continue
            mean = item["mean"][idx]
            std = item["std"][idx]
            lower = mean[future_idx] - 1.64 * CALIBRATED_STD_SCALE * std[future_idx]
            upper = mean[future_idx] + 1.64 * CALIBRATED_STD_SCALE * std[future_idx]
            sig_mu = item["sigma_mean"][idx]
            sig_sd = item["sigma_std"][idx]
            ax.plot(t, y, linewidth=2.4, label="true")
            ax.scatter(t[obs_idx], y[obs_idx], s=36, marker="o", zorder=5, label="observed")
            ax.plot(t[future_idx], mean[future_idx], linestyle="--", linewidth=2.0, label="weighted mean")
            ax.fill_between(t[future_idx], lower, upper, alpha=0.18, label="cal. 90% band")
            ax.axvline(t[future_idx[0]], linestyle=":", linewidth=1.8, label="forecast start")
            ax.set_title(f"{MODEL_DISPLAY.get(model_name, model_name)} | sigma={sig_mu:.0f}±{sig_sd:.0f}")
            ax.set_ylim(y_min - pad, y_max + pad)
            ax.grid(alpha=0.25)
        for ax in axes_flat[len(main_models):]:
            ax.axis("off")
        axes_flat[0].set_ylabel("clot size")
        axes_flat[-2].set_xlabel("time")
        handles, labels = axes_flat[0].get_legend_handles_labels()
        fig.legend(handles, labels, loc="lower center", ncol=4, fontsize=9, frameon=False)
        fig.suptitle(f"Unknown sigma_TF inverse forecast case {idx} | true sigma={sigma_true[idx]:.0f} | final true={y_test[idx, -1]:.4g}", y=0.995)
        fig.tight_layout(rect=(0, 0.06, 1, 0.97))
        fig.savefig(outdir / f"comparison_case_{idx}.png", dpi=200)
        plt.close(fig)


# ======================================================================================
# Evaluation helper
# ======================================================================================


def run_all_methods_for_obs_lists(
    v7,
    args,
    obs_lists: List[np.ndarray],
    snode_pool: Dict[str, np.ndarray],
    sndde_pool: Dict[str, np.ndarray],
    library_samples: np.ndarray,
    library_sigma: np.ndarray,
    library_extra: np.ndarray,
    gompertz_samples: np.ndarray,
    gompertz_sigma: np.ndarray,
    gompertz_extra: np.ndarray,
    pca_model,
    latent_np_model,
    deep_ensemble_models,
    X_test_raw_valid: np.ndarray,
    X_mu: np.ndarray,
    X_sig: np.ndarray,
    t_test_valid: np.ndarray,
    y_test_valid: np.ndarray,
    t_test_raw_valid: np.ndarray,
    y_test_raw_valid: np.ndarray,
    sigma_true_raw: np.ndarray,
    future_idx: np.ndarray,
    sigma_grid_raw: np.ndarray,
    max_obs: int,
    y_scale: float,
    rng: np.random.Generator,
) -> Tuple[Dict[str, Dict[str, float]], Dict[str, Dict[str, np.ndarray]]]:
    metrics: Dict[str, Dict[str, float]] = {}
    arrays: Dict[str, Dict[str, np.ndarray]] = {}

    # Main latent NDE methods.
    for name, pool in [("latent_snode", snode_pool), ("latent_sndde", sndde_pool)]:
        m, a = aggregate_unknown_sigma_method(
            v7, name, pool["pred"], pool["sigma"], y_test_raw_valid, sigma_true_raw,
            t_test_raw_valid, future_idx, obs_lists, args.top_k,
            extra_score=PRIOR_SCORE_WEIGHT * pool["prior_quad"],
        )
        metrics[f"{name}_topk_weighted"] = m
        arrays[f"{name}_topk_weighted"] = a

    # Library and Gompertz.
    for name, samples, sig, extra in [
        ("empirical_library", library_samples, library_sigma, library_extra),
        ("gompertz_library", gompertz_samples, gompertz_sigma, gompertz_extra),
    ]:
        m, a = aggregate_unknown_sigma_method(
            v7, name, samples, sig, y_test_raw_valid, sigma_true_raw,
            t_test_raw_valid, future_idx, obs_lists, args.top_k, extra_score=extra,
        )
        metrics[f"{name}_topk_weighted"] = m
        arrays[f"{name}_topk_weighted"] = a

    # PCA-ridge GP.
    pca_sps = max(1, int(math.ceil(args.baseline_samples / len(sigma_grid_raw))))

    def pca_sampler(Xn, tn, yn, ob, ns, rng_inner):
        return v7.sample_pca_ridge(pca_model, Xn, tn, yn, ob, max_obs, y_scale, ns, rng_inner)

    pca_samples, pca_sigma = sample_grid_conditioned_baseline_unknown_sigma(
        "pca_ridge_gp", pca_sampler, X_test_raw_valid, X_mu, X_sig, t_test_valid, y_test_valid,
        obs_lists, sigma_grid_raw, pca_sps, y_scale, max_obs, rng, v7,
    )
    m, a = aggregate_unknown_sigma_method(
        v7, "pca_ridge_gp", pca_samples, pca_sigma, y_test_raw_valid, sigma_true_raw,
        t_test_raw_valid, future_idx, obs_lists, args.top_k,
    )
    metrics["pca_ridge_gp_topk_weighted"] = m
    arrays["pca_ridge_gp_topk_weighted"] = a

    # Latent NP.
    if latent_np_model is not None:
        lnp_sps = max(1, int(math.ceil(args.baseline_samples / len(sigma_grid_raw))))

        def lnp_sampler(Xn, tn, yn, ob, ns, rng_inner):
            return v7.sample_latent_np(latent_np_model, Xn, tn, yn, ob, max_obs, y_scale, ns)

        lnp_samples, lnp_sigma = sample_grid_conditioned_baseline_unknown_sigma(
            "latent_np", lnp_sampler, X_test_raw_valid, X_mu, X_sig, t_test_valid, y_test_valid,
            obs_lists, sigma_grid_raw, lnp_sps, y_scale, max_obs, rng, v7,
        )
        m, a = aggregate_unknown_sigma_method(
            v7, "latent_np", lnp_samples, lnp_sigma, y_test_raw_valid, sigma_true_raw,
            t_test_raw_valid, future_idx, obs_lists, args.top_k,
        )
        metrics["latent_np_topk_weighted"] = m
        arrays["latent_np_topk_weighted"] = a

    # Deep ensemble.
    if deep_ensemble_models:
        de_sps = max(1, int(math.ceil(args.ensemble_samples_per_member / len(sigma_grid_raw))))

        def de_sampler(Xn, tn, yn, ob, ns, rng_inner):
            # Use ns samples per member for each sigma candidate.
            return v7.sample_deep_ensemble(deep_ensemble_models, Xn, tn, yn, ob, max_obs, y_scale, ns)

        de_samples, de_sigma = sample_grid_conditioned_baseline_unknown_sigma(
            "deep_ensemble", de_sampler, X_test_raw_valid, X_mu, X_sig, t_test_valid, y_test_valid,
            obs_lists, sigma_grid_raw, de_sps, y_scale, max_obs, rng, v7,
        )
        m, a = aggregate_unknown_sigma_method(
            v7, "deep_ensemble", de_samples, de_sigma, y_test_raw_valid, sigma_true_raw,
            t_test_raw_valid, future_idx, obs_lists, args.top_k,
        )
        metrics["deep_ensemble_topk_weighted"] = m
        arrays["deep_ensemble_topk_weighted"] = a

    return metrics, arrays


# ======================================================================================
# Main
# ======================================================================================


def main() -> None:
    parser = argparse.ArgumentParser(description="v8 inverse experiment: infer unknown sigma_TF and forecast 30--60 min clot growth.")
    parser.add_argument("--num-candidates", type=int, default=NUM_CANDIDATES, help="Total latent candidates for SNODE/SNFDE = sigma candidates * latent samples per sigma.")
    parser.add_argument("--sigma-candidates", type=int, default=SIGMA_CANDIDATES, help="Number of candidate sigma_TF values to search.")
    parser.add_argument("--sigma-grid", type=str, default="linear", choices=["linear", "quantile", "train_subset"])
    parser.add_argument("--baseline-samples", type=int, default=BASELINE_SAMPLES, help="Approximate total candidate samples for PCA/NP baselines before top-K.")
    parser.add_argument("--ensemble-samples-per-member", type=int, default=ENSEMBLE_SAMPLES_PER_MEMBER)
    parser.add_argument("--top-k", type=int, default=TOP_K)
    parser.add_argument("--num-repeats", type=int, default=NUM_REPEATS_DEFAULT)
    parser.add_argument("--obs-counts", type=str, default=",".join(str(x) for x in OBS_COUNTS_DEFAULT))
    parser.add_argument("--main-obs-count", type=int, default=MAIN_OBS_COUNT_DEFAULT)
    parser.add_argument("--epochs-baselines", type=int, default=600)
    parser.add_argument("--ensemble-size", type=int, default=ENSEMBLE_SIZE)
    parser.add_argument("--outdir", type=str, default=OUTDIR_NAME)
    parser.add_argument("--model-dir", type=str, default=MODEL_DIR_NAME)
    parser.add_argument("--no-train-missing", action="store_true")
    parser.add_argument("--force-train-baselines", action="store_true")
    parser.add_argument("--skip-neural-baselines", action="store_true")
    parser.add_argument("--skip-sensitivity", action="store_true")
    args = parser.parse_args()

    set_seed(SEED)
    script_dir = here()
    outdir = script_dir / args.outdir
    model_dir = script_dir / args.model_dir
    outdir.mkdir(parents=True, exist_ok=True)
    model_dir.mkdir(parents=True, exist_ok=True)
    obs_counts = parse_obs_counts(args.obs_counts)
    max_obs = max(max(obs_counts), args.main_obs_count, getattr(load_module(script_dir / V7_SCRIPT, "inverse_v7_for_v8_preload"), "CONTEXT_MAX_OBS_DEFAULT", 16))
    # Load v7 again under a stable name for use below.
    v7 = sys.modules["inverse_v7_for_v8_preload"]

    # Mirror key v7 globals so reused functions score exactly as intended.
    v7.OBS_NOISE_RAW = OBS_NOISE_RAW
    v7.PRIOR_SCORE_WEIGHT = PRIOR_SCORE_WEIGHT
    v7.THETA_SCORE_WEIGHT = THETA_SCORE_WEIGHT
    v7.WEIGHT_TEMPERATURE = WEIGHT_TEMPERATURE
    v7.CALIBRATED_STD_SCALE = CALIBRATED_STD_SCALE
    v7.DEVICE = DEVICE
    v7.DTYPE = DTYPE

    print("=" * 132)
    print("Inverse v8: unknown sigma_TF from sparse post-onset observations")
    print("=" * 132)
    print(f"Known parameters : Fg, IX, VIII, V")
    print(f"Unknown parameter: sigma_TF")
    print(f"Future target    : {FUTURE_START_MIN:g}--60 min")
    print(f"Obs counts       : {obs_counts}")
    print(f"Main obs count   : {args.main_obs_count}")
    print(f"Sigma candidates : {args.sigma_candidates} ({args.sigma_grid})")
    print(f"Latent candidates: {args.num_candidates}")
    print(f"Output dir       : {outdir}")
    print(f"Device           : {DEVICE}")
    print()

    train_missing = not args.no_train_missing
    maybe_train_component(script_dir / SNODE_SCRIPT, script_dir / SNODE_WEIGHTS, "latent SNODE", train_missing)
    maybe_train_component(script_dir / SNDDE_SCRIPT, script_dir / SNDDE_WEIGHTS, "latent SNFDE/SNDDE", train_missing)

    snode_mod = load_module(script_dir / SNODE_SCRIPT, "v3snode_component_v8")
    sndde_mod = load_module(script_dir / SNDDE_SCRIPT, "v3sndde_component_v8")

    # Load/split data using v7 helpers to preserve consistency with previous experiments.
    data = v7.load_clot_data(script_dir / MAT_FILENAME)
    X_raw, t_raw, y_raw = data["X"], data["t"], data["y"]
    N, T = y_raw.shape
    train_idx, val_idx, test_idx = v7.make_split(N)
    X_train_raw, X_val_raw, X_test_raw = X_raw[train_idx], X_raw[val_idx], X_raw[test_idx]
    t_train_raw, t_val_raw, t_test_raw = t_raw[train_idx], t_raw[val_idx], t_raw[test_idx]
    y_train_raw, y_val_raw, y_test_raw = y_raw[train_idx], y_raw[val_idx], y_raw[test_idx]

    X_mu, X_sig, (X_train, X_val, X_test) = v7.standardize_from_train(X_train_raw, X_train_raw, X_val_raw, X_test_raw)
    t_min, t_max, (t_train, t_val, t_test) = v7.minmax_from_train(t_train_raw, t_train_raw, t_val_raw, t_test_raw)
    y_scale = float(np.max(y_train_raw))
    if y_scale < EPS:
        y_scale = 1.0
    y_train = y_train_raw / y_scale
    y_val = y_val_raw / y_scale
    y_test = y_test_raw / y_scale

    future_idx_all = np.flatnonzero(t_test_raw[0] >= FUTURE_START_MIN)
    future_start_idx = int(future_idx_all[0])

    eligible_train = v7.eligible_postonset_indices(t_train_raw, y_train_raw, FUTURE_START_MIN, NONZERO_THRESHOLD_RAW)
    eligible_val = v7.eligible_postonset_indices(t_val_raw, y_val_raw, FUTURE_START_MIN, NONZERO_THRESHOLD_RAW)
    eligible_all = v7.eligible_postonset_indices(t_test_raw, y_test_raw, FUTURE_START_MIN, NONZERO_THRESHOLD_RAW)
    valid_mask = v7.valid_mask_from_eligible(eligible_all, MIN_OBS_REQUIRED)
    valid_local = np.flatnonzero(valid_mask)
    eligible_valid = [eligible_all[i] for i in valid_local]

    X_test_raw_valid = X_test_raw[valid_mask]
    X_test_valid = X_test[valid_mask]
    t_test_valid = t_test[valid_mask]
    t_test_raw_valid = t_test_raw[valid_mask]
    y_test_valid = y_test[valid_mask]
    y_test_raw_valid = y_test_raw[valid_mask]
    test_idx_valid = test_idx[valid_mask]
    sigma_true_raw = X_test_raw_valid[:, 0].astype(np.float64)

    sigma_grid_raw = make_sigma_grid(X_train_raw, args.sigma_candidates, mode=args.sigma_grid)
    latent_per_sigma = max(1, int(math.ceil(args.num_candidates / args.sigma_candidates)))
    actual_latent_candidates = latent_per_sigma * args.sigma_candidates

    eligible_counts = np.array([len(x) for x in eligible_all], dtype=np.int64)
    obs_summary = {
        "num_total": int(len(test_idx)),
        "num_valid": int(np.sum(valid_mask)),
        "num_excluded": int(len(test_idx) - np.sum(valid_mask)),
        "min_eligible_count": int(np.min(eligible_counts)) if eligible_counts.size else 0,
        "median_eligible_count": float(np.median(eligible_counts)) if eligible_counts.size else 0.0,
        "max_eligible_count": int(np.max(eligible_counts)) if eligible_counts.size else 0,
    }
    print(f"Loaded N={N}, T={T}; train={len(train_idx)}, val={len(val_idx)}, test={len(test_idx)}")
    print(f"Valid test cases={len(test_idx_valid)}; excluded={len(test_idx)-len(test_idx_valid)}")
    print(f"Future start index: {future_start_idx} -> time {float(t_test_raw[0, future_start_idx]):.4g}")
    print(f"sigma_TF grid: {sigma_grid_raw[0]:.4g} to {sigma_grid_raw[-1]:.4g} ({len(sigma_grid_raw)} candidates)")
    print(f"latent samples per sigma: {latent_per_sigma}; total latent candidates: {actual_latent_candidates}")
    print()

    # Load neural differential models.
    snode_model = snode_mod.LatentSNODE(T=T).to(DEVICE)
    snode_ckpt = torch.load(script_dir / SNODE_WEIGHTS, map_location=DEVICE)
    snode_model.load_state_dict(snode_ckpt["latent_snode_cvae"])
    snode_model.eval()

    sndde_model = sndde_mod.LatentSNDDE().to(DEVICE)
    sndde_ckpt = torch.load(script_dir / SNDDE_WEIGHTS, map_location=DEVICE)
    sndde_model.load_state_dict(sndde_ckpt["latent_sndde_cvae"])
    sndde_model.eval()
    print("Loaded latent SNODE and SNFDE/SNDDE weights.")

    # Train/load v7 baselines.
    gompertz_params, gompertz_curves_train, gompertz_ok = v7.train_or_load_gompertz_library(
        model_dir, t_train_raw, y_train_raw, force_train=args.force_train_baselines
    )
    pca_model = v7.train_or_load_pca_ridge(
        model_dir, X_train, t_train, t_train_raw, y_train_raw, y_train, eligible_train,
        obs_counts=obs_counts, max_obs=max_obs, force_train=args.force_train_baselines,
    )
    latent_np_model = None
    deep_ensemble_models = []
    if not args.skip_neural_baselines:
        latent_np_model = v7.train_or_load_latent_np(
            model_dir, T, X_train, t_train, y_train, X_val, t_val, y_val,
            eligible_train, eligible_val, obs_counts, max_obs,
            epochs=args.epochs_baselines, force_train=args.force_train_baselines,
        )
        deep_ensemble_models = v7.train_or_load_deep_ensemble(
            model_dir, T, X_train, t_train, y_train, X_val, t_val, y_val,
            eligible_train, eligible_val, obs_counts, max_obs,
            epochs=args.epochs_baselines, ensemble_size=args.ensemble_size,
            force_train=args.force_train_baselines,
        )

    # Candidate pools independent of observation schedule.
    snode_pool = generate_snode_unknown_sigma_pool(
        snode_model, X_test_raw_valid, X_mu, X_sig, t_test_valid, y_scale,
        sigma_grid_raw, latent_per_sigma, v7,
    )
    sndde_pool = generate_sndde_unknown_sigma_pool(
        sndde_model, X_test_raw_valid, X_mu, X_sig, t_test_valid, y_test_raw_valid, y_scale,
        sigma_grid_raw, latent_per_sigma, v7,
    )
    library_samples, library_sigma, library_extra = make_library_unknown_sigma_samples(
        y_train_raw, X_train, X_test_raw_valid, X_mu, X_sig, THETA_SCORE_WEIGHT,
    )
    gompertz_samples, gompertz_sigma, gompertz_extra = make_library_unknown_sigma_samples(
        gompertz_curves_train, X_train, X_test_raw_valid, X_mu, X_sig, GOMPERTZ_THETA_WEIGHT,
    )

    # Main one-shot evaluation.
    print("\nRunning main unknown-sigma inverse comparison...")
    obs_rng = np.random.default_rng(OBS_SELECTION_SEED)
    obs_lists_main = v7.sample_obs_lists_for_repeat(eligible_valid, args.main_obs_count, obs_rng)
    rng_main = np.random.default_rng(OBS_SELECTION_SEED + 999)
    metrics_main, arrays_main = run_all_methods_for_obs_lists(
        v7, args, obs_lists_main,
        snode_pool, sndde_pool,
        library_samples, library_sigma, library_extra,
        gompertz_samples, gompertz_sigma, gompertz_extra,
        pca_model, latent_np_model, deep_ensemble_models,
        X_test_raw_valid, X_mu, X_sig, t_test_valid, y_test_valid,
        t_test_raw_valid, y_test_raw_valid, sigma_true_raw, future_idx_all,
        sigma_grid_raw, max_obs, y_scale, rng_main,
    )

    print("\n" + "=" * 152)
    print(f"v8 unknown sigma_TF metrics with {args.main_obs_count} post-onset observations")
    print("=" * 152)
    for name, m in sorted(metrics_main.items(), key=lambda kv: kv[1]["future_global_rel_l2"]):
        print(
            f"{name:36s} | EL2 {m['future_global_rel_l2']:.4e} | horizonMAE {m['future_mae']:.3e} | "
            f"finalMAE {m['future_final_mae']:.3e} | cov90 {m['std_band_90_coverage_future']:.3f} | "
            f"sigmaMAE {m['sigma_tf_mae']:.2f} | sigmaCov90 {m['sigma_tf_std_band_90_coverage']:.3f} | ESS {m.get('mean_ess', float('nan')):.2f}"
        )

    # Save main results.
    with (outdir / "v8_metrics.json").open("w") as f:
        json.dump({
            "metadata": {
                "model": "inverse_v8_unknown_sigma_tf",
                "known_parameters": ["Fg", "IX", "VIII", "V"],
                "unknown_parameter": "sigma_tf",
                "main_obs_count": int(args.main_obs_count),
                "future_start_min_requested": FUTURE_START_MIN,
                "future_start_index": future_start_idx,
                "future_start_time_actual_min": float(t_test_raw[0, future_start_idx]),
                "sigma_grid_raw_min": float(sigma_grid_raw[0]),
                "sigma_grid_raw_max": float(sigma_grid_raw[-1]),
                "sigma_grid_count": int(len(sigma_grid_raw)),
                "latent_per_sigma": int(latent_per_sigma),
                "observation_protocol": {
                    "rule": "uniform random post-onset observations with t < 30 and size > 1e-6",
                    "summary": obs_summary,
                },
                "normalization": {"X_mean": X_mu.reshape(-1).tolist(), "X_std": X_sig.reshape(-1).tolist(), "t_min": t_min, "t_max": t_max, "y_scale": y_scale},
            },
            "metrics": metrics_main,
        }, f, indent=2)

    # Save prediction arrays.
    save_payload = {
        "t_test": t_test_raw_valid,
        "y_test": y_test_raw_valid,
        "X_test_raw": X_test_raw_valid,
        "sigma_tf_true": sigma_true_raw,
        "test_idx_valid": test_idx_valid,
        "valid_local_indices": valid_local,
        "future_idx": future_idx_all,
        "sigma_grid_raw": sigma_grid_raw,
    }
    for name, item in arrays_main.items():
        prefix = name.replace("_topk_weighted", "")
        for key in ["mean", "std", "samples", "scores", "obs_scores", "weights", "ess", "sigma_samples", "sigma_mean", "sigma_std", "sigma_lo_std", "sigma_hi_std", "sigma_lo_pct", "sigma_hi_pct"]:
            if key in item:
                save_payload[f"{prefix}_{key}"] = item[key]
    np.savez_compressed(outdir / "v8_inverse_predictions.npz", **save_payload)

    # Sigma posterior summary per case.
    sigma_rows = []
    for name, item in arrays_main.items():
        for i in range(len(sigma_true_raw)):
            sigma_rows.append({
                "model": name,
                "test_local_index": i,
                "test_original_index": int(test_idx_valid[i]),
                "sigma_tf_true": float(sigma_true_raw[i]),
                "sigma_tf_mean": float(item["sigma_mean"][i]),
                "sigma_tf_std": float(item["sigma_std"][i]),
                "sigma_tf_abs_error": float(abs(item["sigma_mean"][i] - sigma_true_raw[i])),
                "sigma_tf_in_std_90_band": bool(item["sigma_lo_std"][i] <= sigma_true_raw[i] <= item["sigma_hi_std"][i]),
                "sigma_tf_in_percentile_90_band": bool(item["sigma_lo_pct"][i] <= sigma_true_raw[i] <= item["sigma_hi_pct"][i]),
            })
    write_csv(outdir / "sigma_tf_posterior_summary.csv", sigma_rows)

    # Horizon-wise error requested by Prof. Li.
    h_rows = horizon_error_rows(arrays_main, y_test_raw_valid, t_test_raw_valid, future_idx_all)
    write_csv(outdir / "horizon_error_vs_time.csv", h_rows)
    make_horizon_error_plot(outdir, h_rows)
    make_case_plots(outdir, t_test_raw_valid, y_test_raw_valid, obs_lists_main, future_idx_all, arrays_main, sigma_true_raw)

    # Sensitivity over observation counts.
    ci_rows: List[Dict[str, float]] = []
    all_rows: List[Dict[str, float]] = []
    if not args.skip_sensitivity:
        print("\nRunning v8 observation-count sensitivity with unknown sigma_TF...")
        t0 = time.time()
        for obs_count in obs_counts:
            print(f"\n--- obs_count={obs_count} ---")
            for r in range(args.num_repeats):
                rng = np.random.default_rng(OBS_SELECTION_SEED + 100000 * obs_count + r)
                obs_lists = v7.sample_obs_lists_for_repeat(eligible_valid, obs_count, rng)
                rep_metrics, _ = run_all_methods_for_obs_lists(
                    v7, args, obs_lists,
                    snode_pool, sndde_pool,
                    library_samples, library_sigma, library_extra,
                    gompertz_samples, gompertz_sigma, gompertz_extra,
                    pca_model, latent_np_model, deep_ensemble_models,
                    X_test_raw_valid, X_mu, X_sig, t_test_valid, y_test_valid,
                    t_test_raw_valid, y_test_raw_valid, sigma_true_raw, future_idx_all,
                    sigma_grid_raw, max_obs, y_scale, rng,
                )
                for model_name, met in rep_metrics.items():
                    row = {"obs_count": int(obs_count), "repeat": int(r), "model": model_name}
                    row.update(met)
                    all_rows.append(row)
                if (r + 1) % 25 == 0 or r == 0 or (r + 1) == args.num_repeats:
                    print(f"obs_count {obs_count:2d} repeat {r+1:4d}/{args.num_repeats} | elapsed {(time.time()-t0)/60:.2f} min")
        write_csv(outdir / "sensitivity_metrics_by_repeat.csv", all_rows)
        models = sorted(set(r["model"] for r in all_rows))
        report_metrics = list(dict.fromkeys(v7.METRICS_TO_REPORT + ["sigma_tf_mae", "sigma_tf_rmse", "sigma_tf_rel_mae", "sigma_tf_bias", "sigma_tf_mean_std", "sigma_tf_std_band_90_coverage", "sigma_tf_percentile_90_coverage"]))
        for obs_count in obs_counts:
            for model_name in models:
                model_rows = [r for r in all_rows if int(r["obs_count"]) == int(obs_count) and r["model"] == model_name]
                for metric in report_metrics:
                    vals = np.array([float(r.get(metric, np.nan)) for r in model_rows], dtype=np.float64)
                    ci_rows.append({"obs_count": int(obs_count), "model": model_name, "metric": metric, **summarize_ci(vals)})
        write_csv(outdir / "sensitivity_metrics_ci.csv", ci_rows, fieldnames=["obs_count", "model", "metric", "n", "mean", "std", "sem", "mean_ci95_lo", "mean_ci95_hi", "p2p5", "p50", "p97p5"])
        make_sensitivity_accuracy_plot(v7, outdir, ci_rows)
        make_sigma_error_vs_obs_plot(outdir, ci_rows)
        print("\n" + "=" * 132)
        print("v8 unknown sigma_TF sensitivity summary")
        print("=" * 132)
        for obs_count in obs_counts:
            print(f"\nobs_count={obs_count}")
            for model_name in sorted(models):
                row = next((r for r in ci_rows if int(r["obs_count"]) == int(obs_count) and r["model"] == model_name and r["metric"] == "future_global_rel_l2"), None)
                srow = next((r for r in ci_rows if int(r["obs_count"]) == int(obs_count) and r["model"] == model_name and r["metric"] == "sigma_tf_mae"), None)
                cov = next((r for r in ci_rows if int(r["obs_count"]) == int(obs_count) and r["model"] == model_name and r["metric"] == "std_band_90_coverage_future"), None)
                if row:
                    print(f"  {model_name:34s} EL2={row['mean']:.4e} [{row['p2p5']:.4e}, {row['p97p5']:.4e}] | cov90={cov['mean']:.3f} | sigmaMAE={srow['mean']:.2f}")

    metadata = {
        "seed": SEED,
        "obs_selection_seed": OBS_SELECTION_SEED,
        "model": "inverse_v8_unknown_sigma_tf",
        "known_parameters": ["Fg", "IX", "VIII", "V"],
        "unknown_parameter": "sigma_tf",
        "future_start_min": FUTURE_START_MIN,
        "obs_counts": list(obs_counts),
        "main_obs_count": int(args.main_obs_count),
        "num_repeats": int(args.num_repeats),
        "sigma_grid_mode": args.sigma_grid,
        "sigma_grid_count": int(len(sigma_grid_raw)),
        "sigma_grid_min": float(sigma_grid_raw[0]),
        "sigma_grid_max": float(sigma_grid_raw[-1]),
        "latent_per_sigma": int(latent_per_sigma),
        "actual_latent_candidates": int(actual_latent_candidates),
        "baseline_samples_requested": int(args.baseline_samples),
        "top_k": int(args.top_k),
        "obs_summary": obs_summary,
        "normalization": {"X_mean": X_mu.reshape(-1).tolist(), "X_std": X_sig.reshape(-1).tolist(), "t_min": t_min, "t_max": t_max, "y_scale": y_scale},
        "outputs": {
            "metrics": "v8_metrics.json",
            "predictions": "v8_inverse_predictions.npz",
            "sigma_posterior_summary": "sigma_tf_posterior_summary.csv",
            "horizon_error": "horizon_error_vs_time.csv/png",
            "sensitivity_metrics_by_repeat": "sensitivity_metrics_by_repeat.csv" if not args.skip_sensitivity else None,
            "sensitivity_metrics_ci": "sensitivity_metrics_ci.csv" if not args.skip_sensitivity else None,
        },
    }
    with (outdir / "metadata.json").open("w") as f:
        json.dump(metadata, f, indent=2)

    print("\nWrote inverse v8 unknown-sigma results to:")
    print(f"  {outdir}")
    print("Done.")


if __name__ == "__main__":
    main()


==> anc/clotonet_code/inverse-v9.py <==
#!/usr/bin/env python3
"""
Inverse ClotONet experiment, v9: leakage-controlled unknown sigma_TF.

Changes relative to inverse-v8.py:
  1. Uses a persistent split manifest so every component shares the same train/val/test split.
  2. Uses v9 split-scoped model directories. Cached baseline models are stored under a split hash,
     preventing accidental reuse of models fit on a different split.
  3. Does NOT reuse the old v3/v7 SNODE/SNFDE weights by default. It trains or loads split-scoped
     v9 SNODE/SNFDE weights inside the v9 model directory.
  4. Removes the fixed hand-selected uncertainty scale 5.5. Instead, it estimates per-method
     trajectory and sigma_TF calibration factors from the validation split, then freezes those
     factors for all test-set evaluations.
  5. Candidate scoring uses only selected post-onset observations before 30 minutes. The true
     sigma_TF and 30--60 minute trajectory are used only for evaluation.

Task:
    known inputs:      Fg, IX, VIII, V
    unknown input:     sigma_TF
    observations:      sparse post-onset clot-size measurements before 30 min
    prediction target: 30--60 min clot-growth trajectory

Expected files in the same directory:
    clot_net_data.mat
    v3snode.py
    inverse-v3sndde.py
    inverse-v7.py
    inverse-v8.py

Outputs:
    clot_inverse_v9_sigma_unknown_results/
        v9_metrics.json
        v9_inverse_predictions.npz
        comparison_case_*.png
        horizon_error_vs_time.png
        horizon_error_vs_time.csv
        sigma_tf_posterior_summary.csv
        calibration_factors.json
        sensitivity_metrics_by_repeat.csv
        sensitivity_metrics_ci.csv
        sensitivity_accuracy_vs_obs.png
        sensitivity_coverage_vs_obs.png
        sigma_tf_error_vs_obs.png
        metadata.json

Notes:
    - This is designed for paper-safe evaluation, not fastest iteration.
    - First run may train SNODE/SNFDE and v7 baselines because v9 does not trust old caches.
"""

from __future__ import annotations

import argparse
import copy
import csv
import hashlib
import importlib.util
import json
import math
import random
import sys
import time
from pathlib import Path
from typing import Dict, List, Optional, Sequence, Tuple

import numpy as np

try:
    import torch
except Exception as exc:  # pragma: no cover
    raise RuntimeError("This script requires PyTorch. Install with: pip install torch") from exc

try:
    import matplotlib
    matplotlib.use("Agg")
    import matplotlib.pyplot as plt
    HAS_MATPLOTLIB = True
except Exception:
    HAS_MATPLOTLIB = False


# ======================================================================================
# Defaults
# ======================================================================================

SEED = 42
OBS_SELECTION_SEED = 12345
MAT_FILENAME = "clot_net_data.mat"
V7_SCRIPT = "inverse-v7.py"
V8_SCRIPT = "inverse-v8.py"
SNODE_SCRIPT = "v3snode.py"
SNDDE_SCRIPT = "inverse-v3sndde.py"

OUTDIR_NAME = "clot_inverse_v9_sigma_unknown_results"
MODEL_DIR_NAME = "clot_inverse_v9_models"
SPLIT_MANIFEST_NAME = "clot_inverse_v9_split_manifest.json"

FUTURE_START_MIN = 30.0
NONZERO_THRESHOLD_RAW = 1.0e-6
STRICTLY_BEFORE_FUTURE = True
MIN_OBS_REQUIRED = 1

OBS_COUNTS_DEFAULT = (1, 2, 3, 4, 6, 8, 12, 16)
MAIN_OBS_COUNT_DEFAULT = 4
NUM_REPEATS_DEFAULT = 200
CALIBRATION_REPEATS_DEFAULT = 20

SIGMA_CANDIDATES = 128
NUM_CANDIDATES = 4096
BASELINE_SAMPLES = 512
ENSEMBLE_SIZE = 5
ENSEMBLE_SAMPLES_PER_MEMBER = 128
TOP_K = 30

OBS_NOISE_RAW = 2.0e-2
PRIOR_SCORE_WEIGHT = 5.0e-2
THETA_SCORE_WEIGHT = 1.0
GOMPERTZ_THETA_WEIGHT = 1.0
WEIGHT_TEMPERATURE = 2.0

# v9 no longer uses a fixed hand-selected calibration factor. This constant is only a fallback.
DEFAULT_CALIBRATION_SCALE = 1.0

LATENT_TEMP_SNODE = 1.35
LATENT_TEMP_SNDDE = 1.35
SNODE_EVAL_BATCH = 8
SNDDE_EVAL_BATCH = 8

DEVICE = "cuda" if torch.cuda.is_available() else "cpu"
DTYPE = torch.float32
EPS = 1.0e-12
KNOWN_PARAM_IDXS = [1, 2, 3, 4]  # Fg, IX, VIII, V; index 0 is sigma_TF.

CORE_METRICS = [
    "future_global_rel_l2",
    "future_mae",
    "future_final_mae",
    "future_auc_rel_error",
    "std_band_90_coverage_future",
    "sigma_tf_mae",
    "sigma_tf_rel_mae",
    "sigma_tf_std_band_90_coverage",
]

MODEL_DISPLAY = {
    "latent_snode": "SNODE",
    "latent_sndde": "SNFDE/SNDDE",
    "empirical_library": "Library",
    "gompertz_library": "Gompertz",
    "pca_ridge_gp": "PCA-ridge GP",
    "latent_np": "Latent NP",
    "deep_ensemble": "Deep ensemble",
}

MODEL_COLORS = {
    "latent_snode": "tab:blue",
    "latent_sndde": "tab:red",
    "empirical_library": "tab:green",
    "gompertz_library": "tab:purple",
    "pca_ridge_gp": "tab:orange",
    "latent_np": "tab:brown",
    "deep_ensemble": "tab:pink",
}


# ======================================================================================
# Generic utilities
# ======================================================================================


def here() -> Path:
    return Path(__file__).resolve().parent


def load_module(path: Path, name: str):
    if not path.exists():
        raise FileNotFoundError(f"Missing {path}. Put it next to inverse-v9.py.")
    spec = importlib.util.spec_from_file_location(name, str(path))
    if spec is None or spec.loader is None:
        raise ImportError(f"Could not import {path}")
    mod = importlib.util.module_from_spec(spec)
    sys.modules[name] = mod
    spec.loader.exec_module(mod)
    return mod


def set_seed(seed: int) -> None:
    random.seed(seed)
    np.random.seed(seed)
    torch.manual_seed(seed)
    if torch.cuda.is_available():
        torch.cuda.manual_seed_all(seed)
        torch.backends.cudnn.benchmark = True
        torch.backends.cuda.matmul.allow_tf32 = True
        torch.backends.cudnn.allow_tf32 = True
    try:
        torch.set_float32_matmul_precision("high")
    except Exception:
        pass


def tensor(a: np.ndarray) -> torch.Tensor:
    return torch.as_tensor(a, dtype=DTYPE, device=DEVICE)


def parse_obs_counts(s: str) -> Tuple[int, ...]:
    return tuple(int(x.strip()) for x in s.split(",") if x.strip())


def write_csv(path: Path, rows: List[Dict], fieldnames: Optional[List[str]] = None) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    if not rows:
        return
    if fieldnames is None:
        keys: List[str] = []
        for r in rows:
            for k in r.keys():
                if k not in keys:
                    keys.append(k)
        fieldnames = keys
    with path.open("w", newline="") as f:
        writer = csv.DictWriter(f, fieldnames=fieldnames)
        writer.writeheader()
        for row in rows:
            writer.writerow({k: row.get(k, "") for k in fieldnames})


def summarize_ci(values: np.ndarray) -> Dict[str, float]:
    values = np.asarray(values, dtype=np.float64)
    finite = values[np.isfinite(values)]
    if finite.size == 0:
        return {
            "n": 0,
            "mean": np.nan,
            "std": np.nan,
            "sem": np.nan,
            "mean_ci95_lo": np.nan,
            "mean_ci95_hi": np.nan,
            "p2p5": np.nan,
            "p50": np.nan,
            "p97p5": np.nan,
        }
    mean = float(np.mean(finite))
    std = float(np.std(finite, ddof=1)) if finite.size > 1 else 0.0
    sem = std / np.sqrt(max(finite.size, 1))
    return {
        "n": int(finite.size),
        "mean": mean,
        "std": std,
        "sem": float(sem),
        "mean_ci95_lo": float(mean - 1.96 * sem),
        "mean_ci95_hi": float(mean + 1.96 * sem),
        "p2p5": float(np.percentile(finite, 2.5)),
        "p50": float(np.percentile(finite, 50.0)),
        "p97p5": float(np.percentile(finite, 97.5)),
    }


def split_hash(train_idx: np.ndarray, val_idx: np.ndarray, test_idx: np.ndarray) -> str:
    payload = {
        "train_idx": [int(x) for x in train_idx],
        "val_idx": [int(x) for x in val_idx],
        "test_idx": [int(x) for x in test_idx],
    }
    raw = json.dumps(payload, sort_keys=True).encode("utf-8")
    return hashlib.sha1(raw).hexdigest()[:16]


def get_or_create_split_manifest(path: Path, N: int, v7, seed: int = SEED):
    if path.exists():
        with path.open("r") as f:
            manifest = json.load(f)
        train_idx = np.asarray(manifest["train_idx"], dtype=np.int64)
        val_idx = np.asarray(manifest["val_idx"], dtype=np.int64)
        test_idx = np.asarray(manifest["test_idx"], dtype=np.int64)
    else:
        # Reproduce the v7 split behavior once, then persist it forever.
        np.random.seed(seed)
        train_idx, val_idx, test_idx = v7.make_split(N)
        manifest = {
            "N": int(N),
            "seed": int(seed),
            "train_idx": train_idx.astype(int).tolist(),
            "val_idx": val_idx.astype(int).tolist(),
            "test_idx": test_idx.astype(int).tolist(),
        }
        manifest["split_hash"] = split_hash(train_idx, val_idx, test_idx)
        with path.open("w") as f:
            json.dump(manifest, f, indent=2)
    h = split_hash(train_idx, val_idx, test_idx)
    return train_idx, val_idx, test_idx, h


def make_sigma_grid(X_train_raw: np.ndarray, n_sigma: int, mode: str = "linear") -> np.ndarray:
    sig = np.asarray(X_train_raw[:, 0], dtype=np.float64)
    if mode == "linear":
        grid = np.linspace(float(np.min(sig)), float(np.max(sig)), n_sigma)
    elif mode == "quantile":
        qs = np.linspace(0.0, 1.0, n_sigma)
        grid = np.quantile(sig, qs)
    elif mode == "train_subset":
        order = np.argsort(sig)
        take = np.linspace(0, len(sig) - 1, n_sigma).round().astype(int)
        grid = sig[order[take]]
    else:
        raise ValueError(f"Unknown sigma grid mode: {mode}")
    return np.asarray(grid, dtype=np.float64)


def replace_sigma_and_standardize(
    X_raw_known: np.ndarray,
    sigma_grid_raw: np.ndarray,
    X_mu: np.ndarray,
    X_sig: np.ndarray,
) -> np.ndarray:
    N = X_raw_known.shape[0]
    Q = sigma_grid_raw.shape[0]
    Xcand = np.repeat(X_raw_known[:, None, :], Q, axis=1).astype(np.float64)
    Xcand[:, :, 0] = sigma_grid_raw[None, :]
    return ((Xcand - X_mu[None, :, :]) / X_sig[None, :, :]).astype(np.float32)


# ======================================================================================
# Split-safe training / loading for SNODE and SNDDE
# ======================================================================================


def train_or_load_v9_snode(
    snode_mod,
    weights_path: Path,
    T: int,
    X_train: np.ndarray,
    t_train: np.ndarray,
    y_train: np.ndarray,
    X_val: np.ndarray,
    t_val: np.ndarray,
    y_val: np.ndarray,
    metadata: Dict,
    train_missing: bool,
    force_train: bool,
):
    weights_path.parent.mkdir(parents=True, exist_ok=True)
    model = snode_mod.LatentSNODE(T=T).to(DEVICE)
    if weights_path.exists() and not force_train:
        ckpt = torch.load(weights_path, map_location=DEVICE)
        if ckpt.get("metadata", {}).get("split_hash") == metadata.get("split_hash"):
            model.load_state_dict(ckpt["latent_snode_cvae"])
            model.eval()
            print(f"Loaded split-safe v9 SNODE weights from {weights_path}")
            return model
        print(f"Ignoring stale SNODE weights with mismatched split hash: {weights_path}")
    if not train_missing:
        raise FileNotFoundError(f"Missing or stale v9 SNODE weights: {weights_path}")
    print("Training split-safe v9 SNODE component...")
    # Mirror device in the imported module.
    snode_mod.DEVICE = DEVICE
    model, hist = snode_mod.train_model(
        model,
        snode_mod.tensor(X_train), snode_mod.tensor(t_train), snode_mod.tensor(y_train),
        snode_mod.tensor(X_val), snode_mod.tensor(t_val), snode_mod.tensor(y_val),
    )
    torch.save({"latent_snode_cvae": model.state_dict(), "metadata": metadata}, weights_path)
    write_csv(weights_path.parent / "snode_training_history.csv", hist)
    model.eval()
    return model


def train_or_load_v9_sndde(
    sndde_mod,
    weights_dir: Path,
    X_train: np.ndarray,
    t_train: np.ndarray,
    y_train: np.ndarray,
    X_val: np.ndarray,
    t_val: np.ndarray,
    y_val: np.ndarray,
    metadata: Dict,
    train_missing: bool,
    force_train: bool,
):
    weights_dir.mkdir(parents=True, exist_ok=True)
    weights_path = weights_dir / "model_weights.pt"
    model = sndde_mod.LatentSNDDE().to(DEVICE)
    if weights_path.exists() and not force_train:
        ckpt = torch.load(weights_path, map_location=DEVICE)
        if ckpt.get("metadata", {}).get("split_hash") == metadata.get("split_hash"):
            model.load_state_dict(ckpt["latent_sndde_cvae"])
            model.eval()
            print(f"Loaded split-safe v9 SNDDE weights from {weights_path}")
            return model
        print(f"Ignoring stale SNDDE weights with mismatched split hash: {weights_path}")
    if not train_missing:
        raise FileNotFoundError(f"Missing or stale v9 SNDDE weights: {weights_path}")
    print("Training split-safe v9 SNFDE/SNDDE component...")
    sndde_mod.DEVICE = DEVICE
    model, _hist = sndde_mod.train_sndde_component(
        X_train, t_train, y_train,
        X_val, t_val, y_val,
        weights_dir=weights_dir,
        metadata=metadata,
    )
    model.eval()
    return model


# ======================================================================================
# Unknown-sigma candidate generation
# ======================================================================================


@torch.no_grad()
def generate_snode_unknown_sigma_pool(
    model,
    X_test_raw_valid: np.ndarray,
    X_mu: np.ndarray,
    X_sig: np.ndarray,
    t_test_valid: np.ndarray,
    y_scale: float,
    sigma_grid_raw: np.ndarray,
    latent_per_sigma: int,
    v7,
) -> Dict[str, np.ndarray]:
    print("Generating SNODE candidates over unknown sigma_TF...")
    N, T = t_test_valid.shape
    Q = sigma_grid_raw.shape[0]
    L = latent_per_sigma
    S = Q * L
    pred = np.empty((S, N, T), dtype=np.float32)
    sigma_vals = np.empty((S, N), dtype=np.float32)
    prior_quad = np.empty((S, N), dtype=np.float32)

    Xcand_norm = replace_sigma_and_standardize(X_test_raw_valid, sigma_grid_raw, X_mu, X_sig)  # N,Q,5
    for start in range(0, N, SNODE_EVAL_BATCH):
        end = min(start + SNODE_EVAL_BATCH, N)
        xb = tensor(Xcand_norm[start:end].reshape(-1, 5))  # BQ,5
        BQ = xb.shape[0]
        tb_rep = np.repeat(t_test_valid[start:end, None, :], Q, axis=1).reshape(-1, T)
        tb = tensor(tb_rep)
        mu, logvar = model.prior_stats(xb)
        std = torch.exp(0.5 * logvar) * LATENT_TEMP_SNODE
        eps = torch.randn(L, BQ, mu.shape[-1], device=DEVICE, dtype=DTYPE)
        z = mu.unsqueeze(0) + std.unsqueeze(0) * eps
        xb_flat = xb.unsqueeze(0).expand(L, BQ, xb.shape[-1]).reshape(L * BQ, xb.shape[-1])
        tb_flat = tb.unsqueeze(0).expand(L, BQ, tb.shape[-1]).reshape(L * BQ, tb.shape[-1])
        z_flat = z.reshape(L * BQ, z.shape[-1])
        pred_norm = model.integrate(xb_flat, z_flat, tb_flat).reshape(L, end - start, Q, T)
        pred_batch = pred_norm.permute(0, 2, 1, 3).reshape(S, end - start, T)
        pred[:, start:end, :] = (pred_batch.detach().cpu().numpy() * y_scale).astype(np.float32)
        # prior quadratic in latent space
        mu_np = mu.detach().cpu().numpy().reshape(end - start, Q, -1)
        logvar_np = logvar.detach().cpu().numpy().reshape(end - start, Q, -1)
        z_np = z.detach().cpu().numpy().reshape(L, end - start, Q, -1)
        pq = np.sum((z_np - mu_np[None, :, :, :]) ** 2 / (np.exp(logvar_np)[None, :, :, :] + EPS), axis=-1)
        prior_quad[:, start:end] = pq.transpose(0, 2, 1).reshape(S, end - start).astype(np.float32)
        sigma_vals[:, start:end] = np.repeat(sigma_grid_raw[None, :], L, axis=0).reshape(S, 1).astype(np.float32)
    return {"pred": pred, "sigma": sigma_vals, "prior_quad": prior_quad}


@torch.no_grad()
def generate_sndde_unknown_sigma_pool(
    model,
    X_test_raw_valid: np.ndarray,
    X_mu: np.ndarray,
    X_sig: np.ndarray,
    t_test_valid: np.ndarray,
    y_test_raw_valid: np.ndarray,
    y_scale: float,
    sigma_grid_raw: np.ndarray,
    latent_per_sigma: int,
    v7,
) -> Dict[str, np.ndarray]:
    print("Generating SNFDE/SNDDE candidates over unknown sigma_TF...")
    N, T = t_test_valid.shape
    Q = sigma_grid_raw.shape[0]
    L = latent_per_sigma
    S = Q * L
    pred = np.empty((S, N, T), dtype=np.float32)
    sigma_vals = np.empty((S, N), dtype=np.float32)
    prior_quad = np.empty((S, N), dtype=np.float32)

    Xcand_norm = replace_sigma_and_standardize(X_test_raw_valid, sigma_grid_raw, X_mu, X_sig)
    for start in range(0, N, SNDDE_EVAL_BATCH):
        end = min(start + SNDDE_EVAL_BATCH, N)
        xb = tensor(Xcand_norm[start:end].reshape(-1, 5))
        BQ = xb.shape[0]
        tb_rep = np.repeat(t_test_valid[start:end, None, :], Q, axis=1).reshape(-1, T)
        y0_rep = np.repeat((y_test_raw_valid[start:end, 0:1] / y_scale)[:, None, :], Q, axis=1).reshape(-1, 1)
        tb = tensor(tb_rep)
        y0 = tensor(y0_rep)
        mu, logvar = model.prior_stats(xb)
        std = torch.exp(0.5 * logvar) * LATENT_TEMP_SNDDE
        eps = torch.randn(L, BQ, mu.shape[-1], device=DEVICE, dtype=DTYPE)
        z = mu.unsqueeze(0) + std.unsqueeze(0) * eps
        xb_flat = xb.unsqueeze(0).expand(L, BQ, xb.shape[-1]).reshape(L * BQ, xb.shape[-1])
        tb_flat = tb.unsqueeze(0).expand(L, BQ, tb.shape[-1]).reshape(L * BQ, tb.shape[-1])
        y0_flat = y0.unsqueeze(0).expand(L, BQ, 1).reshape(L * BQ, 1)
        z_flat = z.reshape(L * BQ, z.shape[-1])
        pred_norm = model.integrate(xb_flat, z_flat, tb_flat, y0=y0_flat).reshape(L, end - start, Q, T)
        pred_batch = pred_norm.permute(0, 2, 1, 3).reshape(S, end - start, T)
        pred[:, start:end, :] = (pred_batch.detach().cpu().numpy() * y_scale).astype(np.float32)
        mu_np = mu.detach().cpu().numpy().reshape(end - start, Q, -1)
        logvar_np = logvar.detach().cpu().numpy().reshape(end - start, Q, -1)
        z_np = z.detach().cpu().numpy().reshape(L, end - start, Q, -1)
        pq = np.sum((z_np - mu_np[None, :, :, :]) ** 2 / (np.exp(logvar_np)[None, :, :, :] + EPS), axis=-1)
        prior_quad[:, start:end] = pq.transpose(0, 2, 1).reshape(S, end - start).astype(np.float32)
        sigma_vals[:, start:end] = np.repeat(sigma_grid_raw[None, :], L, axis=0).reshape(S, 1).astype(np.float32)
    return {"pred": pred, "sigma": sigma_vals, "prior_quad": prior_quad}


def make_library_unknown_sigma_samples(
    y_train_raw: np.ndarray,
    X_train_norm: np.ndarray,
    X_test_raw_valid: np.ndarray,
    X_mu: np.ndarray,
    X_sig: np.ndarray,
    theta_weight: float,
) -> Tuple[np.ndarray, np.ndarray, np.ndarray]:
    """Training-library posterior with sigma_TF unknown.

    Candidate sigma values are the training sigma_TF values. Parameter distance uses only
    Fg, IX, VIII, and V, because sigma_TF is not assumed known.
    """
    Ntrain, T = y_train_raw.shape
    Ntest = X_test_raw_valid.shape[0]
    samples = np.repeat(y_train_raw[:, None, :].astype(np.float32), Ntest, axis=1)
    sigma = np.repeat(X_train_norm[:, None, 0], Ntest, axis=1).astype(np.float32)
    sigma_raw = (sigma * float(X_sig.reshape(-1)[0]) + float(X_mu.reshape(-1)[0])).astype(np.float32)
    X_test_norm_with_true_sigma = ((X_test_raw_valid - X_mu) / X_sig).astype(np.float32)
    d = X_train_norm[:, None, KNOWN_PARAM_IDXS] - X_test_norm_with_true_sigma[None, :, KNOWN_PARAM_IDXS]
    extra = theta_weight * np.sum(d * d, axis=-1).astype(np.float32)
    return samples, sigma_raw, extra


def sample_grid_conditioned_baseline_unknown_sigma(
    name: str,
    sampler,
    X_test_raw_valid: np.ndarray,
    X_mu: np.ndarray,
    X_sig: np.ndarray,
    t_test_valid: np.ndarray,
    y_test_valid: np.ndarray,
    obs_lists: List[np.ndarray],
    sigma_grid_raw: np.ndarray,
    samples_per_sigma: int,
    y_scale: float,
    max_obs: int,
    rng: np.random.Generator,
    v7,
) -> Tuple[np.ndarray, np.ndarray]:
    """Sample PCA/latent-NP/deep-ensemble candidates across sigma grid."""
    N, T = y_test_valid.shape
    Q = len(sigma_grid_raw)
    Xcand_norm = replace_sigma_and_standardize(X_test_raw_valid, sigma_grid_raw, X_mu, X_sig)  # N,Q,5
    Xflat = Xcand_norm.reshape(N * Q, 5)
    tflat = np.repeat(t_test_valid[:, None, :], Q, axis=1).reshape(N * Q, T)
    yflat = np.repeat(y_test_valid[:, None, :], Q, axis=1).reshape(N * Q, T)
    obs_flat: List[np.ndarray] = []
    for i in range(N):
        for _q in range(Q):
            obs_flat.append(obs_lists[i])
    samples_batches = []
    sigma_batches = []
    for start in range(0, N * Q, 64):
        end = min(start + 64, N * Q)
        s = sampler(Xflat[start:end], tflat[start:end], yflat[start:end], obs_flat[start:end], samples_per_sigma, rng)
        samples_batches.append(s)
        q_idx = np.arange(start, end) % Q
        sig = sigma_grid_raw[q_idx]
        sigma_batches.append(np.repeat(sig[None, :], s.shape[0], axis=0).astype(np.float32))
    samples_flat = np.concatenate(samples_batches, axis=1)  # S0,NQ,T
    sigma_flat = np.concatenate(sigma_batches, axis=1)  # S0,NQ
    S0 = samples_flat.shape[0]
    samples = samples_flat.reshape(S0, N, Q, T).transpose(0, 2, 1, 3).reshape(S0 * Q, N, T)
    sigma = sigma_flat.reshape(S0, N, Q).transpose(0, 2, 1).reshape(S0 * Q, N)
    return samples.astype(np.float32), sigma.astype(np.float32)


# ======================================================================================
# Aggregation, calibration, and metrics
# ======================================================================================


def aggregate_unknown_sigma_method(
    v7,
    model_name: str,
    samples: np.ndarray,
    sigma_samples: np.ndarray,
    y_true_raw: np.ndarray,
    sigma_true_raw: np.ndarray,
    t_raw: np.ndarray,
    future_idx: np.ndarray,
    obs_lists: List[np.ndarray],
    top_k: int,
    extra_score: Optional[np.ndarray] = None,
    u_calibration_scale: float = DEFAULT_CALIBRATION_SCALE,
    sigma_calibration_scale: float = DEFAULT_CALIBRATION_SCALE,
) -> Tuple[Dict[str, float], Dict[str, np.ndarray]]:
    samples = samples.astype(np.float32, copy=False)
    sigma_samples = sigma_samples.astype(np.float32, copy=False)
    total_score, obs_score = v7.score_candidate_samples(samples, y_true_raw, obs_lists, extra_score=extra_score)
    K = min(top_k, samples.shape[0])
    idx_part = np.argpartition(total_score, kth=K - 1, axis=0)[:K, :]
    part_scores = np.take_along_axis(total_score, idx_part, axis=0)
    order = np.argsort(part_scores, axis=0)
    top_idx = np.take_along_axis(idx_part, order, axis=0)
    selected = np.take_along_axis(samples, top_idx[:, :, None], axis=0)
    selected_sigma = np.take_along_axis(sigma_samples, top_idx, axis=0)
    selected_total = np.take_along_axis(total_score, top_idx, axis=0)
    selected_obs = np.take_along_axis(obs_score, top_idx, axis=0)

    mean_w, std_w, weights, ess = v7.weighted_mean_std(selected, selected_total, temperature=WEIGHT_TEMPERATURE)
    metrics = v7.future_metrics(y_true_raw, mean_w, float(u_calibration_scale) * std_w, t_raw, future_idx, selected)
    metrics["u_calibration_scale"] = float(u_calibration_scale)
    metrics["mean_ess"] = float(np.mean(ess))
    metrics["median_ess"] = float(np.median(ess))

    w = weights
    sigma_mean = np.sum(w * selected_sigma, axis=0)
    sigma_var = np.sum(w * (selected_sigma - sigma_mean[None, :]) ** 2, axis=0)
    sigma_std = np.sqrt(np.maximum(sigma_var, 0.0))
    sigma_lo_std = sigma_mean - 1.64 * float(sigma_calibration_scale) * sigma_std
    sigma_hi_std = sigma_mean + 1.64 * float(sigma_calibration_scale) * sigma_std
    sigma_lo_pct = np.percentile(selected_sigma, 5, axis=0)
    sigma_hi_pct = np.percentile(selected_sigma, 95, axis=0)
    sigma_err = sigma_mean - sigma_true_raw
    metrics.update({
        "sigma_tf_mae": float(np.mean(np.abs(sigma_err))),
        "sigma_tf_rmse": float(np.sqrt(np.mean(sigma_err ** 2))),
        "sigma_tf_rel_mae": float(np.mean(np.abs(sigma_err) / (np.abs(sigma_true_raw) + EPS))),
        "sigma_tf_bias": float(np.mean(sigma_err)),
        "sigma_tf_mean_std": float(np.mean(float(sigma_calibration_scale) * sigma_std)),
        "sigma_tf_calibration_scale": float(sigma_calibration_scale),
        "sigma_tf_std_band_90_coverage": float(np.mean((sigma_true_raw >= sigma_lo_std) & (sigma_true_raw <= sigma_hi_std))),
        "sigma_tf_percentile_90_coverage": float(np.mean((sigma_true_raw >= sigma_lo_pct) & (sigma_true_raw <= sigma_hi_pct))),
    })

    arrays = {
        "mean": mean_w,
        "std": std_w,  # raw weighted std; multiply by u_calibration_scale for bands
        "u_calibration_scale": np.array(float(u_calibration_scale), dtype=np.float32),
        "sigma_calibration_scale": np.array(float(sigma_calibration_scale), dtype=np.float32),
        "samples": selected,
        "scores": selected_total,
        "obs_scores": selected_obs,
        "weights": weights,
        "ess": ess,
        "sigma_samples": selected_sigma,
        "sigma_mean": sigma_mean,
        "sigma_std": sigma_std,  # raw posterior std; multiply by sigma_calibration_scale for std bands
        "sigma_lo_std": sigma_lo_std,
        "sigma_hi_std": sigma_hi_std,
        "sigma_lo_pct": sigma_lo_pct,
        "sigma_hi_pct": sigma_hi_pct,
    }
    return metrics, arrays


def calibration_ratios_from_arrays(item: Dict[str, np.ndarray], y_true: np.ndarray, sigma_true: np.ndarray, future_idx: np.ndarray):
    mean = item["mean"][:, future_idx]
    raw_std = item["std"][:, future_idx]
    truth = y_true[:, future_idx]
    denom = 1.64 * raw_std + 1.0e-12
    u_ratios = (np.abs(truth - mean) / denom).reshape(-1)
    u_ratios = u_ratios[np.isfinite(u_ratios)]

    sigma_std = item["sigma_std"]
    denom_s = 1.64 * sigma_std + 1.0e-12
    s_ratios = np.abs(sigma_true - item["sigma_mean"]) / denom_s
    s_ratios = s_ratios[np.isfinite(s_ratios)]
    return u_ratios, s_ratios


def scale_from_ratios(ratios: List[np.ndarray], target: float = 0.90) -> float:
    if not ratios:
        return 1.0
    x = np.concatenate([r for r in ratios if r.size > 0]) if any(r.size > 0 for r in ratios) else np.array([])
    if x.size == 0:
        return 1.0
    val = float(np.quantile(x, target))
    if not np.isfinite(val) or val <= 0:
        return 1.0
    return val


def horizon_error_rows(arrays: Dict[str, Dict[str, np.ndarray]], y_true: np.ndarray, t_raw: np.ndarray, future_idx: np.ndarray) -> List[Dict[str, float]]:
    rows = []
    tf = t_raw[:, future_idx]
    horizon = np.mean(tf, axis=0) - FUTURE_START_MIN
    for full_name, item in arrays.items():
        method = full_name.replace("_topk_weighted", "")
        mean = item["mean"][:, future_idx]
        truth = y_true[:, future_idx]
        err = mean - truth
        scale = float(np.asarray(item.get("u_calibration_scale", DEFAULT_CALIBRATION_SCALE)))
        std = scale * item["std"][:, future_idx]
        lo = mean - 1.64 * std
        hi = mean + 1.64 * std
        for k, h in enumerate(horizon):
            mae = float(np.mean(np.abs(err[:, k])))
            rmse = float(np.sqrt(np.mean(err[:, k] ** 2)))
            rel = float(np.sqrt(np.sum(err[:, k] ** 2) / (np.sum(truth[:, k] ** 2) + EPS)))
            cov = float(np.mean((truth[:, k] >= lo[:, k]) & (truth[:, k] <= hi[:, k])))
            rows.append({
                "model": full_name,
                "horizon_min": float(h),
                "time_min": float(np.mean(tf[:, k])),
                "mae": mae,
                "rmse": rmse,
                "rel_l2_at_time": rel,
                "std_band_90_coverage_at_time": cov,
            })
    return rows


# ======================================================================================
# Plots
# ======================================================================================


def make_horizon_error_plot(outdir: Path, horizon_rows: List[Dict[str, float]]) -> None:
    if not HAS_MATPLOTLIB or not horizon_rows:
        return
    methods = sorted(set(r["model"].replace("_topk_weighted", "") for r in horizon_rows))
    fig, axes = plt.subplots(1, 3, figsize=(15, 4.4), sharex=True)
    for method in methods:
        rows = [r for r in horizon_rows if r["model"] == f"{method}_topk_weighted"]
        rows = sorted(rows, key=lambda r: r["horizon_min"])
        h = [r["horizon_min"] for r in rows]
        color = MODEL_COLORS.get(method, None)
        label = MODEL_DISPLAY.get(method, method)
        axes[0].plot(h, [r["mae"] for r in rows], label=label, color=color)
        axes[1].plot(h, [r["rel_l2_at_time"] for r in rows], label=label, color=color)
        axes[2].plot(h, [r["std_band_90_coverage_at_time"] for r in rows], label=label, color=color)
    axes[0].set_title("MAE vs forecast horizon")
    axes[1].set_title("Relative error vs forecast horizon")
    axes[2].set_title("90% coverage vs forecast horizon")
    for ax in axes:
        ax.set_xlabel("minutes after 30 min")
        ax.grid(alpha=0.25)
    axes[0].set_ylabel("MAE")
    axes[1].set_ylabel("relative L2 at time")
    axes[2].set_ylabel("coverage")
    axes[2].axhline(0.90, linestyle=":", color="black", alpha=0.7)
    handles, labels = axes[0].get_legend_handles_labels()
    fig.legend(handles, labels, loc="lower center", ncol=4, frameon=False, fontsize=9)
    fig.suptitle("Error and validation-calibrated coverage as forecasting horizon increases", y=0.98)
    fig.tight_layout(rect=(0, 0.12, 1, 0.93))
    fig.savefig(outdir / "horizon_error_vs_time.png", dpi=220)
    plt.close(fig)


def make_case_plots(outdir: Path, t_test: np.ndarray, y_test: np.ndarray, obs_lists: List[np.ndarray], future_idx: np.ndarray, arrays: Dict[str, Dict[str, np.ndarray]], sigma_true: np.ndarray) -> None:
    if not HAS_MATPLOTLIB:
        return
    final = y_test[:, -1]
    order = np.argsort(final)
    picks = sorted(set([order[0], order[len(order)//4], order[len(order)//2], order[3*len(order)//4], order[-1]]))
    main_models = ["latent_snode", "latent_sndde", "empirical_library", "gompertz_library", "pca_ridge_gp", "latent_np", "deep_ensemble"]
    for idx in picks:
        t = t_test[idx]
        obs_idx = obs_lists[idx]
        y = y_test[idx]
        ncols = 2
        nrows = int(math.ceil(len(main_models) / ncols))
        fig, axes = plt.subplots(nrows, ncols, figsize=(14, 3.3 * nrows), sharex=True, sharey=True)
        axes_flat = np.asarray(axes).reshape(-1)
        y_min = float(np.nanmin(y)); y_max = float(np.nanmax(y))
        for model_name in main_models:
            item = arrays.get(f"{model_name}_topk_weighted")
            if item is None:
                continue
            mean_arr, std_arr = item["mean"], item["std"]
            scale = float(np.asarray(item.get("u_calibration_scale", DEFAULT_CALIBRATION_SCALE)))
            lo = mean_arr[idx, future_idx] - 1.64 * scale * std_arr[idx, future_idx]
            hi = mean_arr[idx, future_idx] + 1.64 * scale * std_arr[idx, future_idx]
            y_min = min(y_min, float(np.nanmin(lo)))
            y_max = max(y_max, float(np.nanmax(hi)))
        pad = 0.04 * max(y_max - y_min, 1e-6)
        for ax, model_name in zip(axes_flat, main_models):
            item = arrays.get(f"{model_name}_topk_weighted")
            if item is None:
                ax.axis("off")
                continue
            mean = item["mean"][idx]
            std = item["std"][idx]
            scale = float(np.asarray(item.get("u_calibration_scale", DEFAULT_CALIBRATION_SCALE)))
            lower = mean[future_idx] - 1.64 * scale * std[future_idx]
            upper = mean[future_idx] + 1.64 * scale * std[future_idx]
            sig_mu = item["sigma_mean"][idx]
            sig_sd = float(np.asarray(item.get("sigma_calibration_scale", DEFAULT_CALIBRATION_SCALE))) * item["sigma_std"][idx]
            ax.plot(t, y, linewidth=2.4, label="true")
            ax.scatter(t[obs_idx], y[obs_idx], s=36, marker="o", zorder=5, label="observed")
            ax.plot(t[future_idx], mean[future_idx], linestyle="--", linewidth=2.0, label="weighted mean")
            ax.fill_between(t[future_idx], lower, upper, alpha=0.18, label="val-cal. 90% band")
            ax.axvline(t[future_idx[0]], linestyle=":", linewidth=1.8, label="forecast start")
            ax.set_title(f"{MODEL_DISPLAY.get(model_name, model_name)} | sigma={sig_mu:.0f}±{sig_sd:.0f}")
            ax.set_ylim(y_min - pad, y_max + pad)
            ax.grid(alpha=0.25)
        for ax in axes_flat[len(main_models):]:
            ax.axis("off")
        axes_flat[0].set_ylabel("clot size")
        axes_flat[-2].set_xlabel("time")
        handles, labels = axes_flat[0].get_legend_handles_labels()
        fig.legend(handles, labels, loc="lower center", ncol=4, fontsize=9, frameon=False)
        fig.suptitle(f"Unknown sigma_TF inverse forecast case {idx} | true sigma={sigma_true[idx]:.0f} | final true={y_test[idx, -1]:.4g}", y=0.995)
        fig.tight_layout(rect=(0, 0.06, 1, 0.97))
        fig.savefig(outdir / f"comparison_case_{idx}.png", dpi=200)
        plt.close(fig)


def make_sigma_error_vs_obs_plot(outdir: Path, ci_rows: List[Dict[str, float]]) -> None:
    if not HAS_MATPLOTLIB or not ci_rows:
        return
    rows = [r for r in ci_rows if r["metric"] in {"sigma_tf_mae", "sigma_tf_std_band_90_coverage"}]
    methods = sorted(set(r["model"].replace("_topk_weighted", "") for r in rows))
    obs_counts = sorted(set(int(r["obs_count"]) for r in rows))
    fig, axes = plt.subplots(1, 2, figsize=(12, 4.5), sharex=True)
    for method in methods:
        mae_vals, cov_vals = [], []
        for m in obs_counts:
            mae = next((r for r in rows if int(r["obs_count"]) == m and r["model"] == f"{method}_topk_weighted" and r["metric"] == "sigma_tf_mae"), None)
            cov = next((r for r in rows if int(r["obs_count"]) == m and r["model"] == f"{method}_topk_weighted" and r["metric"] == "sigma_tf_std_band_90_coverage"), None)
            mae_vals.append(float(mae["mean"]) if mae else np.nan)
            cov_vals.append(float(cov["mean"]) if cov else np.nan)
        color = MODEL_COLORS.get(method, None)
        label = MODEL_DISPLAY.get(method, method)
        axes[0].plot(obs_counts, mae_vals, marker="o", label=label, color=color)
        axes[1].plot(obs_counts, cov_vals, marker="o", label=label, color=color)
    axes[0].set_title(r"$\sigma_{TF}$ posterior MAE")
    axes[1].set_title(r"$\sigma_{TF}$ validation-calibrated 90% posterior coverage")
    axes[1].axhline(0.90, linestyle=":", color="black", alpha=0.7)
    for ax in axes:
        ax.set_xlabel("number of post-onset observations")
        ax.grid(alpha=0.25)
    handles, labels = axes[0].get_legend_handles_labels()
    fig.legend(handles, labels, loc="lower center", ncol=4, frameon=False, fontsize=8)
    fig.suptitle(r"Sensitivity of inferred $\sigma_{TF}$ to observation count", y=0.98)
    fig.tight_layout(rect=(0, 0.14, 1, 0.92))
    fig.savefig(outdir / "sigma_tf_error_vs_obs.png", dpi=220)
    plt.close(fig)


def make_sensitivity_accuracy_plot(v7, outdir: Path, ci_rows: List[Dict[str, float]]) -> None:
    if not HAS_MATPLOTLIB or not ci_rows:
        return
    weighted_rows = [r for r in ci_rows if str(r.get("model", "")).endswith("_topk_weighted")]
    methods = sorted(set(str(r["model"]).replace("_topk_weighted", "") for r in weighted_rows))
    obs_counts = sorted(set(int(r["obs_count"]) for r in weighted_rows))

    def get_series(method: str, metric: str):
        ys, lo, hi = [], [], []
        for m in obs_counts:
            row = next((r for r in weighted_rows if r["model"] == f"{method}_topk_weighted" and r["metric"] == metric and int(r["obs_count"]) == m), None)
            if row is None:
                ys.append(np.nan); lo.append(np.nan); hi.append(np.nan)
            else:
                ys.append(float(row["mean"])); lo.append(float(row["p2p5"])); hi.append(float(row["p97p5"]))
        return np.asarray(ys), np.asarray(lo), np.asarray(hi)

    acc_metrics = ["future_global_rel_l2", "future_mae", "future_final_mae", "future_auc_rel_error"]
    titles = ["Future relative L2", "Future MAE", "Final-time MAE", "AUC relative error"]
    fig, axes = plt.subplots(2, 2, figsize=(12, 8), sharex=True)
    for ax, metric, title in zip(axes.reshape(-1), acc_metrics, titles):
        for method in methods:
            y, lo, hi = get_series(method, metric)
            color = MODEL_COLORS.get(method, None)
            label = MODEL_DISPLAY.get(method, method)
            ax.plot(obs_counts, y, marker="o", label=label, color=color)
            ax.fill_between(obs_counts, lo, hi, alpha=0.10, color=color)
        ax.set_title(title)
        ax.set_xlabel("number of post-onset observations")
        ax.set_ylabel("metric value")
        ax.grid(alpha=0.25)
    handles, labels = axes.reshape(-1)[0].get_legend_handles_labels()
    fig.legend(handles, labels, loc="lower center", ncol=4, fontsize=8, frameon=False)
    fig.suptitle(r"Unknown $\sigma_{TF}$: accuracy sensitivity to sparse observations", y=0.99)
    fig.tight_layout(rect=(0, 0.08, 1, 0.95))
    fig.savefig(outdir / "sensitivity_accuracy_vs_obs.png", dpi=220)
    plt.close(fig)

    cal_metrics = ["std_band_90_coverage_future", "mean_predictive_std_future_calibrated"]
    titles = ["90% band coverage", "Mean validation-calibrated predictive std"]
    fig, axes = plt.subplots(1, 2, figsize=(12, 4.6), sharex=True)
    for ax, metric, title in zip(axes, cal_metrics, titles):
        for method in methods:
            y, lo, hi = get_series(method, metric)
            color = MODEL_COLORS.get(method, None)
            label = MODEL_DISPLAY.get(method, method)
            ax.plot(obs_counts, y, marker="o", label=label, color=color)
            ax.fill_between(obs_counts, lo, hi, alpha=0.10, color=color)
        if metric == "std_band_90_coverage_future":
            ax.axhline(0.90, linestyle=":", linewidth=1.5, color="black", alpha=0.7)
        ax.set_title(title)
        ax.set_xlabel("number of post-onset observations")
        ax.grid(alpha=0.25)
    handles, labels = axes[0].get_legend_handles_labels()
    fig.legend(handles, labels, loc="lower center", ncol=4, fontsize=8, frameon=False)
    fig.suptitle(r"Unknown $\sigma_{TF}$: validation-calibrated uncertainty sensitivity", y=0.99)
    fig.tight_layout(rect=(0, 0.14, 1, 0.92))
    fig.savefig(outdir / "sensitivity_coverage_vs_obs.png", dpi=220)
    plt.close(fig)


# ======================================================================================
# Evaluation helper
# ======================================================================================


def run_all_methods_for_obs_lists(
    v7,
    v8,
    args,
    obs_lists: List[np.ndarray],
    snode_pool: Dict[str, np.ndarray],
    sndde_pool: Dict[str, np.ndarray],
    library_samples: np.ndarray,
    library_sigma: np.ndarray,
    library_extra: np.ndarray,
    gompertz_samples: np.ndarray,
    gompertz_sigma: np.ndarray,
    gompertz_extra: np.ndarray,
    pca_model,
    latent_np_model,
    deep_ensemble_models,
    X_test_raw_valid: np.ndarray,
    X_mu: np.ndarray,
    X_sig: np.ndarray,
    t_test_valid: np.ndarray,
    y_test_valid: np.ndarray,
    t_test_raw_valid: np.ndarray,
    y_test_raw_valid: np.ndarray,
    sigma_true_raw: np.ndarray,
    future_idx: np.ndarray,
    sigma_grid_raw: np.ndarray,
    max_obs: int,
    y_scale: float,
    rng: np.random.Generator,
    u_scales: Optional[Dict[str, float]] = None,
    sigma_scales: Optional[Dict[str, float]] = None,
) -> Tuple[Dict[str, Dict[str, float]], Dict[str, Dict[str, np.ndarray]]]:
    u_scales = u_scales or {}
    sigma_scales = sigma_scales or {}

    def us(name):
        return float(u_scales.get(f"{name}_topk_weighted", u_scales.get(name, 1.0)))

    def ss(name):
        return float(sigma_scales.get(f"{name}_topk_weighted", sigma_scales.get(name, 1.0)))

    metrics: Dict[str, Dict[str, float]] = {}
    arrays: Dict[str, Dict[str, np.ndarray]] = {}

    for name, pool in [("latent_snode", snode_pool), ("latent_sndde", sndde_pool)]:
        m, a = aggregate_unknown_sigma_method(
            v7, name, pool["pred"], pool["sigma"], y_test_raw_valid, sigma_true_raw,
            t_test_raw_valid, future_idx, obs_lists, args.top_k,
            extra_score=PRIOR_SCORE_WEIGHT * pool["prior_quad"],
            u_calibration_scale=us(name),
            sigma_calibration_scale=ss(name),
        )
        metrics[f"{name}_topk_weighted"] = m
        arrays[f"{name}_topk_weighted"] = a

    for name, samples, sig, extra in [
        ("empirical_library", library_samples, library_sigma, library_extra),
        ("gompertz_library", gompertz_samples, gompertz_sigma, gompertz_extra),
    ]:
        m, a = aggregate_unknown_sigma_method(
            v7, name, samples, sig, y_test_raw_valid, sigma_true_raw,
            t_test_raw_valid, future_idx, obs_lists, args.top_k, extra_score=extra,
            u_calibration_scale=us(name),
            sigma_calibration_scale=ss(name),
        )
        metrics[f"{name}_topk_weighted"] = m
        arrays[f"{name}_topk_weighted"] = a

    pca_sps = max(1, int(math.ceil(args.baseline_samples / len(sigma_grid_raw))))

    def pca_sampler(Xn, tn, yn, ob, ns, rng_inner):
        return v7.sample_pca_ridge(pca_model, Xn, tn, yn, ob, max_obs, y_scale, ns, rng_inner)

    pca_samples, pca_sigma = sample_grid_conditioned_baseline_unknown_sigma(
        "pca_ridge_gp", pca_sampler, X_test_raw_valid, X_mu, X_sig, t_test_valid, y_test_valid,
        obs_lists, sigma_grid_raw, pca_sps, y_scale, max_obs, rng, v7,
    )
    m, a = aggregate_unknown_sigma_method(
        v7, "pca_ridge_gp", pca_samples, pca_sigma, y_test_raw_valid, sigma_true_raw,
        t_test_raw_valid, future_idx, obs_lists, args.top_k,
        u_calibration_scale=us("pca_ridge_gp"), sigma_calibration_scale=ss("pca_ridge_gp"),
    )
    metrics["pca_ridge_gp_topk_weighted"] = m
    arrays["pca_ridge_gp_topk_weighted"] = a

    if latent_np_model is not None:
        lnp_sps = max(1, int(math.ceil(args.baseline_samples / len(sigma_grid_raw))))

        def lnp_sampler(Xn, tn, yn, ob, ns, rng_inner):
            return v7.sample_latent_np(latent_np_model, Xn, tn, yn, ob, max_obs, y_scale, ns)

        lnp_samples, lnp_sigma = sample_grid_conditioned_baseline_unknown_sigma(
            "latent_np", lnp_sampler, X_test_raw_valid, X_mu, X_sig, t_test_valid, y_test_valid,
            obs_lists, sigma_grid_raw, lnp_sps, y_scale, max_obs, rng, v7,
        )
        m, a = aggregate_unknown_sigma_method(
            v7, "latent_np", lnp_samples, lnp_sigma, y_test_raw_valid, sigma_true_raw,
            t_test_raw_valid, future_idx, obs_lists, args.top_k,
            u_calibration_scale=us("latent_np"), sigma_calibration_scale=ss("latent_np"),
        )
        metrics["latent_np_topk_weighted"] = m
        arrays["latent_np_topk_weighted"] = a

    if deep_ensemble_models:
        de_sps = max(1, int(math.ceil(args.ensemble_samples_per_member / len(sigma_grid_raw))))

        def de_sampler(Xn, tn, yn, ob, ns, rng_inner):
            return v7.sample_deep_ensemble(deep_ensemble_models, Xn, tn, yn, ob, max_obs, y_scale, ns)

        de_samples, de_sigma = sample_grid_conditioned_baseline_unknown_sigma(
            "deep_ensemble", de_sampler, X_test_raw_valid, X_mu, X_sig, t_test_valid, y_test_valid,
            obs_lists, sigma_grid_raw, de_sps, y_scale, max_obs, rng, v7,
        )
        m, a = aggregate_unknown_sigma_method(
            v7, "deep_ensemble", de_samples, de_sigma, y_test_raw_valid, sigma_true_raw,
            t_test_raw_valid, future_idx, obs_lists, args.top_k,
            u_calibration_scale=us("deep_ensemble"), sigma_calibration_scale=ss("deep_ensemble"),
        )
        metrics["deep_ensemble_topk_weighted"] = m
        arrays["deep_ensemble_topk_weighted"] = a

    return metrics, arrays


def estimate_validation_calibration(
    v7,
    v8,
    args,
    eligible_valid: List[np.ndarray],
    snode_pool,
    sndde_pool,
    library_samples,
    library_sigma,
    library_extra,
    gompertz_samples,
    gompertz_sigma,
    gompertz_extra,
    pca_model,
    latent_np_model,
    deep_ensemble_models,
    X_raw_valid,
    X_mu,
    X_sig,
    t_valid,
    y_valid,
    t_raw_valid,
    y_raw_valid,
    sigma_true_raw,
    future_idx,
    sigma_grid_raw,
    max_obs,
    y_scale,
    n_repeats: int,
) -> Tuple[Dict[str, float], Dict[str, float], List[Dict[str, float]]]:
    print(f"\nEstimating validation calibration factors from {n_repeats} randomized schedules...")
    u_ratios: Dict[str, List[np.ndarray]] = {}
    s_ratios: Dict[str, List[np.ndarray]] = {}
    cal_rows: List[Dict[str, float]] = []
    for r in range(n_repeats):
        rng = np.random.default_rng(OBS_SELECTION_SEED + 900000 + r)
        obs_lists = v7.sample_obs_lists_for_repeat(eligible_valid, args.main_obs_count, rng)
        metrics, arrays = run_all_methods_for_obs_lists(
            v7, v8, args, obs_lists,
            snode_pool, sndde_pool,
            library_samples, library_sigma, library_extra,
            gompertz_samples, gompertz_sigma, gompertz_extra,
            pca_model, latent_np_model, deep_ensemble_models,
            X_raw_valid, X_mu, X_sig, t_valid, y_valid,
            t_raw_valid, y_raw_valid, sigma_true_raw, future_idx,
            sigma_grid_raw, max_obs, y_scale, rng,
            u_scales={}, sigma_scales={},
        )
        for name, item in arrays.items():
            ur, sr = calibration_ratios_from_arrays(item, y_raw_valid, sigma_true_raw, future_idx)
            u_ratios.setdefault(name, []).append(ur)
            s_ratios.setdefault(name, []).append(sr)
        for name, met in metrics.items():
            row = {"repeat": r, "model": name}
            row.update({k: met.get(k) for k in CORE_METRICS if k in met})
            cal_rows.append(row)
        if (r + 1) % 5 == 0 or r == 0 or (r + 1) == n_repeats:
            print(f"  calibration repeat {r+1:3d}/{n_repeats}")
    u_scales = {name: scale_from_ratios(vals, target=0.90) for name, vals in u_ratios.items()}
    sigma_scales = {name: scale_from_ratios(vals, target=0.90) for name, vals in s_ratios.items()}
    print("Validation-derived calibration factors:")
    for name in sorted(u_scales):
        print(f"  {name:34s} u_scale={u_scales[name]:.4g} | sigma_scale={sigma_scales.get(name, 1.0):.4g}")
    return u_scales, sigma_scales, cal_rows


# ======================================================================================
# Main
# ======================================================================================


def main() -> None:
    parser = argparse.ArgumentParser(description="v9 leakage-controlled inverse experiment: unknown sigma_TF, validation-calibrated UQ.")
    parser.add_argument("--num-candidates", type=int, default=NUM_CANDIDATES)
    parser.add_argument("--sigma-candidates", type=int, default=SIGMA_CANDIDATES)
    parser.add_argument("--sigma-grid", type=str, default="linear", choices=["linear", "quantile", "train_subset"])
    parser.add_argument("--baseline-samples", type=int, default=BASELINE_SAMPLES)
    parser.add_argument("--ensemble-samples-per-member", type=int, default=ENSEMBLE_SAMPLES_PER_MEMBER)
    parser.add_argument("--top-k", type=int, default=TOP_K)
    parser.add_argument("--num-repeats", type=int, default=NUM_REPEATS_DEFAULT)
    parser.add_argument("--calibration-repeats", type=int, default=CALIBRATION_REPEATS_DEFAULT)
    parser.add_argument("--obs-counts", type=str, default=",".join(str(x) for x in OBS_COUNTS_DEFAULT))
    parser.add_argument("--main-obs-count", type=int, default=MAIN_OBS_COUNT_DEFAULT)
    parser.add_argument("--epochs-baselines", type=int, default=600)
    parser.add_argument("--ensemble-size", type=int, default=ENSEMBLE_SIZE)
    parser.add_argument("--outdir", type=str, default=OUTDIR_NAME)
    parser.add_argument("--model-dir", type=str, default=MODEL_DIR_NAME)
    parser.add_argument("--split-manifest", type=str, default=SPLIT_MANIFEST_NAME)
    parser.add_argument("--no-train-missing", action="store_true")
    parser.add_argument("--force-train-main", action="store_true", help="Retrain v9 SNODE/SNFDE even if split-safe weights exist.")
    parser.add_argument("--force-train-baselines", action="store_true", help="Retrain/re-fit v9 baselines in the split-scoped cache.")
    parser.add_argument("--skip-neural-baselines", action="store_true")
    parser.add_argument("--skip-sensitivity", action="store_true")
    parser.add_argument("--skip-calibration", action="store_true", help="Use scale=1.0 instead of validation-derived calibration. Not recommended for final results.")
    args = parser.parse_args()

    set_seed(SEED)
    script_dir = here()
    outdir = script_dir / args.outdir
    outdir.mkdir(parents=True, exist_ok=True)

    # Import v7/v8 utility modules and component definitions.
    v7 = load_module(script_dir / V7_SCRIPT, "inverse_v7_for_v9")
    v8 = load_module(script_dir / V8_SCRIPT, "inverse_v8_for_v9")
    snode_mod = load_module(script_dir / SNODE_SCRIPT, "v3snode_component_v9")
    sndde_mod = load_module(script_dir / SNDDE_SCRIPT, "v3sndde_component_v9")

    # Mirror key globals into modules reused from v7/v8.
    for mod in (v7, v8):
        mod.OBS_NOISE_RAW = OBS_NOISE_RAW
        mod.PRIOR_SCORE_WEIGHT = PRIOR_SCORE_WEIGHT
        mod.THETA_SCORE_WEIGHT = THETA_SCORE_WEIGHT
        mod.WEIGHT_TEMPERATURE = WEIGHT_TEMPERATURE
        mod.DEVICE = DEVICE
        mod.DTYPE = DTYPE
    v7.CALIBRATED_STD_SCALE = 1.0
    v8.CALIBRATED_STD_SCALE = 1.0

    data = v7.load_clot_data(script_dir / MAT_FILENAME)
    X_raw, t_raw, y_raw = data["X"], data["t"], data["y"]
    N, T = y_raw.shape
    split_manifest_path = script_dir / args.split_manifest
    train_idx, val_idx, test_idx, shash = get_or_create_split_manifest(split_manifest_path, N, v7, seed=SEED)
    split_model_dir = script_dir / args.model_dir / shash
    split_model_dir.mkdir(parents=True, exist_ok=True)

    obs_counts = parse_obs_counts(args.obs_counts)
    max_obs = max(max(obs_counts), args.main_obs_count, getattr(v7, "CONTEXT_MAX_OBS_DEFAULT", 16))
    train_missing = not args.no_train_missing

    print("=" * 132)
    print("Inverse v9: leakage-controlled unknown sigma_TF from sparse post-onset observations")
    print("=" * 132)
    print("Known parameters : Fg, IX, VIII, V")
    print("Unknown parameter: sigma_TF")
    print(f"Split manifest  : {split_manifest_path}")
    print(f"Split hash      : {shash}")
    print(f"Model cache     : {split_model_dir}")
    print(f"Output dir      : {outdir}")
    print(f"Calibration reps: {args.calibration_repeats} (validation split)")
    print(f"Device          : {DEVICE}")
    print()

    # Split and normalize from training only.
    X_train_raw, X_val_raw, X_test_raw = X_raw[train_idx], X_raw[val_idx], X_raw[test_idx]
    t_train_raw, t_val_raw, t_test_raw = t_raw[train_idx], t_raw[val_idx], t_raw[test_idx]
    y_train_raw, y_val_raw, y_test_raw = y_raw[train_idx], y_raw[val_idx], y_raw[test_idx]

    X_mu, X_sig, (X_train, X_val, X_test) = v7.standardize_from_train(X_train_raw, X_train_raw, X_val_raw, X_test_raw)
    t_min, t_max, (t_train, t_val, t_test) = v7.minmax_from_train(t_train_raw, t_train_raw, t_val_raw, t_test_raw)
    y_scale = float(np.max(y_train_raw)) if float(np.max(y_train_raw)) > EPS else 1.0
    y_train = y_train_raw / y_scale
    y_val = y_val_raw / y_scale
    y_test = y_test_raw / y_scale

    future_idx_all_test = np.flatnonzero(t_test_raw[0] >= FUTURE_START_MIN)
    future_idx_all_val = np.flatnonzero(t_val_raw[0] >= FUTURE_START_MIN)
    future_start_idx = int(future_idx_all_test[0])

    eligible_train = v7.eligible_postonset_indices(t_train_raw, y_train_raw, FUTURE_START_MIN, NONZERO_THRESHOLD_RAW)
    eligible_val_all = v7.eligible_postonset_indices(t_val_raw, y_val_raw, FUTURE_START_MIN, NONZERO_THRESHOLD_RAW)
    eligible_test_all = v7.eligible_postonset_indices(t_test_raw, y_test_raw, FUTURE_START_MIN, NONZERO_THRESHOLD_RAW)

    val_valid_mask = v7.valid_mask_from_eligible(eligible_val_all, MIN_OBS_REQUIRED)
    test_valid_mask = v7.valid_mask_from_eligible(eligible_test_all, MIN_OBS_REQUIRED)
    valid_val_local = np.flatnonzero(val_valid_mask)
    valid_test_local = np.flatnonzero(test_valid_mask)
    eligible_val_valid = [eligible_val_all[i] for i in valid_val_local]
    eligible_test_valid = [eligible_test_all[i] for i in valid_test_local]

    X_val_raw_valid = X_val_raw[val_valid_mask]
    X_val_valid = X_val[val_valid_mask]
    t_val_valid = t_val[val_valid_mask]
    t_val_raw_valid = t_val_raw[val_valid_mask]
    y_val_valid = y_val[val_valid_mask]
    y_val_raw_valid = y_val_raw[val_valid_mask]
    sigma_val_true_raw = X_val_raw_valid[:, 0].astype(np.float64)

    X_test_raw_valid = X_test_raw[test_valid_mask]
    X_test_valid = X_test[test_valid_mask]
    t_test_valid = t_test[test_valid_mask]
    t_test_raw_valid = t_test_raw[test_valid_mask]
    y_test_valid = y_test[test_valid_mask]
    y_test_raw_valid = y_test_raw[test_valid_mask]
    test_idx_valid = test_idx[test_valid_mask]
    sigma_true_raw = X_test_raw_valid[:, 0].astype(np.float64)

    sigma_grid_raw = make_sigma_grid(X_train_raw, args.sigma_candidates, mode=args.sigma_grid)
    latent_per_sigma = max(1, int(math.ceil(args.num_candidates / args.sigma_candidates)))
    actual_latent_candidates = latent_per_sigma * args.sigma_candidates

    eligible_counts = np.array([len(x) for x in eligible_test_all], dtype=np.int64)
    obs_summary = {
        "num_total": int(len(test_idx)),
        "num_valid": int(np.sum(test_valid_mask)),
        "num_excluded": int(len(test_idx) - np.sum(test_valid_mask)),
        "min_eligible_count": int(np.min(eligible_counts)) if eligible_counts.size else 0,
        "median_eligible_count": float(np.median(eligible_counts)) if eligible_counts.size else 0.0,
        "max_eligible_count": int(np.max(eligible_counts)) if eligible_counts.size else 0,
        "note": "Eligibility uses only pre-30 clot-size values to implement the post-onset measurement protocol; future values and sigma_TF are not used in scoring.",
    }

    split_metadata = {
        "split_hash": shash,
        "train_idx": train_idx.astype(int).tolist(),
        "val_idx": val_idx.astype(int).tolist(),
        "test_idx": test_idx.astype(int).tolist(),
        "normalization": {"X_mean": X_mu.reshape(-1).tolist(), "X_std": X_sig.reshape(-1).tolist(), "t_min": t_min, "t_max": t_max, "y_scale": y_scale},
    }

    print(f"Loaded N={N}, T={T}; train={len(train_idx)}, val={len(val_idx)}, test={len(test_idx)}")
    print(f"Valid val cases={len(valid_val_local)}; valid test cases={len(valid_test_local)}")
    print(f"Future start index: {future_start_idx} -> time {float(t_test_raw[0, future_start_idx]):.4g}")
    print(f"sigma_TF grid: {sigma_grid_raw[0]:.4g} to {sigma_grid_raw[-1]:.4g} ({len(sigma_grid_raw)} candidates)")
    print(f"latent samples per sigma: {latent_per_sigma}; total latent candidates: {actual_latent_candidates}")
    print()

    # Train/load split-safe main models.
    snode_model = train_or_load_v9_snode(
        snode_mod, split_model_dir / "snode_model_weights.pt", T,
        X_train, t_train, y_train, X_val, t_val, y_val,
        metadata=split_metadata,
        train_missing=train_missing,
        force_train=args.force_train_main,
    )
    sndde_model = train_or_load_v9_sndde(
        sndde_mod, split_model_dir / "sndde_component", X_train, t_train, y_train, X_val, t_val, y_val,
        metadata=split_metadata,
        train_missing=train_missing,
        force_train=args.force_train_main,
    )

    # Train/load split-scoped v7 baselines.
    baseline_force = args.force_train_baselines
    gompertz_params, gompertz_curves_train, gompertz_ok = v7.train_or_load_gompertz_library(
        split_model_dir, t_train_raw, y_train_raw, force_train=baseline_force,
    )
    pca_model = v7.train_or_load_pca_ridge(
        split_model_dir, X_train, t_train, t_train_raw, y_train_raw, y_train, eligible_train,
        obs_counts=obs_counts, max_obs=max_obs, force_train=baseline_force,
    )
    latent_np_model = None
    deep_ensemble_models = []
    if not args.skip_neural_baselines:
        latent_np_model = v7.train_or_load_latent_np(
            split_model_dir, T, X_train, t_train, y_train, X_val, t_val, y_val,
            eligible_train, eligible_val_all, obs_counts, max_obs,
            epochs=args.epochs_baselines, force_train=baseline_force,
        )
        deep_ensemble_models = v7.train_or_load_deep_ensemble(
            split_model_dir, T, X_train, t_train, y_train, X_val, t_val, y_val,
            eligible_train, eligible_val_all, obs_counts, max_obs,
            epochs=args.epochs_baselines, ensemble_size=args.ensemble_size,
            force_train=baseline_force,
        )

    # Generate validation candidate pools for calibration.
    print("\nGenerating validation candidate pools for calibration...")
    snode_pool_val = generate_snode_unknown_sigma_pool(snode_model, X_val_raw_valid, X_mu, X_sig, t_val_valid, y_scale, sigma_grid_raw, latent_per_sigma, v7)
    sndde_pool_val = generate_sndde_unknown_sigma_pool(sndde_model, X_val_raw_valid, X_mu, X_sig, t_val_valid, y_val_raw_valid, y_scale, sigma_grid_raw, latent_per_sigma, v7)
    library_samples_val, library_sigma_val, library_extra_val = make_library_unknown_sigma_samples(y_train_raw, X_train, X_val_raw_valid, X_mu, X_sig, THETA_SCORE_WEIGHT)
    gompertz_samples_val, gompertz_sigma_val, gompertz_extra_val = make_library_unknown_sigma_samples(gompertz_curves_train, X_train, X_val_raw_valid, X_mu, X_sig, GOMPERTZ_THETA_WEIGHT)

    if args.skip_calibration:
        u_scales: Dict[str, float] = {}
        sigma_scales: Dict[str, float] = {}
        calibration_rows: List[Dict[str, float]] = []
        print("Skipping validation calibration; all uncertainty scale factors are 1.0.")
    else:
        u_scales, sigma_scales, calibration_rows = estimate_validation_calibration(
            v7, v8, args, eligible_val_valid,
            snode_pool_val, sndde_pool_val,
            library_samples_val, library_sigma_val, library_extra_val,
            gompertz_samples_val, gompertz_sigma_val, gompertz_extra_val,
            pca_model, latent_np_model, deep_ensemble_models,
            X_val_raw_valid, X_mu, X_sig, t_val_valid, y_val_valid,
            t_val_raw_valid, y_val_raw_valid, sigma_val_true_raw, future_idx_all_val,
            sigma_grid_raw, max_obs, y_scale, args.calibration_repeats,
        )
    with (outdir / "calibration_factors.json").open("w") as f:
        json.dump({"u_scales": u_scales, "sigma_scales": sigma_scales, "calibration_repeats": args.calibration_repeats, "split_hash": shash}, f, indent=2)
    write_csv(outdir / "calibration_metrics_by_repeat.csv", calibration_rows)

    # Generate test candidate pools only after calibration is frozen.
    print("\nGenerating test candidate pools...")
    snode_pool = generate_snode_unknown_sigma_pool(snode_model, X_test_raw_valid, X_mu, X_sig, t_test_valid, y_scale, sigma_grid_raw, latent_per_sigma, v7)
    sndde_pool = generate_sndde_unknown_sigma_pool(sndde_model, X_test_raw_valid, X_mu, X_sig, t_test_valid, y_test_raw_valid, y_scale, sigma_grid_raw, latent_per_sigma, v7)
    library_samples, library_sigma, library_extra = make_library_unknown_sigma_samples(y_train_raw, X_train, X_test_raw_valid, X_mu, X_sig, THETA_SCORE_WEIGHT)
    gompertz_samples, gompertz_sigma, gompertz_extra = make_library_unknown_sigma_samples(gompertz_curves_train, X_train, X_test_raw_valid, X_mu, X_sig, GOMPERTZ_THETA_WEIGHT)

    # Main one-shot evaluation.
    print("\nRunning main unknown-sigma inverse comparison with validation-calibrated uncertainty...")
    obs_rng = np.random.default_rng(OBS_SELECTION_SEED)
    obs_lists_main = v7.sample_obs_lists_for_repeat(eligible_test_valid, args.main_obs_count, obs_rng)
    rng_main = np.random.default_rng(OBS_SELECTION_SEED + 999)
    metrics_main, arrays_main = run_all_methods_for_obs_lists(
        v7, v8, args, obs_lists_main,
        snode_pool, sndde_pool,
        library_samples, library_sigma, library_extra,
        gompertz_samples, gompertz_sigma, gompertz_extra,
        pca_model, latent_np_model, deep_ensemble_models,
        X_test_raw_valid, X_mu, X_sig, t_test_valid, y_test_valid,
        t_test_raw_valid, y_test_raw_valid, sigma_true_raw, future_idx_all_test,
        sigma_grid_raw, max_obs, y_scale, rng_main,
        u_scales=u_scales, sigma_scales=sigma_scales,
    )

    print("\n" + "=" * 152)
    print(f"v9 unknown sigma_TF metrics with {args.main_obs_count} post-onset observations")
    print("=" * 152)
    for name, m in sorted(metrics_main.items(), key=lambda kv: kv[1]["future_global_rel_l2"]):
        print(
            f"{name:36s} | EL2 {m['future_global_rel_l2']:.4e} | horizonMAE {m['future_mae']:.3e} | "
            f"finalMAE {m['future_final_mae']:.3e} | cov90 {m['std_band_90_coverage_future']:.3f} | "
            f"sigmaMAE {m['sigma_tf_mae']:.2f} | sigmaCov90 {m['sigma_tf_std_band_90_coverage']:.3f} | "
            f"uScale {m.get('u_calibration_scale', 1.0):.2f} | sigScale {m.get('sigma_tf_calibration_scale', 1.0):.2f}"
        )

    # Save main metrics.
    with (outdir / "v9_metrics.json").open("w") as f:
        json.dump({
            "metadata": {
                "model": "inverse_v9_unknown_sigma_tf_leakage_controlled",
                "known_parameters": ["Fg", "IX", "VIII", "V"],
                "unknown_parameter": "sigma_tf",
                "split_hash": shash,
                "main_obs_count": int(args.main_obs_count),
                "future_start_min_requested": FUTURE_START_MIN,
                "future_start_index": future_start_idx,
                "future_start_time_actual_min": float(t_test_raw[0, future_start_idx]),
                "sigma_grid_raw_min": float(sigma_grid_raw[0]),
                "sigma_grid_raw_max": float(sigma_grid_raw[-1]),
                "sigma_grid_count": int(len(sigma_grid_raw)),
                "latent_per_sigma": int(latent_per_sigma),
                "calibration": {
                    "source": "validation_split",
                    "calibration_repeats": int(args.calibration_repeats),
                    "u_scales": u_scales,
                    "sigma_scales": sigma_scales,
                },
                "observation_protocol": {
                    "rule": "uniform random post-onset observations with t < 30 and size > 1e-6",
                    "future_values_used_for_scoring": False,
                    "true_sigma_used_for_scoring": False,
                    "summary": obs_summary,
                },
                "normalization": {"X_mean": X_mu.reshape(-1).tolist(), "X_std": X_sig.reshape(-1).tolist(), "t_min": t_min, "t_max": t_max, "y_scale": y_scale},
            },
            "metrics": metrics_main,
        }, f, indent=2)

    # Save prediction arrays.
    save_payload = {
        "t_test": t_test_raw_valid,
        "y_test": y_test_raw_valid,
        "X_test_raw": X_test_raw_valid,
        "sigma_tf_true": sigma_true_raw,
        "test_idx_valid": test_idx_valid,
        "valid_local_indices": valid_test_local,
        "future_idx": future_idx_all_test,
        "sigma_grid_raw": sigma_grid_raw,
        "split_hash": np.array([shash]),
    }
    for name, item in arrays_main.items():
        prefix = name.replace("_topk_weighted", "")
        for key in ["mean", "std", "samples", "scores", "obs_scores", "weights", "ess", "sigma_samples", "sigma_mean", "sigma_std", "sigma_lo_std", "sigma_hi_std", "sigma_lo_pct", "sigma_hi_pct", "u_calibration_scale", "sigma_calibration_scale"]:
            if key in item:
                save_payload[f"{prefix}_{key}"] = item[key]
    np.savez_compressed(outdir / "v9_inverse_predictions.npz", **save_payload)

    # Sigma posterior summary per case.
    sigma_rows = []
    for name, item in arrays_main.items():
        for i in range(len(sigma_true_raw)):
            sigma_rows.append({
                "model": name,
                "test_local_index": i,
                "test_original_index": int(test_idx_valid[i]),
                "sigma_tf_true": float(sigma_true_raw[i]),
                "sigma_tf_mean": float(item["sigma_mean"][i]),
                "sigma_tf_raw_std": float(item["sigma_std"][i]),
                "sigma_tf_calibrated_std": float(np.asarray(item.get("sigma_calibration_scale", DEFAULT_CALIBRATION_SCALE))) * float(item["sigma_std"][i]),
                "sigma_tf_abs_error": float(abs(item["sigma_mean"][i] - sigma_true_raw[i])),
                "sigma_tf_in_std_90_band": bool(item["sigma_lo_std"][i] <= sigma_true_raw[i] <= item["sigma_hi_std"][i]),
                "sigma_tf_in_percentile_90_band": bool(item["sigma_lo_pct"][i] <= sigma_true_raw[i] <= item["sigma_hi_pct"][i]),
            })
    write_csv(outdir / "sigma_tf_posterior_summary.csv", sigma_rows)

    # Horizon-wise error and plots.
    h_rows = horizon_error_rows(arrays_main, y_test_raw_valid, t_test_raw_valid, future_idx_all_test)
    write_csv(outdir / "horizon_error_vs_time.csv", h_rows)
    make_horizon_error_plot(outdir, h_rows)
    make_case_plots(outdir, t_test_raw_valid, y_test_raw_valid, obs_lists_main, future_idx_all_test, arrays_main, sigma_true_raw)

    # Sensitivity over observation counts.
    ci_rows: List[Dict[str, float]] = []
    all_rows: List[Dict[str, float]] = []
    if not args.skip_sensitivity:
        print("\nRunning v9 observation-count sensitivity with unknown sigma_TF...")
        t0 = time.time()
        for obs_count in obs_counts:
            print(f"\n--- obs_count={obs_count} ---")
            for r in range(args.num_repeats):
                rng = np.random.default_rng(OBS_SELECTION_SEED + 100000 * obs_count + r)
                obs_lists = v7.sample_obs_lists_for_repeat(eligible_test_valid, obs_count, rng)
                rep_metrics, _ = run_all_methods_for_obs_lists(
                    v7, v8, args, obs_lists,
                    snode_pool, sndde_pool,
                    library_samples, library_sigma, library_extra,
                    gompertz_samples, gompertz_sigma, gompertz_extra,
                    pca_model, latent_np_model, deep_ensemble_models,
                    X_test_raw_valid, X_mu, X_sig, t_test_valid, y_test_valid,
                    t_test_raw_valid, y_test_raw_valid, sigma_true_raw, future_idx_all_test,
                    sigma_grid_raw, max_obs, y_scale, rng,
                    u_scales=u_scales, sigma_scales=sigma_scales,
                )
                for model_name, met in rep_metrics.items():
                    row = {"obs_count": int(obs_count), "repeat": int(r), "model": model_name}
                    row.update(met)
                    all_rows.append(row)
                if (r + 1) % 25 == 0 or r == 0 or (r + 1) == args.num_repeats:
                    print(f"obs_count {obs_count:2d} repeat {r+1:4d}/{args.num_repeats} | elapsed {(time.time()-t0)/60:.2f} min")
        write_csv(outdir / "sensitivity_metrics_by_repeat.csv", all_rows)
        models = sorted(set(r["model"] for r in all_rows))
        report_metrics = list(dict.fromkeys(v7.METRICS_TO_REPORT + ["sigma_tf_mae", "sigma_tf_rmse", "sigma_tf_rel_mae", "sigma_tf_bias", "sigma_tf_mean_std", "sigma_tf_std_band_90_coverage", "sigma_tf_percentile_90_coverage", "u_calibration_scale", "sigma_tf_calibration_scale"]))
        for obs_count in obs_counts:
            for model_name in models:
                model_rows = [r for r in all_rows if int(r["obs_count"]) == int(obs_count) and r["model"] == model_name]
                for metric in report_metrics:
                    vals = np.array([float(r.get(metric, np.nan)) for r in model_rows], dtype=np.float64)
                    ci_rows.append({"obs_count": int(obs_count), "model": model_name, "metric": metric, **summarize_ci(vals)})
        write_csv(outdir / "sensitivity_metrics_ci.csv", ci_rows, fieldnames=["obs_count", "model", "metric", "n", "mean", "std", "sem", "mean_ci95_lo", "mean_ci95_hi", "p2p5", "p50", "p97p5"])
        make_sensitivity_accuracy_plot(v7, outdir, ci_rows)
        make_sigma_error_vs_obs_plot(outdir, ci_rows)

        print("\n" + "=" * 132)
        print("v9 unknown sigma_TF sensitivity summary")
        print("=" * 132)
        for obs_count in obs_counts:
            print(f"\nobs_count={obs_count}")
            for model_name in sorted(models):
                row = next((r for r in ci_rows if int(r["obs_count"]) == int(obs_count) and r["model"] == model_name and r["metric"] == "future_global_rel_l2"), None)
                srow = next((r for r in ci_rows if int(r["obs_count"]) == int(obs_count) and r["model"] == model_name and r["metric"] == "sigma_tf_mae"), None)
                cov = next((r for r in ci_rows if int(r["obs_count"]) == int(obs_count) and r["model"] == model_name and r["metric"] == "std_band_90_coverage_future"), None)
                if row:
                    print(f"  {model_name:34s} EL2={row['mean']:.4e} [{row['p2p5']:.4e}, {row['p97p5']:.4e}] | cov90={cov['mean']:.3f} | sigmaMAE={srow['mean']:.2f}")

    metadata = {
        "seed": SEED,
        "obs_selection_seed": OBS_SELECTION_SEED,
        "model": "inverse_v9_unknown_sigma_tf_leakage_controlled",
        "leakage_controls": {
            "single_split_manifest": str(split_manifest_path),
            "split_hash": shash,
            "main_model_weights_are_split_scoped": True,
            "baseline_model_cache_is_split_scoped": True,
            "uncertainty_calibration_split": "validation",
            "future_values_used_for_candidate_scoring": False,
            "true_sigma_tf_used_for_candidate_scoring": False,
            "normalization_fit_on_train_only": True,
            "sigma_grid_source": "training sigma_TF range only",
        },
        "known_parameters": ["Fg", "IX", "VIII", "V"],
        "unknown_parameter": "sigma_tf",
        "future_start_min": FUTURE_START_MIN,
        "obs_counts": list(obs_counts),
        "main_obs_count": int(args.main_obs_count),
        "num_repeats": int(args.num_repeats),
        "calibration_repeats": int(args.calibration_repeats),
        "sigma_grid_mode": args.sigma_grid,
        "sigma_grid_count": int(len(sigma_grid_raw)),
        "sigma_grid_min": float(sigma_grid_raw[0]),
        "sigma_grid_max": float(sigma_grid_raw[-1]),
        "latent_per_sigma": int(latent_per_sigma),
        "actual_latent_candidates": int(actual_latent_candidates),
        "baseline_samples_requested": int(args.baseline_samples),
        "top_k": int(args.top_k),
        "obs_summary": obs_summary,
        "normalization": {"X_mean": X_mu.reshape(-1).tolist(), "X_std": X_sig.reshape(-1).tolist(), "t_min": t_min, "t_max": t_max, "y_scale": y_scale},
        "calibration_factors": {"u_scales": u_scales, "sigma_scales": sigma_scales},
        "outputs": {
            "metrics": "v9_metrics.json",
            "predictions": "v9_inverse_predictions.npz",
            "sigma_posterior_summary": "sigma_tf_posterior_summary.csv",
            "horizon_error": "horizon_error_vs_time.csv/png",
            "calibration_factors": "calibration_factors.json",
            "sensitivity_metrics_by_repeat": "sensitivity_metrics_by_repeat.csv" if not args.skip_sensitivity else None,
            "sensitivity_metrics_ci": "sensitivity_metrics_ci.csv" if not args.skip_sensitivity else None,
        },
    }
    with (outdir / "metadata.json").open("w") as f:
        json.dump(metadata, f, indent=2)

    print("\nWrote leakage-controlled inverse v9 unknown-sigma results to:")
    print(f"  {outdir}")
    print("Done.")


if __name__ == "__main__":
    main()


==> anc/clotonet_code/requirements_reproduction.txt <==
# Current inspected reproduction environment; not the historical training lockfile.
# Install an appropriate PyTorch build separately for the target CPU/CUDA system.
numpy==2.4.4
scipy==1.17.1
pandas==3.0.3
matplotlib==3.10.9
threadpoolctl==3.6.0
scikit-learn==1.8.0
# torchdiffeq is not required by the inspected fixed-step SNODE implementation.
# Observed PyTorch: 2.11.0+cu130; CPU smoke does not require a GPU.


==> anc/clotonet_code/revision_amm/NOISY_FACTOR_PROTOCOL.md <==
# Noisy biochemical inputs: reviewer extension

Protocol fixed before this experiment's outputs were inspected, 13 September 2026.
The source corpus and earlier results have already informed the paper; this is
an exploratory follow-up, not a preregistered independent validation.

- Source: unchanged `clot_net_data.mat`; original splits 42, 43, 44.
- Fit the direct monotone MLP on the original 800 training cases using its
  existing inner training-only epoch selection; load SNODE's matching checkpoint.
- Do not use SNODE's 100 checkpoint-selection validation cases for calibration.
  Deterministically permute each original 100-case test set with seed `seed+91000`;
  use its first 50 for calibration and last 50 for evaluation. Models and
  hyperparameters remain fixed before either group is evaluated. These are
  previously inspected corpus cases, not newly acquired data. Cases can recur
  across the three partitions, so seed summaries are descriptive.
- Four exact clot-size visits nearest 5, 12, 20, 27 minutes; forecast stored
  times >=30 minutes. Tissue factor is unmeasured. Independently add Gaussian
  error to all four other factors with standard deviation 2%, 5%, or 10% of
  their respective training ranges. Reuse the same standard-normal draws across
  severities and models. Do not clip measurements to training bounds.
- Compare an exact-factor reference, noisy factors incorrectly fixed to their
  observed values, and noise-aware inference over all five uncertain inputs.
  Naive fixed inputs may lie outside the training box; record their frequency.
  Noise-aware inference uses a uniform box prior, conditioned on the noisy
  assays: independent truncated normals for measured factors, uniform tissue
  factor. Scrambled Sobol inverse-CDF sampling avoids a mostly zero-weight
  five-dimensional prior pool. Weight this proposal by the early-size likelihood
  only; counting the assay likelihood a second time would be incorrect.
- 2,048 candidates per case and model; all candidates, temperature 1, raw-size
  likelihood tolerance 0.02. SNODE samples one conditional prior latent per
  candidate. No retraining to favor the added noise settings.
- Calibrate each model/condition on its 50 calibration cases with the existing
  empirical 90% pointwise multiplier; report raw and calibrated coverage, width,
  interval score, whole-curve coverage, tissue-factor error/coverage, ESS and
  paired per-case errors. Marginal parameter intervals are clipped to the
  training box, which does not remove any true value inside that box; report
  out-of-box truth separately. No conformal or joint-coverage guarantee.
- Save case IDs, noisy assays, inferred means/stds and raw curves/truth needed
  to independently recompute metrics. Record data/source/checkpoint hashes,
  training/load time, synchronized batched inference time, separate calibration
  time, and peak tensor memory. Batched time per case is throughput, not
  single-case latency; separately time five sequential individual cases after
  warm-up. No simulator speed-up is asserted.

The mathematical noisy-assay acquisition score is a separate analytic extension.
This experiment tests conditioning on four noisy factors, not an adaptive noisy
assay policy. Candidate convergence, architecture-component ablations, independent
mechanistic/experimental validation, and accurate laboratory error models remain
separate requirements.


==> anc/clotonet_code/revision_amm/__init__.py <==
"""Reproducible AMM revision experiments, separate from the archived v9 runs."""


==> anc/clotonet_code/revision_amm/audit_reproducibility.py <==
"""Inspect saved model capacities and training histories without training or inference.

The JSON records current source hashes and archived artifact hashes; it does not
claim that an unrecorded historical software environment has been recovered.
"""
from __future__ import annotations

import argparse
import csv
import hashlib
import importlib.util
import json
from pathlib import Path

import numpy as np
import torch

ROOT = Path(__file__).resolve().parents[1]


def sha256(path: Path) -> str:
    return hashlib.sha256(path.read_bytes()).hexdigest()


def load_module(filename: str):
    spec = importlib.util.spec_from_file_location("audit_" + filename.replace("-", "_"), ROOT / filename)
    module = importlib.util.module_from_spec(spec)
    spec.loader.exec_module(module)
    return module


def selected_history(rows: list[dict], metric: str, threshold: float = 1e-8) -> dict:
    """Replay the recorded strict improvement rule, not an unthresholded argmin."""
    best, selected = float("inf"), None
    for row in rows:
        value = float(row[metric])
        if value < best - threshold:
            best, selected = value, int(row["epoch"])
    if selected is None:
        raise ValueError("Training history has no finite selected epoch")
    return {"selected_epoch": selected, "last_recorded_epoch": int(rows[-1]["epoch"]),
            "selection_metric": metric, "selected_metric_value": best}


def inspect() -> dict:
    torch.set_num_threads(1)
    snode, sndde, baselines = [load_module(p) for p in
                              ("v3snode.py", "inverse-v3sndde.py", "inverse-v7.py")]
    constructors = {
        "snode": (lambda: snode.LatentSNODE(T=121), "snode_model_weights.pt", "latent_snode_cvae"),
        "snfde": (lambda: sndde.LatentSNDDE(), "sndde_component/model_weights.pt", "latent_sndde_cvae"),
        "latent_context": (lambda: baselines.LatentContextProcess(T=121, feature_dim=53), "latent_np.pt", "latent_np"),
        "ensemble_member": (lambda: baselines.ProbabilisticMonotoneDecoder(T=121, feature_dim=53), "deep_ensemble_member_0.pt", "model"),
    }
    counts, records, inputs = {}, [], {}
    for index, seed in enumerate(range(42, 52)):
        seed_dir = ROOT / "clot_inverse_final_models" / f"seed_{index:02d}_s{seed}"
        directories = [path for path in seed_dir.iterdir() if path.is_dir()]
        if len(directories) != 1:
            raise ValueError(f"Ambiguous split directory: {seed_dir}")
        directory = directories[0]
        for name, (constructor, relative, key) in constructors.items():
            paths = [directory / relative]
            if name == "ensemble_member":
                paths = [directory / f"deep_ensemble_member_{j}.pt" for j in range(5)]
            for path in paths:
                model = constructor().cpu()
                saved = torch.load(path, map_location="cpu", weights_only=False)
                model.load_state_dict(saved[key], strict=True)
                count = sum(p.numel() for p in model.parameters() if p.requires_grad)
                if name in counts and counts[name] != count:
                    raise ValueError(f"Capacity changed for {name}")
                counts[name] = count
                inputs[str(path.relative_to(ROOT))] = sha256(path)
        histories = [
            ("snode", "snode_training_history.csv", "val_posterior_mse"),
            ("snfde", "sndde_component/training_history.csv", "val_prior_mse"),
            ("latent_context", "latent_np_training_history.csv", "val_prior_mse"),
            ("ensemble", "deep_ensemble_training_history.csv", "val_nll"),
        ]
        for name, relative, metric in histories:
            path = directory / relative
            inputs[str(path.relative_to(ROOT))] = sha256(path)
            with path.open(newline="") as handle:
                rows = list(csv.DictReader(handle))
            for member in range(5) if name == "ensemble" else [None]:
                subset = [r for r in rows if member is None or int(r["member"]) == member]
                records.append({"seed": seed, "model": name, "member": member,
                                **selected_history(subset, metric)})
        pca_path = directory / "pca_ridge_posterior.npz"
        with np.load(pca_path) as pca:
            shapes = {key: list(pca[key].shape) for key in pca.files}
            if shapes["W"] != [54, 12] or shapes["basis"] != [12, 121]:
                raise ValueError(f"Unexpected PCA capacity in {pca_path}")
        inputs[str(pca_path.relative_to(ROOT))] = sha256(pca_path)
    main_controls = []
    for seed in (42, 43, 44):
        paths = [ROOT / f"revision_amm/results/main_2048/seed_{seed}_{name}_model.json"
                 for name in ("monotone_mlp", "pod_rbf")]
        mlp, pod = [json.loads(path.read_text()) for path in paths]
        for path in paths:
            inputs[str(path.relative_to(ROOT))] = sha256(path)
        main_controls.append({"seed": seed, "mlp_count": mlp["parameter_count"],
                              "mlp_selected_epochs": mlp["selected_epochs"], "pod_best": pod["best"]})
    from scipy.io import loadmat
    data_path = ROOT / "clot_net_data.mat"
    y = np.asarray(loadmat(data_path)["size"], dtype=float)
    inputs[str(data_path.relative_to(ROOT))] = sha256(data_path)
    counts["ensemble_total"] = 5 * counts["ensemble_member"]
    counts["snode_generation_only"] = sum(p.numel() for name, p in snode.LatentSNODE(T=121).named_parameters()
                                              if not name.startswith("encoder."))
    sources = ("inverse-final.py", "inverse-v9.py", "inverse-v7.py", "v3snode.py", "inverse-v3sndde.py",
               "revision_amm/core.py", "revision_amm/audit_reproducibility.py")
    completion_path = ROOT / "revision_amm/results/main_2048/completion.json"
    completion = json.loads(completion_path.read_text())
    inputs[str(completion_path.relative_to(ROOT))] = sha256(completion_path)
    return {"description": "Read-only source/checkpoint audit; current software is not a historical lockfile",
            "trainable_parameter_counts": counts, "archived_training_histories": records,
            "main_controls": main_controls, "pca_shapes_each_seed": shapes,
            "revision_recorded_environment": {key: completion[key] for key in ("python", "platform")},
            "initial_stored_size": {"min": float(y[:, 0].min()), "max": float(y[:, 0].max()),
                                    "nonzero_count": int(np.count_nonzero(y[:, 0])), "count": len(y)},
            "source_sha256": {name: sha256(ROOT / name) for name in sources}, "input_sha256": inputs}


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path)
    parser.add_argument("--check", type=Path, help="Recompute and require exact equality with an audit JSON")
    args = parser.parse_args()
    report = inspect()
    if args.check and report != json.loads(args.check.read_text()):
        raise ValueError("Reproducibility audit differs from the stored report")
    if args.output:
        args.output.parent.mkdir(parents=True, exist_ok=True)
        args.output.write_text(json.dumps(report, indent=2) + "\n")
    print(json.dumps({key: value for key, value in report.items() if key not in ("input_sha256", "source_sha256")}, indent=2))


if __name__ == "__main__":
    main()


==> anc/clotonet_code/revision_amm/audit_statistics.py <==
"""Targeted paired-run and parameter-space diagnostics for the frozen archive.

This is a retrospective comparison of the old SNODE/SNFDE headline, not a
search over all model pairs. Reference p-values describe a fixed simulated
corpus under stated working assumptions; they do not test clinical validity.
"""
from __future__ import annotations

import argparse
import csv
import hashlib
import itertools
import json
from pathlib import Path

import numpy as np
from scipy.io import loadmat
from scipy.spatial.distance import cdist
from scipy.stats import spearmanr, t as student_t, ttest_rel

ROOT = Path(__file__).resolve().parents[1]
PARAMETERS = ("sigma_tf", "Fg", "IX", "VIII", "V")


def digest(path):
    h = hashlib.sha256()
    with Path(path).open("rb") as handle:
        for block in iter(lambda: handle.read(1024 * 1024), b""):
            h.update(block)
    return h.hexdigest()


def sign_flip_pvalue(differences):
    """Two-sided exact enumeration under independent, sign-symmetric nulls."""
    delta = np.asarray(differences, dtype=float)
    if delta.ndim != 1 or not len(delta) or len(delta) > 20 or not np.isfinite(delta).all():
        raise ValueError("Expected 1--20 finite paired differences")
    target = abs(float(delta.mean()))
    tolerance = np.finfo(float).eps * float(np.max(np.abs(delta))) * 8
    extreme = int(sum(abs(float(np.dot(signs, delta) / len(delta))) >= target - tolerance
                      for signs in itertools.product((-1, 1), repeat=len(delta))))
    return {"p_value": extreme / (2 ** len(delta)), "extreme_sign_patterns": extreme,
            "all_sign_patterns": 2 ** len(delta)}


def paired_statistics(snode, snfde):
    left, right = np.asarray(snode, dtype=float), np.asarray(snfde, dtype=float)
    if left.ndim != 1 or left.shape != right.shape or len(left) < 2:
        raise ValueError("Expected equal one-dimensional paired arrays, n>=2")
    if not np.isfinite(left).all() or not np.isfinite(right).all():
        raise ValueError("Nonfinite paired metric")
    delta = right - left
    n, mean, sd = len(delta), float(delta.mean()), float(delta.std(ddof=1))
    critical = float(student_t.ppf(.975, n - 1))
    se = float(sd / np.sqrt(n))
    stat = mean / se if se > 0 else None
    pvalue = float(2 * student_t.sf(abs(stat), n - 1)) if stat is not None else None
    if se > 0:
        independent = ttest_rel(right, left)
        np.testing.assert_allclose([stat, pvalue], [independent.statistic, independent.pvalue],
                                   rtol=1e-12, atol=1e-14)
    return {"n_runs": n, "difference_direction": "SNFDE minus SNODE; positive favours SNODE",
            "snode_mean": float(left.mean()), "snfde_mean": float(right.mean()),
            "paired_differences": delta.tolist(), "paired_mean": mean, "paired_sd": sd,
            "t_critical_975": critical, "paired_t95": [mean - critical * se, mean + critical * se],
            "paired_t_statistic": stat, "paired_t_two_sided_p": pvalue,
            "standardized_paired_effect_dz": mean / sd if sd > 0 else None,
            "snode_wins": int(np.sum(delta > 0)), "snfde_wins": int(np.sum(delta < 0)),
            "ties": int(np.sum(delta == 0)), "exact_sign_flip": sign_flip_pvalue(delta)}


def nearest_training_neighbors(x, train_ids, test_ids, spans):
    x, spans = np.asarray(x, dtype=float), np.asarray(spans, dtype=float)
    train_ids, test_ids = np.asarray(train_ids, dtype=int), np.asarray(test_ids, dtype=int)
    if np.intersect1d(train_ids, test_ids).size:
        raise ValueError("Train/test IDs overlap within a split")
    if x.ndim != 2 or spans.shape != (x.shape[1],) or np.any(spans <= 0):
        raise ValueError("Invalid parameter range scaling")
    distances = cdist(x[test_ids] / spans, x[train_ids] / spans)
    at = np.argmin(distances, axis=1)
    minima = distances[np.arange(len(test_ids)), at]
    # Independent direct calculation for all selected nearest pairs.
    direct = np.sqrt(np.sum(((x[test_ids] - x[train_ids[at]]) / spans) ** 2, axis=1))
    np.testing.assert_allclose(minima, direct, rtol=1e-12, atol=1e-14)
    inside = ((x[test_ids] >= x[train_ids].min(0)) & (x[test_ids] <= x[train_ids].max(0))).all(1)
    return minima, train_ids[at], inside


def summary(values):
    levels = (0, .05, .5, .95, 1)
    return {name: float(value) for name, value in zip(("min", "p05", "median", "p95", "max"),
                                                     np.quantile(values, levels))}


def inspect():
    inputs = {}

    def record(relative):
        path = ROOT / relative
        inputs[str(relative)] = digest(path)
        return path

    mat = loadmat(record("clot_net_data.mat"))
    x = np.column_stack([np.asarray(mat[k], dtype=float).ravel() for k in PARAMETERS])
    y = np.asarray(mat["size"], dtype=float)
    if x.shape != (1000, 5) or y.shape != (1000, 121) or not np.isfinite(x).all():
        raise ValueError("Unexpected or nonfinite corpus")
    metric_path = record("revision_amm/results/archive_audit/archive_recomputed_by_seed.csv")
    with metric_path.open(newline="") as handle:
        archived = {(int(row["seed"]), row["model"]): row for row in csv.DictReader(handle)}
    run_rows, neighbor_rows, all_tests, eligible_tests = [], [], [], []
    spans = np.ptp(x, axis=0)
    for seed in range(42, 52):
        stem = f"seed_{seed - 42:02d}_s{seed}"
        split = json.loads(record(f"inverse_final_split_{stem}.json").read_text())
        combined = split["train_idx"] + split["val_idx"] + split["test_idx"]
        if sorted(combined) != list(range(1000)):
            raise ValueError("Split is not a disjoint complete partition")
        all_tests.extend(split["test_idx"])
        prediction_path = record(f"clot_inverse_final_10seed_results/{stem}/v9_inverse_predictions.npz")
        with np.load(prediction_path, allow_pickle=False) as saved:
            ids, future = saved["test_idx_valid"], saved["future_idx"]
            if len(set(ids)) != len(ids) or not set(ids).issubset(split["test_idx"]):
                raise ValueError("Invalid prediction IDs")
            np.testing.assert_allclose(saved["y_test"], y[ids], rtol=1e-6, atol=1e-6)
            eligible_tests.extend(ids.tolist())
            true = saved["y_test"][:, future].astype(float)
            row = {"seed": seed, "eligible_cases": len(ids)}
            for model in ("latent_snode", "latent_sndde"):
                predicted = saved[model + "_mean"][:, future].astype(float)
                ratio = float(np.sqrt(np.sum((predicted - true) ** 2) / np.sum(true ** 2)))
                np.testing.assert_allclose(ratio, float(archived[seed, model]["global_rel_l2"]),
                                           rtol=1e-12, atol=1e-14)
                row[model] = ratio
            run_rows.append(row)
        minima, nearest, inside = nearest_training_neighbors(x, split["train_idx"], split["test_idx"], spans)
        neighbor_rows.extend({"seed": seed, "case_id": int(case), "nearest_train_id": int(other),
                              "range_scaled_l2": float(distance), "inside_training_marginal_box": bool(in_box)}
                             for case, other, distance, in_box in zip(split["test_idx"], nearest, minima, inside))
    pearson = np.corrcoef(x, rowvar=False)
    spearman = spearmanr(x).statistic
    off_diagonal = ~np.eye(5, dtype=bool)
    anchors, unique_counts = [], []
    for coordinate in range(5):
        values, counts = np.unique(x[:, coordinate], return_counts=True)
        anchors.append(values[counts > 1])
        unique_counts.append(len(values))
    if [len(values) for values in anchors] != [3] * 5:
        raise ValueError("Expected three repeated anchor values per input")
    factorial = set(itertools.product(*anchors))
    on_grid = np.array([tuple(row) in factorial for row in x])
    if set(map(tuple, x[on_grid])) != factorial or len(x[on_grid]) != 243:
        raise ValueError("Incomplete or duplicated factorial component")
    if not np.array_equal(np.flatnonzero(on_grid), np.arange(243)):
        raise ValueError("Factorial row ordering changed")
    non_grid_anchor_coordinates = sum(int(np.isin(x[~on_grid, j], anchors[j]).sum()) for j in range(5))
    comparison = paired_statistics([row["latent_snode"] for row in run_rows],
                                   [row["latent_sndde"] for row in run_rows])
    return {"scope": "Retrospective fixed-corpus computational diagnostics, not biological population inference",
            "metric": "Within-run pooled future relative L2; paired at run/seed level",
            "run_rows": run_rows, "paired_comparison": comparison,
            "test_appearances_before_eligibility": len(all_tests),
            "unique_test_ids_before_eligibility": len(set(all_tests)),
            "eligible_test_appearances": len(eligible_tests), "unique_eligible_test_ids": len(set(eligible_tests)),
            "parameter_order": list(PARAMETERS), "range_scaling_spans": spans.tolist(),
            "observed_parameter_design": {"factorial_points": 243, "factorial_first_zero_based_id": 0,
                                           "factorial_last_zero_based_id": 242,
                                           "factorial_levels_by_coordinate": [values.tolist() for values in anchors],
                                           "remaining_points": int(np.sum(~on_grid)),
                                           "remaining_coordinates_equal_to_anchor_values": non_grid_anchor_coordinates,
                                           "distinct_values_per_coordinate": unique_counts,
                                           "interpretation": "Observed structure only; sampling algorithm and probability law unknown"},
            "pearson_correlation": pearson.tolist(), "spearman_correlation": spearman.tolist(),
            "max_absolute_offdiagonal_pearson": float(np.abs(pearson[off_diagonal]).max()),
            "max_absolute_offdiagonal_spearman": float(np.abs(spearman[off_diagonal]).max()),
            "nearest_train_distance_summary_all_test_appearances": summary([r["range_scaled_l2"] for r in neighbor_rows]),
            "test_appearances_inside_training_marginal_box": sum(r["inside_training_marginal_box"] for r in neighbor_rows),
            "neighbor_rows": neighbor_rows,
            "limitations": ["Low pairwise correlations do not prove independent or uniform parameter sampling",
                            "Marginal-box membership does not prove convex-hull membership or model-form generalization",
                            "Nearby train/test parameters do not imply duplicate-case leakage",
                            "t reference assumes independent approximately normal run differences conditional on the fixed corpus",
                            "Exact sign enumeration requires joint sign-flip invariance under its null; no treatment randomization occurred",
                            "Overlapping random partitions do not create independent biological cohorts",
                            "No equivalence margin was specified; non-rejection does not prove model equivalence"],
            "source_sha256": digest(Path(__file__)), "input_sha256": inputs}


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path)
    parser.add_argument("--check", type=Path)
    args = parser.parse_args()
    report = inspect()
    if args.check and report != json.loads(args.check.read_text()):
        raise ValueError("Statistical audit changed")
    if args.output:
        args.output.parent.mkdir(parents=True, exist_ok=True)
        args.output.write_text(json.dumps(report, indent=2, allow_nan=False) + "\n")
    print(json.dumps({key: value for key, value in report.items()
                      if key not in ("neighbor_rows", "input_sha256", "pearson_correlation", "spearman_correlation")}, indent=2))


if __name__ == "__main__":
    main()


==> anc/clotonet_code/revision_amm/check_snode_time_steps.py <==
"""Fixed-weight, fixed-latent SNODE integration-step diagnostic.

No fitting or full-curve encoder calls occur. True biochemical inputs are used
only to isolate numerical integration from inverse candidate search. This is
not simulator validation, an exact-solution comparison, or a convergence proof.
"""
from __future__ import annotations

import argparse
import json
from pathlib import Path
import platform
import sys
import time

import numpy as np
import torch

from revision_amm.core import SNODECheckpoint
from revision_amm.run_experiments import ROOT, digest, get_split, load_data, write_json

SETTINGS = (("heun_1", "heun", 1), ("heun_2", "heun", 2),
            ("heun_4", "heun", 4), ("rk4_4", "rk4", 4))


def refined_grid(base, substeps):
    base = np.asarray(base, dtype=float)
    if base.ndim != 1 or len(base) < 2 or not np.isfinite(base).all() or np.any(np.diff(base) <= 0):
        raise ValueError("Expected a finite strictly increasing grid")
    if not isinstance(substeps, int) or substeps < 1:
        raise ValueError("Substeps must be a positive integer")
    pieces = base[:-1, None] + np.diff(base)[:, None] * np.arange(substeps)[None, :] / substeps
    grid = np.r_[pieces.ravel(), base[-1]]
    grid[::substeps] = base
    return grid


def fixed_prior_draws(model, x, samples, seed):
    """Draw once; callers reuse the returned tensor for every integration rule."""
    if samples < 1:
        raise ValueError("At least one prior draw is required")
    with torch.no_grad():
        mean, logvar = model.prior_stats(x)
        generator = torch.Generator(device="cpu").manual_seed(seed)
        epsilon = torch.randn((len(x), samples, mean.shape[-1]), generator=generator,
                              dtype=torch.float32, device="cpu").to(x.device)
        latent = mean[:, None, :] + torch.exp(.5 * logvar)[:, None, :] * epsilon
    return mean, logvar, epsilon, latent


def integrate_fixed_latents(model, x, latent, base_times):
    """Integrate identical parameters/latent draws on nested grids, no resampling."""
    cases, samples, width = latent.shape
    if len(x) != cases:
        raise ValueError("Input and latent case counts differ")
    xx = x[:, None, :].expand(cases, samples, x.shape[-1]).reshape(-1, x.shape[-1])
    zz = latent.reshape(-1, width)
    predictions, grids, elapsed = {}, {}, {}
    with torch.no_grad():
        for key, solver, substeps in SETTINGS:
            grid = refined_grid(base_times, substeps)
            tt = torch.as_tensor(grid, dtype=torch.float32, device=x.device).expand(len(xx), -1)
            if x.device.type == "cuda":
                torch.cuda.synchronize(x.device)
            started = time.perf_counter()
            value = model.integrate(xx, zz, tt, solver=solver)
            if x.device.type == "cuda":
                torch.cuda.synchronize(x.device)
            elapsed[key] = time.perf_counter() - started
            predictions[key] = value.cpu().numpy().reshape(cases, samples, len(grid))
            grids[key] = grid
    return predictions, grids, elapsed


def discrepancy_metrics(values, reference, size_scale):
    values, reference = np.asarray(values, dtype=float), np.asarray(reference, dtype=float)
    if values.shape != reference.shape or values.ndim != 3:
        raise ValueError("Expected matched case/draw/time arrays")
    if not np.isfinite(values).all() or not np.isfinite(reference).all() or size_scale <= 0:
        raise ValueError("Invalid predictions or normalization")
    difference = values - reference
    rms = np.sqrt(np.mean(difference ** 2, axis=-1))
    reference_norm = np.linalg.norm(reference, axis=-1)
    if np.any(reference_norm <= 0):
        raise ValueError("Zero reference curve makes relative norm undefined")
    relative = np.linalg.norm(difference, axis=-1) / reference_norm
    maximum = np.max(np.abs(difference), axis=-1) * size_scale
    return {"mean_candidate_rms_normalized": float(rms.mean()),
            "pooled_rms_normalized": float(np.sqrt(np.mean(difference ** 2))),
            "max_absolute_difference_raw": float(maximum.max()),
            "mean_candidate_reference_relative_l2": float(relative.mean()),
            "pooled_reference_relative_l2": float(np.linalg.norm(difference) / np.linalg.norm(reference)),
            "per_candidate_rms_normalized": rms.tolist(),
            "per_candidate_reference_relative_l2": relative.tolist(),
            "per_candidate_max_absolute_difference_raw": maximum.tolist()}


def expected_ids(split, seed, cases):
    if not 1 <= cases <= 50:
        raise ValueError("Expected 1--50 evaluation cases")
    permutation = np.random.default_rng(seed + 91000).permutation(split["test_idx"])
    if len(permutation) != 100 or len(np.unique(permutation)) != 100:
        raise ValueError("Expected 100 original test IDs")
    return permutation[50:50 + cases]


def run(args):
    out = ROOT / args.out
    x, _, times = load_data()
    splits = {seed: get_split(seed) for seed in args.seeds}
    checkpoints = {}
    sources = [Path(__file__), ROOT / "revision_amm/core.py", ROOT / "revision_amm/run_experiments.py",
               ROOT / "v3snode.py", ROOT / "clot_net_data.mat"]
    for seed, (_, split_path) in splits.items():
        metadata_path = ROOT / f"revision_amm/results/main_2048/seed_{seed}_snode_model.json"
        metadata = json.loads(metadata_path.read_text())
        checkpoint = ROOT / metadata["checkpoint"]
        if digest(checkpoint) != metadata["checkpoint_sha256"]:
            raise ValueError("Archived SNODE checkpoint differs from the revised main run")
        checkpoints[seed] = checkpoint
        sources.extend((split_path, metadata_path, checkpoint))
    config = {"seeds": args.seeds, "cases_per_seed": args.cases, "latent_samples_per_case": args.latents,
              "device": args.device, "settings": SETTINGS, "reference": "rk4_4",
              "case_selection": "seed+91000 test permutation entries50:50+n; shared with candidate stability",
              "latent_seed_offset": 119000, "source_sha256": {str(p.relative_to(ROOT)): digest(p) for p in sources},
              "environment": {"python": sys.version, "platform": platform.platform(),
                              "torch": torch.__version__, "numpy": np.__version__,
                              "cuda": torch.version.cuda,
                              "gpu": torch.cuda.get_device_name(0) if args.device == 'cuda' and torch.cuda.is_available() else None},
              "scope": "Frozen neural vector field at true inputs, not inverse inference or original simulator validation"}
    config = json.loads(json.dumps(config))
    protocol_path = out / "protocol.json"
    if protocol_path.exists() and json.loads(protocol_path.read_text()) != config:
        raise ValueError("Changed configuration/source; use a new output directory")
    write_json(protocol_path, config)
    protocol_hash = digest(protocol_path)
    torch.set_num_threads(4)
    for seed, (split, _) in splits.items():
        path, receipt_path = out / f"seed_{seed}_curves.npz", out / f"seed_{seed}_receipt.json"
        if path.exists() and receipt_path.exists():
            receipt = json.loads(receipt_path.read_text())
            if receipt["protocol_sha256"] != protocol_hash or receipt["artifact_sha256"] != digest(path):
                raise ValueError("Existing step-check shard failed provenance validation")
            print(f"seed {seed}: retained verified saved curves", flush=True)
            continue
        adapter = SNODECheckpoint(ROOT, checkpoints[seed], split, args.device)
        ids = expected_ids(split, seed, args.cases)
        normalized_x = (x[ids] - adapter.norm["X_mean"]) / adapter.norm["X_std"]
        normalized_times = (times - adapter.norm["t_min"]) / (adapter.norm["t_max"] - adapter.norm["t_min"])
        inputs = torch.as_tensor(normalized_x, dtype=torch.float32, device=args.device)
        mean, logvar, epsilon, latent = fixed_prior_draws(adapter.model, inputs, args.latents, seed + 119000)
        values, grids, elapsed = integrate_fixed_latents(adapter.model, inputs, latent, normalized_times)
        payload = {"case_ids": ids, "true_parameters": x[ids], "times_raw": times,
                   "times_normalized": normalized_times, "inputs_normalized": inputs.cpu().numpy(),
                   "prior_mean": mean.cpu().numpy(), "prior_logvar": logvar.cpu().numpy(),
                   "epsilon": epsilon.cpu().numpy(), "latent": latent.cpu().numpy(),
                   "y_scale": np.asarray(adapter.norm["y_scale"]),
                   "x_mean": np.asarray(adapter.norm["X_mean"]), "x_std": np.asarray(adapter.norm["X_std"])}
        metrics = {}
        reference = values["rk4_4"][:, :, ::4]
        for key, _, substeps in SETTINGS:
            payload[key + "_full_normalized"] = values[key]
            payload[key + "_grid_normalized"] = grids[key]
            payload[key + "_original_times_normalized"] = values[key][:, :, ::substeps]
            if key != "rk4_4":
                metrics[key] = discrepancy_metrics(values[key][:, :, ::substeps], reference, adapter.norm["y_scale"])
        np.savez_compressed(path, **payload)
        write_json(receipt_path, {"seed": seed, "protocol_sha256": protocol_hash, "artifact_sha256": digest(path),
                                  "normalization": adapter.norm, "integration_wall_seconds": elapsed, "metrics": metrics})
        print(json.dumps({"seed": seed, "metrics": {key: {name: value for name, value in metric.items()
                                                       if not name.startswith("per_candidate")}
                                                  for key, metric in metrics.items()}}), flush=True)
        del adapter, values, mean, logvar, epsilon, latent, inputs
    validate(out)


def validate(out):
    """Recompute from saved arrays on CPU without calling the metric helper."""
    out = Path(out)
    protocol_path = out / "protocol.json"
    protocol = json.loads(protocol_path.read_text())
    for relative, expected in protocol["source_sha256"].items():
        if digest(ROOT / relative) != expected:
            raise ValueError(f"Changed source: {relative}")
    x, _, times = load_data()
    metrics, artifact_hashes = [], {}
    for seed in protocol["seeds"]:
        split, _ = get_split(seed)
        path, receipt_path = out / f"seed_{seed}_curves.npz", out / f"seed_{seed}_receipt.json"
        receipt = json.loads(receipt_path.read_text())
        if receipt["protocol_sha256"] != digest(protocol_path) or receipt["artifact_sha256"] != digest(path):
            raise ValueError("Step-check artifact receipt mismatch")
        artifact_hashes[path.name], artifact_hashes[receipt_path.name] = digest(path), digest(receipt_path)
        with np.load(path, allow_pickle=False) as saved:
            ids = expected_ids(split, seed, protocol["cases_per_seed"])
            np.testing.assert_array_equal(saved["case_ids"], ids)
            np.testing.assert_array_equal(saved["true_parameters"], x[ids])
            np.testing.assert_array_equal(saved["times_raw"], times)
            mean, logvar, epsilon, latent = [saved[key] for key in ("prior_mean", "prior_logvar", "epsilon", "latent")]
            shape = (protocol["cases_per_seed"], protocol["latent_samples_per_case"], 8)
            if latent.shape != shape or epsilon.shape != shape or not np.isfinite(latent).all():
                raise ValueError("Malformed fixed latent draws")
            generator = torch.Generator(device="cpu").manual_seed(seed + 119000)
            expected_epsilon = torch.randn(shape, generator=generator, dtype=torch.float32).numpy()
            np.testing.assert_array_equal(epsilon, expected_epsilon)
            np.testing.assert_allclose(latent, mean[:, None] + np.exp(.5 * logvar[:, None]) * epsilon,
                                       rtol=2e-6, atol=2e-6)
            for key, _, substeps in SETTINGS:
                full, original = saved[key + "_full_normalized"], saved[key + "_original_times_normalized"]
                if full.shape != shape[:2] + (120 * substeps + 1,) or not np.isfinite(full).all():
                    raise ValueError("Malformed integration curves")
                if np.any(full < 0) or np.any(np.diff(full, axis=-1) < -1e-7):
                    raise ValueError("Integration violated monotone nonnegative model restriction")
                np.testing.assert_array_equal(original, full[:, :, ::substeps])
                np.testing.assert_array_equal(saved[key + "_grid_normalized"], refined_grid(saved["times_normalized"], substeps))
            reference = saved["rk4_4_original_times_normalized"].astype(float)
            for key in ("heun_1", "heun_2", "heun_4"):
                current = saved[key + "_original_times_normalized"].astype(float)
                rms, relative, maximum = [], [], []
                for curve, target in zip(current.reshape(-1, 121), reference.reshape(-1, 121)):
                    differences = curve - target
                    rms.append(float(np.linalg.norm(differences) / np.sqrt(121)))
                    relative.append(float(np.sqrt(np.sum(differences ** 2) / np.sum(target ** 2))))
                    maximum.append(float(np.max(np.abs(differences)) * saved["y_scale"]))
                expected = receipt["metrics"][key]
                for name, values in (("rms_normalized", rms), ("reference_relative_l2", relative),
                                     ("max_absolute_difference_raw", maximum)):
                    np.testing.assert_allclose(np.asarray(expected["per_candidate_" + name]).ravel(), values, rtol=1e-12, atol=1e-14)
                calculated = {"mean_candidate_rms_normalized": float(np.mean(rms)),
                              "pooled_rms_normalized": float(np.sqrt(np.mean(np.square(rms)))),
                              "max_absolute_difference_raw": max(maximum),
                              "mean_candidate_reference_relative_l2": float(np.mean(relative)),
                              "pooled_reference_relative_l2": float(np.sqrt(np.sum((current-reference)**2)/np.sum(reference**2)))}
                for name, value in calculated.items():
                    np.testing.assert_allclose(expected[name], value, rtol=1e-12, atol=1e-14)
                metrics.append({"seed": seed, "method": key, **calculated})
    summary = {"status": "validated", "protocol_sha256": digest(protocol_path),
               "artifact_sha256": artifact_hashes, "metrics": metrics,
               "cases_per_seed": protocol["cases_per_seed"], "latents_per_case": protocol["latent_samples_per_case"],
               "seeds": protocol["seeds"], "boundary": protocol["scope"]}
    write_json(out / "validation.json", summary)
    print(json.dumps(summary), flush=True)
    return summary


def export_tex(out, summary):
    if summary["seeds"] != [42, 43, 44] or summary["cases_per_seed"] != 20 or summary["latents_per_case"] != 32:
        raise ValueError("Manuscript paragraph requires the full prespecified diagnostic")
    means = [np.mean([row["mean_candidate_rms_normalized"] for row in summary["metrics"] if row["method"] == method])
             for method in ("heun_1", "heun_2", "heun_4")]
    maximum = max(row["max_absolute_difference_raw"] for row in summary["metrics"] if row["method"] == "heun_1")
    def tex_number(value):
        mantissa, exponent = f'{value:.2e}'.split('e')
        return rf'{mantissa}\times10^{{{int(exponent)}}}'
    text = (r"\paragraph{Integration-step sensitivity.} "
            "For each of three fixed SNODE checkpoints, we evaluate 20 prespecified held-out inputs "
            "with 32 conditional-prior draws each. The biochemical inputs and latent draws are identical "
            "across integration rules. Relative to fixed-weight RK4 with four substeps per stored interval, "
            "Heun with one, two and four substeps has mean candidate RMS differences of "
            + ", ".join(f"${tex_number(value)}$" for value in means[:2]) + f" and ${tex_number(means[2])}$, "
            "respectively, after division by the training maximum size; means equally weight the three runs. "
            f"The largest pointwise difference for one-step Heun is ${tex_number(maximum)}$ stored size units. "
            "All comparisons use the original 121 output times and the true biochemical inputs to isolate "
            "integration from inverse search. This finite check concerns the frozen learned field, "
            "not the original coagulation simulator. The finer RK4 calculation is a numerical reference, "
            "not an exact solution; the check neither proves global convergence nor replaces retraining "
            "under a different solver.\n")
    path = ROOT / "PAPER/amm_time_step_results.tex"
    path.write_text(text)
    write_json(Path(out) / "manuscript_provenance.json", {"validation_sha256": digest(Path(out)/"validation.json"),
                                                         "source_sha256": digest(Path(__file__)),
                                                         "tex_sha256": digest(path)})


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--out", default="revision_amm/results/snode_time_steps")
    parser.add_argument("--device", default="cuda", choices=("cuda", "cpu"))
    parser.add_argument("--seeds", type=int, nargs="+", default=[42, 43, 44])
    parser.add_argument("--cases", type=int, default=20)
    parser.add_argument("--latents", type=int, default=32)
    parser.add_argument("--validate-only", action="store_true")
    parser.add_argument("--export-tex", action="store_true")
    args = parser.parse_args()
    if len(set(args.seeds)) != len(args.seeds) or any(seed not in (42, 43, 44) for seed in args.seeds):
        raise ValueError("Expected distinct available seeds from42,43,44")
    if args.validate_only:
        result = validate(ROOT / args.out)
    else:
        run(args)
        result = json.loads((ROOT / args.out / "validation.json").read_text())
    if args.export_tex:
        export_tex(ROOT / args.out, result)


if __name__ == "__main__":
    main()


==> anc/clotonet_code/revision_amm/core.py <==
"""Mask-conditioned inverse forecasting with explicit observation-only inputs.

All trajectories and likelihood tolerances use the raw size units of the MAT file.
Bit j of a mask is one when parameter j is UNKNOWN. This module never accepts a
complete test trajectory or the withheld parameter values in its inference API.
"""
from __future__ import annotations

from dataclasses import dataclass
import importlib.util
from pathlib import Path

import numpy as np
from scipy.interpolate import RBFInterpolator
from scipy.special import logsumexp
from scipy.stats import qmc

PARAMETERS = ("sigma_tf", "Fg", "IX", "VIII", "V")


def missing_indices(mask: int) -> np.ndarray:
    if not isinstance(mask, (int, np.integer)) or not 0 <= mask < 32:
        raise ValueError("A mask must be an integer between 0 and 31.")
    return np.array([j for j in range(5) if mask & (1 << j)], dtype=int)


def masked_parameters(theta: np.ndarray, mask: int) -> np.ndarray:
    result = np.asarray(theta, dtype=float).copy()
    result[..., missing_indices(mask)] = np.nan
    return result


def parameter_candidates(known: np.ndarray, mask: int, bounds: np.ndarray,
                         count: int, seed: int) -> np.ndarray:
    """Equal-weight Sobol prior over unknown coordinates, fixed known coordinates.

    Missing coordinates MUST be NaN: passing hidden truth fails closed. The prior
    is uniform on training bounds; it is a modelling choice, not a clinical prior.
    """
    unknown = missing_indices(mask)
    known = np.asarray(known, dtype=float)
    bounds = np.asarray(bounds, dtype=float)
    if known.shape != (5,) or bounds.shape != (2, 5):
        raise ValueError("Expected one five-parameter context and (2,5) bounds.")
    keep = np.ones(5, dtype=bool)
    keep[unknown] = False
    if not np.isnan(known[unknown]).all() or not np.isfinite(known[keep]).all():
        raise ValueError("Unknown coordinates must be NaN; known ones must be finite.")
    if count < 2 or count & (count - 1):
        raise ValueError("Candidate count must be a power of two >= 2.")
    if not np.isfinite(bounds).all() or np.any(bounds[1] <= bounds[0]):
        raise ValueError("Invalid parameter bounds.")
    result = np.broadcast_to(known, (count, 5)).copy()
    if len(unknown):
        points = qmc.Sobol(len(unknown), scramble=True, seed=seed).random_base2(int(np.log2(count)))
        result[:, unknown] = qmc.scale(points, bounds[0, unknown], bounds[1, unknown])
    return result


@dataclass(frozen=True)
class Observations:
    indices: np.ndarray
    values: np.ndarray

    def validate(self, times: np.ndarray, cutoff: float = 30.0) -> None:
        idx = np.asarray(self.indices)
        values = np.asarray(self.values)
        if idx.ndim != 1 or values.shape != idx.shape or idx.dtype.kind not in "iu":
            raise ValueError("Observed indices and values must be matching 1-D arrays.")
        if len(np.unique(idx)) != len(idx) or np.any(idx < 0) or np.any(idx >= len(times)):
            raise ValueError("Observation indices must be unique and in range.")
        if not np.isfinite(values).all() or np.any(times[idx] >= cutoff):
            raise ValueError("Inference accepts finite pre-cutoff observations only.")


def log_weights(curves: np.ndarray, obs: Observations, times: np.ndarray,
                scale: float, temperature: float = 1.0, top_k: int | None = None):
    obs.validate(times)
    curves = np.asarray(curves, dtype=float)
    if curves.ndim != 2 or curves.shape[1] != len(times) or not np.isfinite(curves).all():
        raise ValueError("Candidate trajectories must be finite, with shape (S,T).")
    if not np.isfinite(scale) or scale <= 0 or not np.isfinite(temperature) or temperature <= 0:
        raise ValueError("Scale and temperature must be positive and finite.")
    score = np.sum(((curves[:, obs.indices] - obs.values) / scale) ** 2, axis=1)
    logw = -score / (2.0 * temperature)
    full = np.exp(logw - logsumexp(logw))
    if top_k is None:
        retained = np.arange(len(curves))
    else:
        if not isinstance(top_k, (int, np.integer)) or top_k < 1:
            raise ValueError("top_k must be a positive integer or None.")
        retained = np.argsort(score, kind="stable")[:min(top_k, len(curves))]
    weights = full[retained] / full[retained].sum()
    return retained, weights, float(1 - full[retained].sum()), score


def summarize_candidates(parameters: np.ndarray, curves: np.ndarray, obs: Observations,
                         times: np.ndarray, scale: float = 0.02,
                         temperature: float = 1.0, top_k: int | None = None) -> dict:
    parameters = np.asarray(parameters, dtype=float)
    if parameters.shape != (len(curves), 5) or not np.isfinite(parameters).all():
        raise ValueError("Candidate parameters must have shape (S,5) and be finite.")
    idx, w, discarded, score = log_weights(curves, obs, times, scale, temperature, top_k)
    yy, xx = curves[idx], parameters[idx]
    mean_y, mean_x = w @ yy, w @ xx
    dy, dx = yy - mean_y, xx - mean_x
    return {
        "mean": mean_y, "std": np.sqrt(np.maximum(w @ (dy * dy), 0)),
        "parameter_mean": mean_x,
        "parameter_std": np.sqrt(np.maximum(w @ (dx * dx), 0)),
        "parameter_cov": (dx * w[:, None]).T @ dx,
        "ess": float(1 / np.sum(w * w)),
        "discarded_mass": discarded,
        "min_obs_chi2": float(np.min(score)),
        "candidate_count": len(curves),
    }


def interval_score(truth: np.ndarray, lower: np.ndarray, upper: np.ndarray,
                   alpha: float = 0.1) -> np.ndarray:
    if not 0 < alpha < 1 or np.any(upper < lower):
        raise ValueError("Invalid interval or alpha.")
    return (upper - lower + 2 / alpha * np.maximum(lower - truth, 0)
            + 2 / alpha * np.maximum(truth - upper, 0))


def sensitivity_geometry(jacobian: np.ndarray, obs_indices: np.ndarray,
                         future_indices: np.ndarray, rank_rtol: float = 1e-3) -> dict:
    """Local surrogate diagnostic in dimensionless parameter coordinates.

    A small singular value indicates weak local sensitivity, not a structural
    identifiability theorem. Future-null gain separates parameter ambiguity from
    forecast ambiguity. Absolute observation noise is needed to interpret scale.
    """
    early = jacobian[obs_indices]
    _, singular, vh = np.linalg.svd(early, full_matrices=True)
    threshold = rank_rtol * (singular[0] if len(singular) else 0.0)
    rank = int(np.sum(singular > threshold))
    null = vh[rank:].T
    gain = float(np.linalg.norm(jacobian[future_indices] @ null, ord=2)) if null.shape[1] else 0.0
    return {"rank": rank, "unknown_count": jacobian.shape[1],
            "singular_values": singular, "future_null_gain": gain}


class PODRBF:
    """Nonlinear low-rank surrogate; all PCA and tuning use training cases only."""
    name = "pod_rbf"

    def fit(self, x: np.ndarray, y: np.ndarray, seed: int = 42):
        self.mu, self.scale = x.mean(0), x.std(0)
        self.scale[self.scale == 0] = 1
        xx = (x - self.mu) / self.scale
        perm = np.random.default_rng(seed).permutation(len(x))
        n_fit = int(0.8 * len(x))
        fit, tune = perm[:n_fit], perm[n_fit:]
        ym = y[fit].mean(0)
        _, _, vt = np.linalg.svd(y[fit] - ym, full_matrices=False)
        q = min(12, len(vt))
        basis = vt[:q]
        coeff = (y[fit] - ym) @ basis.T
        trials = []
        for kernel in ("thin_plate_spline", "cubic"):
            for smoothing in (0.0, 1e-4, 1e-2, 1e-1):
                interp = RBFInterpolator(xx[fit], coeff, kernel=kernel, smoothing=smoothing)
                pred = self.project(interp(xx[tune]) @ basis + ym)
                error = float(np.mean((pred - y[tune]) ** 2))
                trials.append({"kernel": kernel, "smoothing": smoothing, "inner_mse": error})
        best = min(trials, key=lambda a: a["inner_mse"])
        self.y_mean = y.mean(0)
        _, _, vt = np.linalg.svd(y - self.y_mean, full_matrices=False)
        self.basis = vt[:q]
        self.interp = RBFInterpolator(xx, (y - self.y_mean) @ self.basis.T,
                                     kernel=best["kernel"], smoothing=best["smoothing"])
        self.metadata = {"components": q, "selection": "80/20 within training split",
                         "best": best, "trials": trials}
        return self

    @staticmethod
    def project(y: np.ndarray) -> np.ndarray:
        return np.maximum.accumulate(np.maximum(y, 0.0), axis=-1)

    def predict(self, x: np.ndarray, times: np.ndarray, seed: int = 0) -> np.ndarray:
        chunks = []
        for start in range(0, len(x), 4096):
            xx = (x[start:start + 4096] - self.mu) / self.scale
            chunks.append(self.project(self.interp(xx) @ self.basis + self.y_mean))
        return np.concatenate(chunks)


class SNODECheckpoint:
    """Read-only adapter; the complete-trajectory encoder is never called."""
    name = "snode"

    def __init__(self, root: Path, checkpoint: Path, expected_split: dict, device: str):
        import torch
        spec = importlib.util.spec_from_file_location("amm_snode", root / "v3snode.py")
        module = importlib.util.module_from_spec(spec)
        spec.loader.exec_module(module)
        saved = torch.load(checkpoint, map_location=device, weights_only=False)
        meta = saved["metadata"]
        for part in ("train_idx", "val_idx", "test_idx"):
            if meta[part] != expected_split[part]:
                raise ValueError(f"Checkpoint {part} does not match the requested split.")
        self.device, self.torch = device, torch
        self.model = module.LatentSNODE(T=121).to(device).eval()
        self.model.load_state_dict(saved["latent_snode_cvae"])
        self.norm = meta["normalization"]
        self.metadata = {"checkpoint": str(checkpoint.relative_to(root)),
                         "split_hash": meta["split_hash"], "latent_temperature": 1.0,
                         "solver": module.SOLVER, "checkpoint_retrained": False}

    def predict(self, x: np.ndarray, times: np.ndarray, seed: int = 0,
                latent: bool = True) -> np.ndarray:
        torch = self.torch
        generator = torch.Generator(device=self.device).manual_seed(seed)
        xx = (x - self.norm["X_mean"]) / self.norm["X_std"]
        tt = (times - self.norm["t_min"]) / (self.norm["t_max"] - self.norm["t_min"])
        result = []
        with torch.no_grad():
            for start in range(0, len(x), 4096):
                xb = torch.as_tensor(xx[start:start + 4096], dtype=torch.float32, device=self.device)
                tb = torch.as_tensor(tt, dtype=torch.float32, device=self.device).expand(len(xb), -1)
                mu, logvar = self.model.prior_stats(xb)
                if latent:
                    eps = torch.randn(mu.shape, generator=generator, device=self.device)
                    z = mu + torch.exp(0.5 * logvar) * eps
                else:
                    z = mu
                result.append((self.model.integrate(xb, z, tb) * self.norm["y_scale"]).cpu().numpy())
        return np.concatenate(result)


class MonotoneMLP:
    """Direct nonnegative-increment surrogate: a control for NDE integration.

    Epoch selection uses only an inner partition of the training trajectories.
    The selected epoch count is then refit on the complete training split.
    """
    name = "monotone_mlp"

    def __init__(self, device="cuda"):
        self.device = device

    def fit(self, x, y, seed=42):
        import torch
        from torch import nn
        self.mu, self.scale = x.mean(0), x.std(0)
        self.y_scale = float(y.max())
        xx = torch.as_tensor((x-self.mu)/self.scale, dtype=torch.float32, device=self.device)
        yy = torch.as_tensor(y/self.y_scale, dtype=torch.float32, device=self.device)
        perm = np.random.default_rng(seed).permutation(len(x))
        fit, tune = perm[:int(.8*len(x))], perm[int(.8*len(x)):]

        def make_model():
            torch.manual_seed(seed)
            layers = [nn.Linear(5, 192), nn.SiLU()]
            for _ in range(3):
                layers += [nn.Linear(192, 192), nn.SiLU()]
            layers += [nn.Linear(192, y.shape[1])]
            return nn.Sequential(*layers).to(self.device)

        def decode(model, a):
            return torch.cumsum(torch.nn.functional.softplus(model(a))/y.shape[1], dim=-1)

        def train(model, indices, epochs, validation=None):
            opt = torch.optim.AdamW(model.parameters(), lr=1e-3, weight_decay=1e-5)
            best, best_epoch, last_improvement = float("inf"), 0, 0
            history = []
            for epoch in range(1, epochs+1):
                order = torch.as_tensor(indices, device=self.device)[torch.randperm(len(indices), device=self.device)]
                for batch in order.split(128):
                    pred = decode(model, xx[batch])
                    loss = ((pred-yy[batch])**2).mean() + .5*((pred[:, -1]-yy[batch, -1])**2).mean()
                    opt.zero_grad(set_to_none=True)
                    loss.backward()
                    opt.step()
                if validation is not None and (epoch % 20 == 0 or epoch == 1):
                    with torch.no_grad():
                        mse = float(((decode(model, xx[validation])-yy[validation])**2).mean())
                    history.append({"epoch": epoch, "inner_mse": mse})
                    if mse < best:
                        best, best_epoch, last_improvement = mse, epoch, epoch
                    if epoch-last_improvement >= 160:
                        break
            return best_epoch, history

        temporary = make_model()
        selected, history = train(temporary, fit, 1200, tune)
        self.model = make_model()
        train(self.model, np.arange(len(x)), selected)
        self.model.eval()
        self.metadata = {"architecture": "5 -> 192 x 4 SiLU -> 121 positive increments",
                         "selected_epochs": selected, "selection": "80/20 within training split",
                         "inner_history": history, "refit_cases": len(x),
                         "loss": "normalized full-trajectory MSE + 0.5 terminal MSE",
                         "parameter_count": sum(p.numel() for p in self.model.parameters()),
                         "seed": seed}
        return self

    def predict(self, x, times, seed=0):
        import torch
        with torch.no_grad():
            xx = torch.as_tensor((x-self.mu)/self.scale, dtype=torch.float32, device=self.device)
            result = torch.cumsum(torch.nn.functional.softplus(self.model(xx))/len(times), dim=-1)*self.y_scale
        return result.cpu().numpy()


==> anc/clotonet_code/revision_amm/export_corpus_svg.py <==
"""Export Figure 1 as vectors without changing the verified PDF or its sources.

Reproduce the existing corpus plot's data and styling, retain all 121 stored
vertices per trajectory, and check SVG geometry against the source arrays.
"""
from __future__ import annotations

import json
import re
import xml.etree.ElementTree as ET

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np

from revision_amm.run_experiments import ROOT, digest, load_data, write_json


def main():
    preserved = [
        "PAPER/manuscript_amm.pdf", "PAPER/manuscript_amm.tex",
        "PAPER/figs/amm_corpus.pdf", "PAPER/figs/amm_corpus.png",
        "revision_amm/make_figures.py", "revision_amm/corpus_figure_provenance.json",
        "revision_amm/final_qa.json",
    ]
    before = {name: digest(ROOT / name) for name in preserved}
    original = json.loads((ROOT / "revision_amm/corpus_figure_provenance.json").read_text())
    assert original["source_sha256"] == digest(ROOT / "clot_net_data.mat")
    assert original["script_sha256"] == before["revision_amm/make_figures.py"]
    assert original["figure_sha256"] == before["PAPER/figs/amm_corpus.pdf"]
    _, values, times = load_data()
    assert values.shape == (1000, 121) and len(times) == 121
    upper = float(np.ceil(values.max() * 10) / 10)
    destination = ROOT / "PAPER/figs/amm_corpus.svg"
    style = {
        "font.family": "DejaVu Sans", "font.size": 9,
        "axes.edgecolor": "#555555", "axes.linewidth": .6,
        "text.color": "#252525", "axes.labelcolor": "#252525",
        "xtick.color": "#252525", "ytick.color": "#252525",
        "svg.fonttype": "path", "svg.hashsalt": "amm-corpus-figure-1",
        "path.simplify": False,
    }
    with plt.rc_context(style):
        fig, ax = plt.subplots(figsize=(5.2, 3.25))
        lines = ax.plot(times, values.T, color="#2c78af", alpha=.14,
                        linewidth=.5, rasterized=False)
        for case_id, line in enumerate(lines):
            line.set_gid(f"corpus-case-{case_id:04d}")
            np.testing.assert_array_equal(line.get_xdata(), times)
            np.testing.assert_array_equal(line.get_ydata(), values[case_id])
        ax.set(xlabel="Time (minutes)", ylabel="Clot size (stored units)",
               xlim=(0, 60), ylim=(0, upper), xticks=np.arange(0, 61, 10))
        ax.spines[["top", "right"]].set_visible(False)
        ax.grid(axis="y", color="#e5e5e5", linewidth=.5)
        ax.set_axisbelow(True)
        fig.savefig(destination, format="svg", bbox_inches="tight", pad_inches=.06,
                    metadata={
                        "Title": "Figure 1: The stored clot-growth corpus",
                        "Date": None,
                        "Description": "All 1000 simulated trajectories, with 121 stored samples each. "
                                       "Time in minutes; size in stored units. No case selection or rescaling. "
                                       "Curves and lettering are vector paths, not embedded raster images.",
                    })
        plt.close(fig)

    root = ET.parse(destination).getroot()
    ns = {"s": "http://www.w3.org/2000/svg"}
    assert not root.findall(".//s:image", ns), "SVG contains a bitmap."
    assert not root.findall(".//s:foreignObject", ns)
    assert not root.findall(".//s:script", ns)
    for element in root.iter():
        for key, value in element.attrib.items():
            if key.endswith("href"):
                assert value.startswith("#"), "SVG has an external resource dependency."
    rectangles = root.findall(".//s:clipPath/s:rect", ns)
    assert len(rectangles) == 1
    rectangle = rectangles[0]
    left, top, width, height = [float(rectangle.attrib[key]) for key in ("x", "y", "width", "height")]
    groups = {g.attrib["id"]: g for g in root.findall(".//s:g", ns)
              if g.attrib.get("id", "").startswith("corpus-case-")}
    assert len(groups) == 1000
    maximum_error = 0.
    for case_id in range(1000):
        paths = groups[f"corpus-case-{case_id:04d}"].findall("s:path", ns)
        assert len(paths) == 1
        commands = re.findall(r"([ML])\s*([-+0-9.eE]+)\s+([-+0-9.eE]+)", paths[0].attrib["d"])
        assert len(commands) == 121 and commands[0][0] == "M"
        assert all(command[0] == "L" for command in commands[1:])
        actual = np.array([[float(a), float(b)] for _, a, b in commands])
        expected = np.column_stack((left + width * times / 60,
                                    top + height * (1 - values[case_id] / upper)))
        np.testing.assert_allclose(actual, expected, rtol=0, atol=2e-6)
        maximum_error = max(maximum_error, float(np.max(np.abs(actual - expected))))
    assert before == {name: digest(ROOT / name) for name in preserved}
    report = {
        "status": "pass", "figure_number": 1,
        "figure": str(destination.relative_to(ROOT)), "figure_sha256": digest(destination),
        "export_script_sha256": digest(__file__),
        "source": "clot_net_data.mat", "source_sha256": original["source_sha256"],
        "trajectory_paths": len(groups), "stored_vertices_per_trajectory": 121,
        "all_121000_vertices_checked_against_source": True,
        "max_svg_coordinate_error_points": maximum_error,
        "embedded_raster_images": 0, "external_resource_dependencies": 0,
        "lettering": "Embedded vector glyph paths; no installed fonts required",
        "transformations": "Original data, axes and styling; path simplification disabled",
        "existing_artifacts_unchanged_sha256": before,
    }
    write_json(ROOT / "revision_amm/corpus_svg_provenance.json", report)
    print(json.dumps(report, indent=2))


if __name__ == "__main__":
    main()


==> anc/clotonet_code/revision_amm/export_noisy_factors.py <==
"""Recompute noisy-factor metrics from saved forecasts and bind printed results.

This exporter deliberately does not call the experiment's metric helpers.
Calibration is computed only from the explicitly disjoint calibration rows.
"""
from __future__ import annotations

import argparse
import csv
import json
import time
from pathlib import Path

import numpy as np
from scipy.stats import norm

from revision_amm.run_experiments import ROOT, digest, load_data, write_csv, write_json


def evaluate(saved, nominal=.9):
    n = int(saved['n_calibration'])
    future = saved['times'] >= 30
    truth = saved['truth'][:, future]
    mean = saved['mean'][:, future]
    sd = np.maximum(saved['std'][:, future], float(saved['scale'])*1e-6)
    errors = mean-truth
    z = norm.ppf((1+nominal)/2)
    multiplier = float(np.quantile(np.abs(errors[:n])/(z*sd[:n]), nominal))
    half = z*multiplier*sd[n:]
    err = errors[n:]
    inside = np.abs(err) <= half
    interval = 2*half + 2/(1-nominal)*np.maximum(np.abs(err)-half, 0)
    bounds = saved['bounds']
    widths = bounds[1]-bounds[0]
    xp = saved['parameter_mean'][:, 0]
    xt = saved['true_parameters'][:, 0]
    xs = np.maximum(saved['parameter_std'][:, 0], widths[0]*1e-6)
    xfactor = float(np.quantile(np.abs(xp[:n]-xt[:n])/(z*xs[:n]), nominal))
    lo = np.maximum(bounds[0, 0], xp[n:] - z*xfactor*xs[n:])
    hi = np.minimum(bounds[1, 0], xp[n:] + z*xfactor*xs[n:])
    # Forecast evaluation does not exclude cases outside the training box.
    inside_box = ((saved['true_parameters'][n:]>=bounds[0]) &
                  (saved['true_parameters'][n:]<=bounds[1])).all(axis=1)
    tf_error = np.abs(xp[n:]-xt[n:])/widths[0]
    sums = (err*err).sum(axis=1)
    truth_sums = (truth[n:]*truth[n:]).sum(axis=1)
    scalars = {'global_rel_l2': float(np.sqrt(sums.sum()/truth_sums.sum())),
        'mean_case_rel_l2': float(np.sqrt(sums/(truth_sums+1e-24)).mean()),
        'future_mae_raw': float(np.abs(err).mean()), 'tf_range_nmae': float(tf_error.mean()),
        'pointwise_coverage': float(inside.mean()), 'whole_trajectory_coverage': float(inside.all(axis=1).mean()),
        'raw_pointwise_coverage': float((np.abs(err)<=z*sd[n:]).mean()),
        'mean_width_raw': float((2*half).mean()), 'interval_score_raw': float(interval.mean()),
        'tf_coverage': float(((xt[n:]>=lo) & (xt[n:]<=hi)).mean()),
        'tf_width_range': float(((hi-lo)/widths[0]).mean()),
        'mean_ess': float(saved['ess'][n:].mean()), 'min_ess': float(saved['ess'][n:].min()),
        'fraction_ess_below_10': float((saved['ess'][n:]<10).mean()),
        'size_multiplier': multiplier, 'tf_multiplier': xfactor,
        'truth_outside_training_box_count': int((~inside_box).sum()),
        'measured_outside_training_box_fraction': float(((saved['measured'][n:]<bounds[0, 1:]) |
                                                       (saved['measured'][n:]>bounds[1, 1:])).mean())}
    cases = {'squared_error': sums, 'truth_squared': truth_sums, 'tf_range_absolute_error': tf_error,
             'pointwise_coverage': inside.mean(axis=1), 'width_raw': (2*half).mean(axis=1),
             'interval_score_raw': interval.mean(axis=1), 'ess': saved['ess'][n:]}
    return scalars, cases


def checked_csv(path, rows, write):
    if write:
        write_csv(path, rows)
        return
    with path.open(newline='') as stream:
        recorded = list(csv.DictReader(stream))
    if len(recorded) != len(rows):
        raise ValueError(f'Incomplete saved metrics: {path}')
    for old, new in zip(recorded, rows):
        if set(old) != set(new):
            raise ValueError(f'Metric schema changed: {path}')
        for key, value in new.items():
            if key == 'calibration_and_metrics_seconds':
                continue  # measured elapsed export time, not a scientific statistic
            equal = old[key] == value if isinstance(value, str) else np.isclose(float(old[key]), value, rtol=1e-10, atol=1e-12)
            if not equal:
                raise ValueError(f'Saved metric differs: {path} / {key}')


def build(out, write=True):
    completion = json.loads((out/'completion.json').read_text())
    protocol = json.loads((out/'protocol.json').read_text())
    for relative, expected in protocol['source_sha256'].items():
        if digest(ROOT/relative) != expected:
            raise ValueError(f'Source drift: {relative}')
    x, y, times = load_data()
    rows, case_rows, curves, subgroups = [], [], [], []
    dependencies = {str(out.relative_to(ROOT)/'protocol.json'): digest(out/'protocol.json')}
    dependencies[str((out/'completion.json').relative_to(ROOT))] = digest(out/'completion.json')
    expected_keys = {(seed, model, policy, level) for seed in protocol['args']['seeds']
        for model in protocol['args']['models']
        for level, policy in [(0., 'exact_reference')] + [(r, p) for r in [.02, .05, .1]
                                                        for p in ['naive_exact', 'noise_aware']]}
    actual_keys = set()
    for path in sorted(out.glob('seed_*_*.npz')):
        if path.stem.endswith('true_input_forward'):
            continue
        receipt = json.loads(path.with_suffix('.json').read_text())
        key = tuple(receipt[k] for k in ['seed', 'model', 'policy', 'noise_range_fraction'])
        if key in actual_keys or key not in expected_keys:
            raise ValueError('Unexpected or repeated condition key')
        actual_keys.add(key)
        if digest(path) != receipt['prediction_sha256']:
            raise ValueError(f'Changed prediction shard: {path}')
        dependencies[str(path.relative_to(ROOT))] = digest(path)
        dependencies[str(path.with_suffix('.json').relative_to(ROOT))] = digest(path.with_suffix('.json'))
        with np.load(path) as saved:
            ids, n = saved['ids'], int(saved['n_calibration'])
            split_path = out/f"seed_{receipt['seed']}_split.json"
            split = json.loads(split_path.read_text())
            dependencies[str(split_path.relative_to(ROOT))] = digest(split_path)
            if n != protocol['args']['n_each'] or len(ids) != 2*n:
                raise ValueError('Calibration/evaluation count differs from protocol')
            if ids[:n].tolist() != split['calibration_ids'] or ids[n:].tolist() != split['test_ids']:
                raise ValueError('Calibration/evaluation IDs mismatch')
            if len(set(ids)) != len(ids) or set(ids) & (set(split['training_ids'])|set(split['checkpoint_selection_ids'])):
                raise ValueError('Calibration or evaluation overlaps fitting/selection')
            np.testing.assert_array_equal(saved['truth'], y[ids])
            np.testing.assert_array_equal(saved['true_parameters'], x[ids])
            np.testing.assert_array_equal(saved['times'], times)
            r = receipt['noise_range_fraction']
            expected_measured = x[ids, 1:] + r*(saved['bounds'][1, 1:]-saved['bounds'][0, 1:])*saved['standard_normal_errors']
            np.testing.assert_allclose(saved['measured'], expected_measured, rtol=0, atol=1e-10)
            start = time.perf_counter()
            metrics, cases = evaluate(saved)
            calibration_and_metrics_seconds = time.perf_counter()-start
            tags = {k: receipt[k] for k in ['seed', 'model', 'policy', 'noise_range_fraction', 'n_calibration', 'n_test', 'candidates']}
            rows.append({**tags, **metrics, 'batched_seconds_per_case': receipt['batched_seconds_per_case'],
                         'single_case_seconds_median': float(np.median(receipt['single_case_seconds'])),
                         'peak_tensor_bytes': receipt['peak_tensor_bytes'],
                         'calibration_and_metrics_seconds': calibration_and_metrics_seconds})
            for j, case_id in enumerate(ids[n:]):
                case_rows.append({**tags, 'case_id': int(case_id), **{k: float(v[j]) for k, v in cases.items()}})
            measured = saved['measured'][n:]
            bounds = saved['bounds']
            in_box = ((measured>=bounds[0, 1:]) & (measured<=bounds[1, 1:])).all(axis=1)
            for label, keep in [('all_measured_factors_inside_box', in_box), ('some_measured_factor_outside_box', ~in_box)]:
                if keep.any():
                    subgroups.append({**tags, 'subgroup': label, 'subgroup_cases': int(keep.sum()),
                        'global_rel_l2': float(np.sqrt(cases['squared_error'][keep].sum()/cases['truth_squared'][keep].sum())),
                        'boundary': 'Post-hoc measurement-defined subset; not a clipping-control experiment'})
            for nominal in [.5, .7, .9, .95]:
                values, _ = evaluate(saved, nominal)
                curves.append({**tags, 'nominal': nominal, **{k: values[k] for k in ['pointwise_coverage', 'mean_width_raw', 'interval_score_raw']}})
    if len(rows) != completion['expected_prediction_shards'] or actual_keys != expected_keys:
        raise ValueError('Incomplete metric set')
    forward_rows = []
    for seed in protocol['args']['seeds']:
        for model in protocol['args']['models']:
            model_path = out/f'seed_{seed}_{model}_model.json'
            model_record = json.loads(model_path.read_text())
            dependencies[str(model_path.relative_to(ROOT))] = digest(model_path)
            if model == 'monotone_mlp':
                checkpoint = out/f'seed_{seed}_{model}_checkpoint.pt'
                if digest(checkpoint) != model_record['saved_model_sha256']:
                    raise ValueError('New MLP checkpoint hash mismatch')
                dependencies[str(checkpoint.relative_to(ROOT))] = digest(checkpoint)
            forward = out/f'seed_{seed}_{model}_true_input_forward.npz'
            if digest(forward) != json.loads(forward.with_suffix('.json').read_text())['sha256']:
                raise ValueError('True-input diagnostic hash mismatch')
            dependencies[str(forward.relative_to(ROOT))] = digest(forward)
            with np.load(forward) as saved_forward:
                n = protocol['args']['n_each']
                ids = saved_forward['ids']
                split = json.loads((out/f'seed_{seed}_split.json').read_text())
                if ids.tolist() != split['calibration_ids']+split['test_ids']:
                    raise ValueError('Forward diagnostic IDs mismatch')
                np.testing.assert_array_equal(saved_forward['truth'], y[ids])
                future = saved_forward['future']
                err = saved_forward['prediction'][n:][:, future]-y[ids[n:]][:, future]
                forward_rows.append({'seed': seed, 'model': model, 'n_test': n,
                    'global_rel_l2': float(np.linalg.norm(err)/np.linalg.norm(y[ids[n:]][:, future])),
                    'latent_rule': 'conditional_prior_mean' if model == 'snode' else 'deterministic',
                    'boundary': 'True biochemical input diagnostic, not an inverse method or additive error component'})
    checked_csv(out/'metrics.csv', rows, write)
    checked_csv(out/'per_case_metrics.csv', case_rows, write)
    checked_csv(out/'calibration_curve.csv', curves, write)
    checked_csv(out/'true_input_forward_metrics.csv', forward_rows, write)
    checked_csv(out/'assay_subgroups.csv', subgroups, write)
    for filename in ['metrics.csv', 'per_case_metrics.csv', 'calibration_curve.csv', 'true_input_forward_metrics.csv', 'assay_subgroups.csv', 'environment.json']:
        dependencies[str((out/filename).relative_to(ROOT))] = digest(out/filename)
    return rows, dependencies


def table(rows):
    lines = [r'\begin{table}[htbp]',
        r'\caption{Noisy biochemical factors with tissue factor unmeasured. Noise SD is a fraction of each training factor range, not a coefficient of variation. Each entry averages three split-specific summaries, with 50 calibration and 50 evaluation cases per split; the original checkpoint-selection cases are unused here. Forecast error and tissue-factor range-normalized MAE are percentages. Coverage, width and interval score concern pointwise 90\% size intervals; width and score use stored size units. Exact is a reference; fixed treats noisy factors as exact; aware integrates their assay uncertainty.}',
        r'\label{tab:noisy-factors}', r'\centering',
        r'\begin{tabular}{llrrrrr}', r'\toprule',
        r'Model / noise & Rule & Error & TF MAE & Cover & Width & Score \\', r'\midrule']
    for name, label in [('snode', 'SNODE'), ('monotone_mlp', 'MLP')]:
        for level, policy, short in [(0., 'exact_reference', 'Exact')] + [
                (r, p, s) for r in [.02, .05, .1] for p, s in [('naive_exact', 'Fixed'), ('noise_aware', 'Aware')]]:
            subset = [row for row in rows if row['model']==name and row['policy']==policy and row['noise_range_fraction']==level]
            if len(subset) != 3:
                raise ValueError('Manuscript table requires exactly three completed seeds per condition.')
            value = lambda key: np.mean([row[key] for row in subset])
            lines.append(f'{label} / {100*level:.0f}\\% & {short} & {100*value("global_rel_l2"):.2f} & {100*value("tf_range_nmae"):.2f} & {value("pointwise_coverage"):.3f} & {value("mean_width_raw"):.3f} & {value("interval_score_raw"):.3f} \\\\')
        if name == 'snode':
            lines.append(r'\midrule')
    lines += [r'\bottomrule', r'\end{tabular}', r'\end{table}']
    return '\n'.join(lines)+'\n'


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument('--out', default='revision_amm/results/noisy_factors')
    p.add_argument('--write-manuscript', action='store_true')
    p.add_argument('--check-manuscript', action='store_true')
    args = p.parse_args()
    out = ROOT/args.out
    if args.write_manuscript and args.check_manuscript:
        raise ValueError('Choose write or check, not both.')
    rows, dependencies = build(out, write=not args.check_manuscript)
    generated = ROOT/'PAPER/amm_noisy_factor_table.tex'
    if args.write_manuscript:
        generated.write_text(table(rows))
    if args.check_manuscript and generated.read_text() != table(rows):
        raise ValueError('Printed noisy-factor table differs from saved predictions.')
    report = {'status': 'pass', 'metric_rows': len(rows), 'prediction_shards': len(rows),
        'script_sha256': digest(Path(__file__)), 'inputs_sha256': dependencies,
        'generated_table_sha256': digest(generated) if args.write_manuscript or args.check_manuscript else None,
        'boundary': 'Metrics independently recomputed from saved predictions; no simulator or clinical validation'}
    write_json(out/'validation.json', report)
    print(f'Validated {len(rows)} prediction shards; metrics and calibration curves recomputed.')


if __name__ == '__main__':
    main()


==> anc/clotonet_code/revision_amm/export_results.py <==
"""Build manuscript result fragments directly from verified experiment artifacts."""
from __future__ import annotations

import argparse
import json
from pathlib import Path

import numpy as np
import pandas as pd

from revision_amm.run_experiments import ROOT, digest, write_json

DISPLAY = {"snode": "SNODE", "monotone_mlp": "Monotone MLP", "pod_rbf": "POD--RBF",
           "latent_snode": "SNODE", "latent_sndde": "SNFDE", "latent_np": "Latent context",
           "deep_ensemble": "Deep ensemble", "empirical_library": "Library",
           "pca_ridge_gp": "PCA--ridge", "gompertz_library": "Gompertz"}


def markdown(frame):
    frame = frame.reset_index()
    rows = ["| " + " | ".join(map(str, frame.columns)) + " |",
            "| " + " | ".join(["---"] * len(frame.columns)) + " |"]
    rows += ["| " + " | ".join(map(str, row)) + " |" for row in frame.itertuples(index=False, name=None)]
    return "\n".join(rows)


def table(caption, label, columns, header, rows, group_every=None):
    body = []
    for index, row in enumerate(rows):
        if group_every and index and index % group_every == 0:
            body.append(r"\addlinespace[4pt]")
        body.append(" & ".join(row) + r" \\")
    return ("\\begin{table}[htbp]\n\\centering\n\\small\n"
            "\\setlength{\\tabcolsep}{4pt}\n"
            f"\\caption{{{caption}}}\n\\label{{{label}}}\n"
            f"\\begin{{tabular}}{{{columns}}}\n\\toprule\n{header} \\\\\n\\midrule\n"
            + "\n".join(body)
            + "\n\\bottomrule\n\\end{tabular}\n\\end{table}\n")


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--results", default="revision_amm/results/main_2048")
    args = parser.parse_args()
    result_dir = ROOT / args.results
    complete = json.loads((result_dir / "completion.json").read_text())
    assert complete["status"] == "complete" and complete["seeds"] == [42, 43, 44]
    assert complete["masks"] == list(range(1, 32))
    data = pd.read_csv(result_dir / "metrics.csv")
    assert len(data) == complete["rows"] and not data.duplicated(["seed", "mask", "model", "scenario"]).any()
    clean = data[data.scenario == "clean"]
    assert len(clean) == 3 * 31 * 3
    counts = sorted(clean.candidates_per_case.unique())
    assert len(counts) == 1
    budget = int(counts[0])
    audit_dir = ROOT / "revision_amm/results/archive_audit"
    archive = pd.read_csv(audit_dir / "archive_recomputed_by_seed.csv")
    assert len(archive) == 70
    elig = pd.read_csv(audit_dir / "archive_eligibility_by_seed.csv")
    out = ROOT / "PAPER"
    fields = ["global_rel_l2", "pointwise_90_coverage", "whole_trajectory_90_coverage",
              "mean_90_width_raw", "mean_90_interval_score_raw"]
    means = archive.groupby("model")[fields].mean()
    rows = []
    for model in ("latent_snode", "latent_sndde", "latent_np", "deep_ensemble",
                  "empirical_library", "pca_ridge_gp", "gompertz_library"):
        row = means.loc[model]
        rows.append([DISPLAY[model], f"{row.iloc[0]:.5f}"] + [f"{v:.3f}" for v in row.iloc[1:]])
    (out / "amm_archive_table.tex").write_text(table(
        "Original one-unknown comparison, checked from saved predictions and averaged over ten runs. Both coverage columns use calibrated 90\\% bands. Width and interval score are in stored size units; lower score is better. Candidate counts differ by method.",
        "tab:archive", "lrrrrr",
        (r" & & \multicolumn{2}{c}{Coverage} & & \\" "\n"
         r"\cmidrule(lr){3-4}" "\n"
         r"Method & Pooled $L^2$ & Pointwise & Whole curve & Width & Int. score"), rows))

    summary = clean.groupby(["n_unknown", "model"])[
        ["global_rel_l2", "parameter_range_nmae", "pointwise_90_coverage", "mean_ess"]].mean()
    summary.to_csv(result_dir / "summary_by_missing_count.csv")
    pivot = clean.pivot(index=["seed", "mask"], columns="model", values="global_rel_l2")
    wins = int((pivot.monotone_mlp < pivot.snode).sum())
    total = clean.groupby("model")[["global_rel_l2", "parameter_range_nmae"]].mean()
    (out / "amm_results_macros.tex").write_text(
        f"\\newcommand{{\\ArchiveShortSchedules}}{{{elig.below_16_observations.sum()}}}\n"
        f"\\newcommand{{\\JointBudget}}{{{budget}}}\n"
        f"\\newcommand{{\\MLPJointError}}{{{total.loc['monotone_mlp', 'global_rel_l2']:.5f}}}\n"
        f"\\newcommand{{\\SNODEJointError}}{{{total.loc['snode', 'global_rel_l2']:.5f}}}\n"
        f"\\newcommand{{\\MLPJointWins}}{{{wins}}}\n")
    rows = []
    for number in range(1, 6):
        for model in ("snode", "monotone_mlp", "pod_rbf"):
            row = summary.loc[number, model]
            rows.append([str(number), DISPLAY[model], f"{row.global_rel_l2:.4f}",
                         f"{row.parameter_range_nmae:.3f}", f"{row.pointwise_90_coverage:.3f}", f"{row.mean_ess:.1f}"])
    paragraph = (
        f"We evaluated all 31 missing-input combinations with three models, three data splits and {budget:,} candidates per case. "
        "Each split has 100 test and 100 validation cases. "
        "The groups with one through five missing inputs contain 5, 10, 10, 5 and 1 combinations, respectively. "
        "Table~\\ref{tab:joint} averages run-level pooled errors, giving each combination equal weight within its group.\n\n"
        f"Across all combinations, the direct monotone MLP has mean pooled error {total.loc['monotone_mlp', 'global_rel_l2']:.5f}, "
        f"compared with {total.loc['snode', 'global_rel_l2']:.5f} for SNODE and {total.loc['pod_rbf', 'global_rel_l2']:.5f} for POD--RBF. "
        f"The MLP is more accurate than SNODE in {wins} of the 93 paired run--mask comparisons. "
        "These comparisons reuse data and are not 93 independent experiments. "
        "They show that the simpler neural predictor is a strong control: the original ranking does not establish a general benefit from integrating a learned differential equation.\n\n")
    paragraph += table(
        f"Joint estimation with {budget:,} candidates per case. Values average three runs and all combinations with the stated number of unknowns. Parameter error is range-normalized MAE; coverage is pointwise after validation scaling. ESS measures effective candidate count.",
        "tab:joint", "rlrrrr",
        r"Missing & Method & Pooled $L^2$ & Param. error & Coverage & ESS", rows, group_every=3)
    # Report parameter combination dependence, rather than only a missing-count average.
    one = clean[(clean.model == "snode") & (clean.n_unknown == 1)].groupby("unknown").mean(numeric_only=True)
    most = one.parameter_range_nmae.idxmax()
    least = one.parameter_range_nmae.idxmin()
    param_labels = {"sigma_tf": r"$\sigmatf$", "Fg": "fibrinogen", "IX": "factor IX", "VIII": "factor VIII", "V": "factor V"}
    paragraph += (f"Which input is missing also matters. With one unknown, SNODE's range-normalized parameter error is largest for {param_labels[most]} "
                  f"({one.loc[most, 'parameter_range_nmae']:.3f}) and smallest for {param_labels[least]} ({one.loc[least, 'parameter_range_nmae']:.3f}). "
                  "Averages by missing count hide this difference. The result depends on the stored parameter ranges and visit times; it does not show that one factor is always easier to identify biologically.\n\n")
    sensitivity = pd.read_csv(result_dir / "local_sensitivity.csv")
    sensitivity["deficient"] = sensitivity.local_rank < sensitivity.n_unknown
    four = sensitivity[sensitivity.n_unknown == 4].deficient.mean()
    five = sensitivity[sensitivity.n_unknown == 5]
    paragraph += (f"The POD--RBF sensitivity check finds unresolved input directions in {100*four:.1f}\\% of four-unknown cases "
                  "and all five-unknown cases, using the stated singular-value threshold at the estimated input mean. "
                  f"For five unknowns, the mean forecast-effect measure $\\|G_MN\\|_2$ is {five.future_null_gain.mean():.2f}. "
                  "Thus input changes that are hard to detect early can still affect this surrogate's future prediction. "
                  "The check does not establish the same ambiguity in the mechanistic simulator.\n")
    (out / "amm_joint_results.tex").write_text(paragraph)

    scenarios = ["clean", "noise_1pct", "noise_5pct", "dropout_50pct"]
    robust = data[data.scenario.isin(scenarios)].groupby(["scenario", "model"])[
        ["global_rel_l2", "parameter_range_nmae", "pointwise_90_coverage",
         "frozen_clean_calibration_coverage", "mean_90_interval_score_raw"]].mean()
    robust.to_csv(result_dir / "summary_robustness.csv")
    rows = []
    labels = {"clean": "Clean", "noise_1pct": "1\\% noise", "noise_5pct": "5\\% noise", "dropout_50pct": "50\\% missing"}
    for scenario in scenarios:
        for model in ("snode", "monotone_mlp", "pod_rbf"):
            row = robust.loc[scenario, model]
            rows.append([labels[scenario], DISPLAY[model], f"{row.global_rel_l2:.4f}",
                         f"{row.pointwise_90_coverage:.3f}", f"{row.frozen_clean_calibration_coverage:.3f}",
                         f"{row.mean_90_interval_score_raw:.3f}"])
    text = ("Noise and missing visits increase error for both neural surrogates (Table~\\ref{tab:robustness}). "
            "The noise percentage is a standard deviation relative to the training-set maximum size, not to each observation. "
            "Recalibration for the new setting often brings average pointwise coverage near 90\\%, but does not recover clean-data accuracy or ensure whole-curve coverage. "
            "Keeping the clean-data multiplier tests what happens without recalibration.\n\n")
    text += table("Noise and missing-visit tests, averaged over all masks and three runs. Matched coverage uses calibration for the same observation setting; clean coverage reuses the clean-data multiplier. Both are pointwise, not whole-curve or subgroup guarantees.",
                  "tab:robustness", "llrrrr",
                  r"Setting & Method & Pooled $L^2$ & Cov. matched & Cov. clean & Int. score", rows, group_every=3)
    top = data[data.scenario == "topk_30"]
    base = clean[clean['mask'].isin([1, 3, 7, 31])]
    compare = top.merge(base, on=["seed", "model", "mask"], suffixes=("_top", "_full"))
    sn = compare[compare.model == "snode"]
    text += ("We also test keeping only the 30 highest-weight candidates when the unknown inputs are TF, TF with Fg, TF with Fg and IX, or all five. "
             f"This removes an average of {100*sn.mean_discarded_mass_top.mean():.1f}\\% of SNODE's candidate weight. "
             f"Its mean pooled error changes from {sn.global_rel_l2_full.mean():.5f} to {sn.global_rel_l2_top.mean():.5f}. "
             "Even if accuracy improves, removing candidates changes the inferred distribution. "
             "Discarded weight measures that change within the sampled set. Full temperature and observation-tolerance tests are included in the accompanying CSV files.\n\n")
    low = pd.read_csv(ROOT / "revision_amm/results/main_512/metrics.csv")
    low = low[(low.scenario == "clean") & (low.seed == 42)]
    high = clean[clean.seed == 42]
    budget_rows = []
    for mask, label in [(1, "TF"), (3, "TF,Fg"), (7, "TF,Fg,IX"), (31, "All five")]:
        vals = []
        for model in ["snode", "monotone_mlp"]:
            vals += [float(low[(low['mask'] == mask) & (low.model == model)].global_rel_l2.iloc[0]),
                     float(high[(high['mask'] == mask) & (high.model == model)].global_rel_l2.iloc[0])]
        budget_rows.append([label] + [f"{v:.5f}" for v in vals])
    text += table("Effect of candidate count on pooled forecast error for seed 42. SNODE's latent draws also change with the budget. This is a sampling-sensitivity check, not proof that the calculation has converged.",
                  "tab:budget", "lrrrr",
                  (r" & \multicolumn{2}{c}{SNODE} & \multicolumn{2}{c}{Monotone MLP} \\" "\n"
                   r"\cmidrule(lr){2-3}\cmidrule(lr){4-5}" "\n"
                   rf"Missing inputs & 512 & {budget:,} & 512 & {budget:,}"), budget_rows)
    text += ("Accepting any missing-input combination does not mean that a finite candidate search solves every case accurately. "
             "The main comparison uses the larger budget. Independent candidate draws and a more accurate reference calculation are still needed to assess convergence.\n")
    (out / "amm_robustness_results.tex").write_text(text)
    holdout_dir = ROOT / "revision_amm/results/low_tf_holdout"
    acquisition_dir = ROOT / "revision_amm/results/assay_acquisition"
    for directory in [holdout_dir, acquisition_dir]:
        assert json.loads((directory / "completion.json").read_text())["status"] == "complete"
    holdout = pd.read_csv(holdout_dir / "metrics.csv")
    hmean = holdout.groupby(["model", "mask", "domain"])[["global_rel_l2", "pointwise_90_coverage"]].mean()
    hrows = []
    for model in ["monotone_mlp", "pod_rbf"]:
        for mask, label in [(1, "TF"), (3, "TF,Fg"), (31, "All five")]:
            idr = hmean.loc[model, mask, "in_domain_control"]
            odr = hmean.loc[model, mask, "low_tf_extrapolation"]
            hrows.append([DISPLAY[model], label, f"{idr.global_rel_l2:.4f}", f"{odr.global_rel_l2:.4f}",
                          f"{idr.pointwise_90_coverage:.3f}", f"{odr.pointwise_90_coverage:.3f}"])
    additional = ("Both refitted controls perform much worse in the excluded low-tissue-factor range (Table~\\ref{tab:holdout}). "
                  "For tissue factor alone unknown, the MLP's mean pooled error rises from "
                  f"{hmean.loc['monotone_mlp', 1, 'in_domain_control'].global_rel_l2:.5f} in the in-range control set to "
                  f"{hmean.loc['monotone_mlp', 1, 'low_tf_extrapolation'].global_rel_l2:.5f} in the holdout; "
                  f"pointwise coverage falls to {hmean.loc['monotone_mlp', 1, 'low_tf_extrapolation'].pointwise_90_coverage:.3f}. "
                  "Calibration within the training range does not transfer to this range for either control. "
                  "The groups also differ in curve size and onset time, so this test does not identify a single cause of failure. "
                  "No uncontaminated NDE comparison is available for this holdout.\n\n")
    additional += table("Prediction outside the training tissue-factor range, averaged over three refits on 659 cases. Each refit has 100 in-range control and 100 calibration cases. The same 141 low-TF test curves are used each time. Coverage is pointwise; saved NDEs are excluded because their training included low-TF cases.",
                        "tab:holdout", "llrrrr",
                        (r" & & \multicolumn{2}{c}{Pooled error} & \multicolumn{2}{c}{Coverage} \\" "\n"
                         r"\cmidrule(lr){3-4}\cmidrule(lr){5-6}" "\n"
                         r"Method & Missing & In range & Low TF & In range & Low TF"), hrows, group_every=3)
    acquisition = pd.read_csv(acquisition_dir / "metrics.csv")
    amean = acquisition.groupby(["model", "policy"])[["global_rel_l2", "pointwise_90_coverage", "mean_90_interval_score_raw"]].mean()
    arows = []
    policies = {"no_assay": "No assay", "random": "Random factor", "fixed_IX": "Fixed IX",
                "parameter_variance": "Input-uncertainty rule", "forecast_variance": "Forecast-uncertainty rule"}
    for model in ["snode", "monotone_mlp"]:
        for policy, label in policies.items():
            v = amean.loc[model, policy]
            arows.append([DISPLAY[model], label, f"{v.global_rel_l2:.5f}", f"{v.pointwise_90_coverage:.3f}",
                          f"{v.mean_90_interval_score_raw:.3f}"])
    additional += ("\\subsection{Choosing an additional biochemical measurement}\n\n"
                   "The one-assay experiment tests whether a model can choose a useful factor to measure (Table~\\ref{tab:assay}). "
                   "Each adaptive rule makes its choice before seeing the factor's true value; tissue factor is never measured. "
                   "The two rules target different goals: reducing uncertainty in the inputs or in the future curve. "
                   "We retain every rule's result, including random selection and always measuring factor IX.\n\n")
    additional += table("One simulated biochemical measurement after four size observations; means over three runs. All five inputs are initially unknown. Measurement rules have equal assay and candidate budgets; the no-assay reference uses half as many candidates. Coverage is pointwise after rule-specific calibration.",
                        "tab:assay", "llrrr", r"Model & Selection rule & Pooled $L^2$ & Coverage & Int. score", arows, group_every=5)
    for model in ["snode", "monotone_mlp"]:
        f = amean.loc[model, "forecast_variance"].global_rel_l2
        r = amean.loc[model, "random"].global_rel_l2
        fixed = amean.loc[model, "fixed_IX"].global_rel_l2
        word = "lower" if f < r else "higher"
        additional += (f"For {DISPLAY[model]}, the forecast-uncertainty rule gives mean error {f:.5f}, "
                       f"{100*abs(f/r-1):.1f}\\% {word} than random factor selection ({r:.5f}); "
                       f"the fixed-IX control gives {fixed:.5f}. ")
    additional += ("The rule uses an approximate covariance calculation and assumes error-free, equal-cost assays. "
                   "It is not uniformly best on all metrics: the MLP forecast rule has a worse interval score than the random and fixed-IX controls. "
                   "These results do not establish a clinical benefit or an optimal design for the mechanistic system.\n")
    (out / "amm_additional_results.tex").write_text(additional)
    report = f"""# AMM revision: measured findings

Source: `{args.results}`; {budget:,} candidates per case; 3 partitions; all 31 nonempty missing masks; 3 models; 100 test cases per partition.

These are an exploratory reuse of the original 1,000-trajectory corpus. Masks, repeats and partitions are not independent datasets.

The monotone MLP has lower forecast error in {wins}/93 paired seed-mask conditions. Mean pooled error: MLP {total.loc['monotone_mlp', 'global_rel_l2']:.5f}, SNODE {total.loc['snode', 'global_rel_l2']:.5f}, POD-RBF {total.loc['pod_rbf', 'global_rel_l2']:.5f}.

## Archived findings verified from predictions

All 70 model-seed pooled-error values were reproduced. Ten nominal 100-case test partitions reuse 665 unique trajectories. SNODE pointwise coverage is 0.90704 after rescaling, while whole-trajectory coverage is 0.47097. Raw pointwise coverage is 0.55129. Its pooled relative error 0.01397 differs from mean per-case error 0.01921. The supplied scoring tolerance is 0.02 in raw size units. Checkpoint selection uses validation trajectories, and calibration reuses that validation split.

## New results by missing count

{markdown(summary.round(5))}

## Observation stress tests

{markdown(robust.round(5))}

## Interpretation

The direct monotone control materially weakens a claim that NDE integration is the reason for better forecasts. Missing parameter combinations matter; increasing missing dimension does not simply produce five equivalent one-dimensional inverse tasks. The 512-candidate checks were sensitive to a larger budget. Pointwise validation calibration does not certify simultaneous, conditional, or shifted-domain uncertainty. The Jacobian diagnostics refer to a learned RBF surrogate at its inferred mean; they do not establish mechanistic identifiability.

## Low-TF holdout controls

{markdown(hmean.round(5))}

The low-TF check retrains only POD-RBF and MLP. Cached SNODE weights would contaminate it. All 141 outer cases are reused across the three refits; these are not three independent outer cohorts.

## One additional simulated biochemical assay

{markdown(amean.round(5))}

The adaptive policy sees only candidate parameters, predicted candidate futures and pre-30-minute observations. The chosen true factor value is revealed afterward. Tissue factor cannot be chosen. This is an established covariance-based design idea applied to the inverse workflow, with a fixed-IX and random-factor control, not a new general acquisition theorem or clinical assay recommendation.

The final research paper still needs simulator provenance, verified units, a prospectively held-out comparison including refitted NDEs, and a defensible scientific or methodological contribution beyond masking. The revised draft documents those limits rather than describing the work as submission ready.
"""
    (ROOT / "revision_amm/results_summary.md").write_text(report)
    write_json(ROOT / "revision_amm/artifact_sources.json", {
        "results_dir": args.results, "candidate_budget": budget,
        "primary_metrics_sha256": digest(result_dir / "metrics.csv"),
        "archive_metrics_sha256": digest(audit_dir / "archive_recomputed_by_seed.csv"),
        "holdout_metrics_sha256": digest(holdout_dir / "metrics.csv"),
        "acquisition_metrics_sha256": digest(acquisition_dir / "metrics.csv"),
        "completion_sha256": digest(result_dir / "completion.json"),
        "generated_fragments": [p.name for p in out.glob("amm_*.tex")]})
    print(f"Exported verified manuscript fragments from {args.results}; MLP wins {wins}/93.")


if __name__ == "__main__":
    main()


==> anc/clotonet_code/revision_amm/figure_ambiguity.py <==
"""Illustrate cause/forecast ambiguity, then inspect saved working spreads.

The upper panels are an exact constructed example, not clot data. The lower
panels use every prespecified MLP candidate-stability case at the largest saved
budget. Neither candidate covariance nor this reference budget certifies the
compatible-set diameter or convergence. No models are fitted by this module.
"""
from __future__ import annotations

import argparse
import json
from pathlib import Path

import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

from revision_amm.run_experiments import ROOT, digest, load_data, write_json
from revision_amm.theory.relaxation import trajectory

OUT = ROOT / 'revision_amm/figures'
STUDY = ROOT / 'revision_amm/results/candidate_stability'
FIGURE = ROOT / 'PAPER/figs/amm_forecast_ambiguity'
SEEDS = (42, 43, 44)
PAIRS = ((.5, .16), (1., .08), (2., .04))
COLORS = ('#2c78af', '#c87632', '#497a60')


def constructed():
    times = np.unique(np.r_[np.linspace(5., 60., 221), [5., 12., 20., 27.]])
    curves = np.array([trajectory(.3, times-5., .02, k*a, .12) for k, a in PAIRS])
    np.testing.assert_array_equal(curves, np.broadcast_to(curves[0], curves.shape))
    return times, curves


def spread_metrics(covariance, ranges, std, mean, truth, future, size_scale):
    """Three distinct RMS summaries; never equate spread with true error."""
    covariance, ranges = np.asarray(covariance), np.asarray(ranges)
    if covariance.shape != (5, 5) or ranges.shape != (5,) or np.any(ranges <= 0):
        raise ValueError('Five positive biochemical ranges and a 5x5 covariance required.')
    if not np.isfinite(covariance).all() or not np.isfinite(ranges).all() or not np.isfinite(size_scale) or size_scale <= 0:
        raise ValueError('Finite covariance and positive finite scale required.')
    if not np.allclose(covariance, covariance.T, atol=1e-9):
        raise ValueError('Covariance must be symmetric.')
    diagonal = np.diag(covariance)
    if np.any(diagonal < 0):
        raise ValueError('Negative parameter variance.')
    return {
        'parameter_rms_sd': float(np.sqrt(np.mean(diagonal / ranges**2))),
        'forecast_rms_sd': float(np.sqrt(np.mean(np.asarray(std)[future]**2)) / size_scale),
        'forecast_rms_error': float(np.sqrt(np.mean((np.asarray(mean)[future]-np.asarray(truth)[future])**2)) / size_scale),
    }


def source_rows():
    x, y, times = load_data()
    paths = [ROOT/'clot_net_data.mat', STUDY/'protocol.json', STUDY/'completion.json',
             Path(__file__), ROOT/'revision_amm/theory/relaxation.py',
             ROOT/'revision_amm/core.py', ROOT/'revision_amm/run_candidate_stability.py',
             ROOT/'revision_amm/run_experiments.py']
    protocol_hash = digest(STUDY/'protocol.json')
    complete = json.loads((STUDY/'completion.json').read_text())
    if complete['status'] != 'complete' or complete['protocol_sha256'] != protocol_hash:
        raise ValueError('Incomplete or stale saved study.')
    rows = []
    for seed in SEEDS:
        partition_path = STUDY/f'seed_{seed}_partition.json'
        paths.append(partition_path)
        part = json.loads(partition_path.read_text())
        ids, train = part['evaluation_ids'], part['train_ids']
        if len(ids) != 20 or len(set(ids)) != 20 or set(ids) & set(train):
            raise ValueError('Evaluation membership changed.')
        bounds = np.stack([x[train].min(0), x[train].max(0)])
        size_scale = float(y[train].max())
        for case_id in ids:
            for scramble in range(3):
                shard = STUDY/f'seed_{seed}_case_{case_id:04d}_scramble_{scramble}.npz'
                receipt = shard.with_suffix('.json')
                paths.extend([shard, receipt])
                record = json.loads(receipt.read_text())
                if (record['artifact_sha256'] != digest(shard) or record['protocol_sha256'] != protocol_hash
                        or (record['seed'], record['case_id'], record['scramble']) != (seed, case_id, scramble)):
                    raise ValueError(f'Shard identity/hash mismatch: {shard.name}')
                with np.load(shard, allow_pickle=False) as saved:
                    np.testing.assert_array_equal(saved['budgets'], [512, 2048, 8192, 32768])
                    np.testing.assert_allclose(saved['bounds'], bounds, rtol=0, atol=0)
                    np.testing.assert_allclose(saved['truth'], y[case_id], rtol=0, atol=0)
                    np.testing.assert_array_equal(saved['future_indices'], np.flatnonzero(times >= 30))
                    np.testing.assert_allclose(np.diag(saved['parameter_cov'][-1]), saved['parameter_std'][-1]**2, rtol=1e-10)
                    stats = spread_metrics(saved['parameter_cov'][-1], np.diff(bounds, axis=0)[0],
                        saved['std'][-1], saved['mean'][-1], saved['truth'], saved['future_indices'], size_scale)
                    rows.append(dict(seed=seed, case_id=case_id, scramble=scramble,
                                     candidates=32768, size_scale=size_scale, **stats))
    raw = pd.DataFrame(rows)
    fields = ['parameter_rms_sd', 'forecast_rms_sd', 'forecast_rms_error']
    if len(raw) != 180 or raw.duplicated(['seed', 'case_id', 'scramble']).any() or not np.isfinite(raw[fields]).all().all():
        raise ValueError('Incomplete or invalid source rows.')
    # A point averages three numerical replicates of the same fitted model/case.
    points = raw.groupby(['seed', 'case_id'], as_index=False)[fields].mean()
    return raw, points, paths


def save_figure(points):
    plt.rcParams.update({'font.family': 'DejaVu Sans', 'font.size': 9,
        'axes.edgecolor': '#555555', 'axes.linewidth': .6, 'text.color': '#252525',
        'axes.labelcolor': '#252525', 'xtick.color': '#252525', 'ytick.color': '#252525',
        'pdf.fonttype': 42, 'ps.fonttype': 42, 'svg.fonttype': 'none', 'svg.hashsalt': 'amm-ambiguity-v1'})
    fig, axs = plt.subplots(2, 2, figsize=(7.35, 6.2))
    fig.subplots_adjust(left=.11, right=.98, top=.91, bottom=.09, hspace=.79, wspace=.37)
    for ax in axs.flat:
        ax.spines[['top', 'right']].set_visible(False)
        ax.grid(axis='y', color='#e5e5e5', linewidth=.5)
        ax.set_axisbelow(True)
    fig.text(.11, .977, 'CONSTRUCTED GROWTH LAW  |  Exact, model-conditional example', fontsize=9, weight='bold', va='top')
    fig.text(.11, .483, 'SAVED MLP RESULTS  |  Working spread is not a guarantee', fontsize=9, weight='bold', va='top')

    ax = axs[0, 0]
    kappa = np.linspace(.4, 2.2, 200)
    ax.plot(kappa, .08/kappa, color='#555555', lw=1.2)
    for (k, a), color, marker in zip(PAIRS, COLORS, ['o', 's', '^']):
        ax.scatter(k, a, c=color, marker=marker, s=45, zorder=3)
    ax.text(.53, .81, r'$\kappa a_0 = 0.08$', transform=ax.transAxes)
    ax.set(xlabel=r'Coupling $\kappa$ (illustrative units)', ylabel=r'Initial activity $a_0$', xlim=(.3, 2.3), ylim=(0, .22))
    ax.set_title('a  Different causes, same product', loc='left', fontsize=10, pad=9)

    ax = axs[0, 1]
    times, curves = constructed()
    ax.axvspan(30, 60, color='#eeeeee', zorder=0)
    for curve, color, width, style in zip(curves, COLORS, [4.4, 2.6, 1.1], ['-', '--', ':']):
        ax.plot(times, curve, color=color, lw=width, ls=style)
    visits = np.array([5., 12., 20., 27.])
    ax.scatter(visits, trajectory(.3, visits-5, .02, .08, .12), s=24, facecolors='white', edgecolors='#252525', zorder=5)
    ax.text(.04, .90, 'All three curves coincide', transform=ax.transAxes, fontsize=8)
    ax.text(.69, .15, 'Forecast', transform=ax.transAxes, fontsize=8)
    ax.set(xlabel='Time (minutes)', ylabel='Size (illustrative units)', xlim=(0, 60), ylim=(0, 2.2))
    ax.set_title('b  Same observations and future', loc='left', fontsize=10, pad=9)

    for seed, marker in zip(SEEDS, ['o', 's', '^']):
        selected = points[points.seed == seed]
        axs[1, 0].scatter(100*selected.parameter_rms_sd, 100*selected.forecast_rms_sd,
                         marker=marker, s=23, alpha=.8, color='#c87632', edgecolors='white', lw=.35)
        axs[1, 1].scatter(100*selected.forecast_rms_sd, 100*selected.forecast_rms_error,
                         marker=marker, s=23, alpha=.8, color='#c87632', edgecolors='white', lw=.35,
                         label=f'Seed {seed}')
    axs[1, 0].set(xlabel='Parameter RMS SD (% of input ranges)', ylabel='Forecast RMS SD (% of size scale)',
                  xlim=(0, max(25, 110*points.parameter_rms_sd.max())), ylim=(0, 110*points.forecast_rms_sd.max()))
    axs[1, 0].set_title('c  Two different kinds of spread', loc='left', fontsize=10, pad=9)
    upper = 110*max(points.forecast_rms_sd.max(), points.forecast_rms_error.max())
    axs[1, 1].plot([0, upper], [0, upper], color='#777777', linestyle='--', lw=.8, zorder=0)
    axs[1, 1].set(xlabel='Forecast RMS SD (% of size scale)', ylabel='Forecast RMSE (% of size scale)', xlim=(0, upper), ylim=(0, upper))
    axs[1, 1].set_title('d  Spread is not the observed error', loc='left', fontsize=10, pad=9)
    axs[1, 1].legend(frameon=False, loc='upper left', fontsize=7.5, handletextpad=.3)
    fig.savefig(FIGURE.with_suffix('.pdf'), bbox_inches='tight', pad_inches=.06,
                metadata={'Title': 'Parameter ambiguity, forecast spread and prediction error', 'CreationDate': None, 'ModDate': None})
    fig.savefig(FIGURE.with_suffix('.svg'), bbox_inches='tight', pad_inches=.06, metadata={'Date': None})
    fig.savefig(FIGURE.with_suffix('.png'), dpi=180, bbox_inches='tight', pad_inches=.06)
    plt.close(fig)


def validate():
    record = json.loads((OUT/'ambiguity_provenance.json').read_text())
    for relative, expected in record['sha256'].items():
        if digest(ROOT/relative) != expected:
            raise ValueError(f'Stale ambiguity figure dependency: {relative}')
    raw, points, _ = source_rows()
    pd.testing.assert_frame_equal(pd.read_csv(OUT/'ambiguity_source_rows.csv'), raw, check_exact=False, rtol=1e-12, atol=1e-14)
    pd.testing.assert_frame_equal(pd.read_csv(OUT/'ambiguity_points.csv'), points, check_exact=False, rtol=1e-12, atol=1e-14)
    times, curves = constructed()
    exported = pd.read_csv(OUT/'ambiguity_constructed.csv')
    np.testing.assert_allclose(exported['time'], np.tile(times, 3), rtol=1e-12)
    np.testing.assert_allclose(exported['size'], curves.ravel(), rtol=1e-12)
    if record['case_appearances'] != len(points) or record['unique_curves'] != points.case_id.nunique():
        raise ValueError('Cohort count differs.')
    print(f'Validated ambiguity figure: constructed identity; {len(raw)} saved pools; {len(points)} case appearances / {points.case_id.nunique()} unique curves.')


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--check', action='store_true')
    args = parser.parse_args()
    if args.check:
        validate()
        return
    OUT.mkdir(exist_ok=True)
    raw, points, paths = source_rows()
    raw.to_csv(OUT/'ambiguity_source_rows.csv', index=False)
    points.to_csv(OUT/'ambiguity_points.csv', index=False)
    times, curves = constructed()
    pd.DataFrame([dict(pair=i, kappa=k, initial_activity=a, time=t, size=l)
                  for i, ((k, a), curve) in enumerate(zip(PAIRS, curves))
                  for t, l in zip(times, curve)]).to_csv(OUT/'ambiguity_constructed.csv', index=False)
    save_figure(points)
    paths += [OUT/f'ambiguity_{name}.csv' for name in ['source_rows', 'points', 'constructed']]
    paths += [FIGURE.with_suffix(ext) for ext in ['.pdf', '.svg', '.png']]
    write_json(OUT/'ambiguity_provenance.json', {
        'sha256': {str(p.relative_to(ROOT)): digest(p) for p in paths},
        'case_appearances': len(points), 'unique_curves': int(points.case_id.nunique()), 'saved_pools': len(raw),
        'construction': dict(L0=.3, t0=5., v=.02, z0=.08, rate=.12, factor_pairs=PAIRS),
        'empirical_selection': 'All 20 prespecified evaluation cases per seed, MLP only, 32768 candidates, all five inputs unknown; four clean early sizes.',
        'aggregation': 'Each point is the arithmetic mean of three within-pool RMS summaries across scrambles, not a pooled covariance or independent replicate.',
        'parameter_spread': 'sqrt(mean_j(Cov(theta)[j,j]/training_range[j]^2)); raw physical covariance is range-normalized exactly once.',
        'forecast_spread': 'sqrt(mean_future(std^2))/max_training_size, before uncertainty calibration.',
        'forecast_error': 'sqrt(mean_future((weighted_mean-truth)^2))/max_training_size; not case-relative L2.',
        'boundary': 'Constructed identity is not biological validation. Working variances are not compatible-set diameters. Reference budget is not certified convergence. Reused curves are not independent cohorts.',
    })
    validate()


if __name__ == '__main__':
    main()


==> anc/clotonet_code/revision_amm/figure_assay.py <==
"""Source-backed assay-policy figure; no fitting or inference is performed.

Run ``python -m revision_amm.figure_assay`` to export vector PDF/SVG and PNG.
Run ``python -m revision_amm.figure_assay --check`` to validate the receipts.
Pooled errors are reconstructed from saved squared-error sums, not by averaging
case-relative errors. The case ECDF includes every paired test appearance.
"""
from __future__ import annotations

import argparse
import csv
import hashlib
import json
from pathlib import Path
import shutil

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
import numpy as np
from scipy.io import loadmat

ROOT = Path(__file__).resolve().parents[1]
SEEDS = (42, 43, 44)
MODELS = ("snode", "monotone_mlp")
POLICIES = ("random", "fixed_IX", "parameter_variance", "forecast_variance")
LABELS = {"snode": "SNODE", "monotone_mlp": "Monotone MLP"}
COLORS = {"snode": "#2c78af", "monotone_mlp": "#c87632"}
MARKERS = {"snode": "o", "monotone_mlp": "s"}
CASE_FIELDS = ("before_error_squared", "after_error_squared", "truth_squared")
FIGURE_CONFIG = {
    "size_inches": [7.35, 3.5], "font": "DejaVu Sans", "font_size": 9,
    "colors": COLORS, "markers": MARKERS, "png_dpi": 300,
    "ecdf_xscale": "symlog", "linear_threshold_percentage_points": 1.0,
    "ecdf_linscale": 0.7, "ecdf_ticks": [-20, -5, -1, 0, 1, 5, 20, 80],
    "policy_order": list(POLICIES), "no_assay_displayed": False,
}


def sha256(path):
    h = hashlib.sha256()
    with Path(path).open("rb") as handle:
        for block in iter(lambda: handle.read(1024 * 1024), b""):
            h.update(block)
    return h.hexdigest()


def read_csv(path):
    with Path(path).open(newline="") as handle:
        return list(csv.DictReader(handle))


def write_csv(path, rows):
    with Path(path).open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0]), lineterminator="\n")
        writer.writeheader()
        writer.writerows(rows)


def require_close(actual, expected, description):
    if not np.isfinite(actual) or not np.isclose(actual, expected, rtol=2e-10, atol=1e-12):
        raise ValueError(f"{description}: {actual} != {expected}")


def assemble_evidence(metrics, cases, expected_ids, candidates=2048):
    """Validate the complete paired design and independently pool case sums."""
    if set(expected_ids) != set(SEEDS):
        raise ValueError("Expected precisely the three archived seeds.")
    metric_map, case_map = {}, {}
    expected_metrics = {(s, m, p) for s in SEEDS for m in MODELS
                        for p in (*POLICIES, "no_assay")}
    for row in metrics:
        key = (int(row["seed"]), row["model"], row["policy"])
        if key in metric_map or key not in expected_metrics:
            raise ValueError(f"Duplicate or unexpected metric key: {key}")
        assays = int(key[2] != "no_assay")
        if int(row["assays"]) != assays or int(row["candidate_cost_per_case"]) != candidates*(1+assays):
            raise ValueError(f"Unequal or unexpected candidate cost: {key}")
        metric_map[key] = row
    if set(metric_map) != expected_metrics:
        raise ValueError("Missing policy/seed/model metrics.")
    for row in cases:
        key = (int(row["seed"]), row["model"], row["policy"], int(row["case_id"]))
        if key in case_map:
            raise ValueError(f"Duplicate case key: {key}")
        if key[:3] not in expected_metrics or key[2] not in POLICIES:
            raise ValueError(f"Unexpected case key: {key}")
        numbers = {k: float(row[k]) for k in CASE_FIELDS}
        if not all(np.isfinite(v) and v >= 0 for v in numbers.values()) or numbers["truth_squared"] <= 0:
            raise ValueError(f"Invalid squared error or denominator: {key}")
        if row["assay"] not in ("Fg", "IX", "VIII", "V"):
            raise ValueError(f"Unknown or disallowed assay: {key}")
        if key[2] == "fixed_IX" and row["assay"] != "IX":
            raise ValueError(f"Fixed IX policy selected another assay: {key}")
        case_map[key] = {**row, **numbers}
    expected_cases = {(s, m, p, i) for s in SEEDS for m in MODELS
                      for p in POLICIES for i in expected_ids[s]}
    if set(case_map) != expected_cases:
        raise ValueError("Missing or unexpected paired test case; outcome filtering is forbidden.")

    source_rows, seed_rows, paired_rows = [], [], []
    for seed in SEEDS:
        ids = sorted(expected_ids[seed])
        if len(ids) != len(set(ids)) or not ids:
            raise ValueError("Empty or duplicated test IDs.")
        for model in MODELS:
            for policy in POLICIES:
                selected = [case_map[seed, model, policy, i] for i in ids]
                numerator = sum(r["after_error_squared"] for r in selected)
                denominator = sum(r["truth_squared"] for r in selected)
                pooled = float(np.sqrt(numerator/denominator))
                require_close(float(metric_map[seed, model, policy]["global_rel_l2"]), pooled,
                              f"Pooled error {seed}/{model}/{policy}")
                before = float(np.sqrt(sum(r["before_error_squared"] for r in selected)/denominator))
                require_close(float(metric_map[seed, model, "no_assay"]["global_rel_l2"]), before,
                              f"No-assay reconstruction {seed}/{model}/{policy}")
                seed_rows.append({"seed": seed, "model": model, "policy": policy,
                                  "n_cases": len(ids), "candidate_cost_per_case": 2*candidates,
                                  "after_error_squared_sum": numerator, "truth_squared_sum": denominator,
                                  "pooled_relative_l2": pooled, "pooled_error_percent": 100*pooled})
                for case_id, row in zip(ids, selected):
                    baseline = case_map[seed, model, "random", case_id]
                    require_close(row["before_error_squared"], baseline["before_error_squared"], "Paired before error")
                    require_close(row["truth_squared"], baseline["truth_squared"], "Paired truth norm")
                    require_close(row["truth_squared"], case_map[seed, MODELS[0], "random", case_id]["truth_squared"],
                                  "Cross-model truth norm")
                    source_rows.append({"seed": seed, "model": model, "policy": policy,
                                        "case_id": case_id, "assay": row["assay"],
                                        **{k: row[k] for k in CASE_FIELDS},
                                        "case_relative_l2": float(np.sqrt(row["after_error_squared"]/row["truth_squared"]))})
            for case_id in ids:
                random = case_map[seed, model, "random", case_id]
                forecast = case_map[seed, model, "forecast_variance", case_id]
                random_error = float(np.sqrt(random["after_error_squared"]/random["truth_squared"]))
                forecast_error = float(np.sqrt(forecast["after_error_squared"]/forecast["truth_squared"]))
                delta = random_error-forecast_error
                paired_rows.append({"seed": seed, "model": model, "case_id": case_id,
                                    "random_assay": random["assay"], "forecast_assay": forecast["assay"],
                                    "random_case_relative_l2": random_error,
                                    "forecast_case_relative_l2": forecast_error,
                                    "improvement_percentage_points": 100*delta,
                                    "outcome": "improved" if delta > 0 else "worse" if delta < 0 else "tie"})
    summary = {}
    for model in MODELS:
        rows = [r for r in paired_rows if r["model"] == model]
        changes = np.array([r["improvement_percentage_points"] for r in rows])
        means = {p: float(np.mean([r["pooled_error_percent"] for r in seed_rows
                                  if r["model"] == model and r["policy"] == p])) for p in POLICIES}
        summary[model] = {"case_appearances": len(rows), "unique_case_ids": len({r["case_id"] for r in rows}),
                          "mean_pooled_error_percent": means,
                          "mean_case_improvement_percentage_points": float(changes.mean()),
                          "median_case_improvement_percentage_points": float(np.median(changes)),
                          "min_case_improvement_percentage_points": float(changes.min()),
                          "max_case_improvement_percentage_points": float(changes.max()),
                          "improved": int(np.sum(changes > 0)), "worse": int(np.sum(changes < 0)),
                          "ties_at_stored_precision": int(np.sum(changes == 0))}
    return {"source_rows": source_rows, "seed_rows": seed_rows,
            "paired_rows": paired_rows, "summary": summary}


def load_evidence(root=ROOT):
    root = Path(root)
    source = root/"revision_amm/results/assay_acquisition"
    protocol = json.loads((source/"protocol.json").read_text())
    completion = json.loads((source/"completion.json").read_text())
    if protocol["seeds"] != list(SEEDS) or protocol["policies"] != list(POLICIES):
        raise ValueError("Unexpected experiment protocol.")
    if protocol["args"]["candidates"] != 2048 or completion["status"] != "complete" or completion["metric_rows"] != 30:
        raise ValueError("Unexpected candidate budget or incomplete experiment.")
    files = [source/name for name in ("metrics.csv", "per_case.csv", "protocol.json", "completion.json")]
    expected_ids = {}
    for seed in SEEDS:
        path = root/f"inverse_final_split_seed_{seed-42:02d}_s{seed}.json"
        split = json.loads(path.read_text())
        ids = [int(i) for i in split["test_idx"]]
        if len(ids) != 100 or len(set(ids)) != 100 or set(ids) & set(split["train_idx"]+split["val_idx"]):
            raise ValueError(f"Invalid original split for seed {seed}.")
        expected_ids[seed] = ids
        files.append(path)
    for relative, expected in (("clot_net_data.mat", protocol["data_sha256"]),
                               ("revision_amm/core.py", protocol["core_sha256"]),
                               ("revision_amm/run_acquisition.py", protocol["source_sha256"])):
        path = root/relative
        if sha256(path) != expected:
            raise ValueError(f"Experiment source hash changed: {relative}")
        files.append(path)
    evidence = assemble_evidence(read_csv(source/"metrics.csv"), read_csv(source/"per_case.csv"), expected_ids)
    # Verify each saved denominator against the supplied archive, independently
    # of the acquisition runner's forecast_metrics function.
    raw = loadmat(root/"clot_net_data.mat")
    future = np.asarray(raw["t"])[0] >= 30
    norms = np.sum(np.asarray(raw["size"], dtype=float)[:, future]**2, axis=1)
    for row in evidence["source_rows"]:
        require_close(row["truth_squared"], float(norms[row["case_id"]]), "Archive truth norm")
    evidence["input_sha256"] = {str(p.relative_to(root)): sha256(p) for p in files}
    return evidence


def ecdf_points(values):
    x = np.sort(np.asarray(values, dtype=float))
    if x.ndim != 1 or not len(x) or not np.isfinite(x).all():
        raise ValueError("ECDF needs finite, nonempty, one-dimensional data.")
    return x, np.arange(1, len(x)+1, dtype=float)/len(x)


def draw_figure(evidence):
    plt.rcParams.update({"font.family": "DejaVu Sans", "font.size": 9,
                         "axes.labelsize": 9, "axes.titlesize": 9,
                         "xtick.labelsize": 9, "ytick.labelsize": 9,
                         "text.color": "#292929", "axes.labelcolor": "#292929",
                         "xtick.color": "#292929", "ytick.color": "#292929",
                         "axes.edgecolor": "#575757", "axes.linewidth": .65,
                         "pdf.fonttype": 42, "ps.fonttype": 42,
                         "svg.fonttype": "none", "svg.hashsalt": "clotonet-assay-value-v1"})
    fig, axes = plt.subplots(1, 2, figsize=FIGURE_CONFIG["size_inches"], facecolor="white")
    fig.subplots_adjust(left=.075, right=.985, bottom=.28, top=.835, wspace=.34)
    ax = axes[0]
    x = np.arange(len(POLICIES), dtype=float)
    for model, offset in zip(MODELS, (-.08, .08)):
        for seed in SEEDS:
            y = [next(r["pooled_error_percent"] for r in evidence["seed_rows"]
                      if (r["seed"], r["model"], r["policy"]) == (seed, model, p)) for p in POLICIES]
            ax.plot(x+offset, y, color=COLORS[model], alpha=.48, lw=.65,
                    marker=MARKERS[model], ms=3.3, mfc="white", mew=.7, zorder=2)
        mean = [evidence["summary"][model]["mean_pooled_error_percent"][p] for p in POLICIES]
        ax.plot(x+offset, mean, linestyle="none", color=COLORS[model], marker=MARKERS[model],
                ms=6.7, mec="#292929", mew=.45, zorder=4)
    ax.set_xticks(x, ["Random", "Fixed IX", "Parameter-\ndirected", "Forecast-\ndirected"])
    ax.set_xlim(-.35, 3.35)
    ymax = max(r["pooled_error_percent"] for r in evidence["seed_rows"])*1.12
    ax.set_ylim(0, ymax)
    ax.set_ylabel("Pooled future error (%)")
    ax.set_title("(a) Equal-cost assay policies", loc="left", pad=9, fontweight="bold")

    ax = axes[1]
    all_changes = [r["improvement_percentage_points"] for r in evidence["paired_rows"]]
    limits = [min(-1., min(all_changes)*1.2), max(1., max(all_changes)*1.2)]
    ax.set_xscale("symlog", linthresh=1., linscale=.7)
    for model, style in zip(MODELS, ("-", "--")):
        values = [r["improvement_percentage_points"] for r in evidence["paired_rows"] if r["model"] == model]
        xx, yy = ecdf_points(values)
        ax.step(np.r_[limits[0], xx, limits[1]], np.r_[0., yy*100, 100.], where="post",
                color=COLORS[model], lw=1.4, linestyle=style, zorder=3)
        # Redundant shapes identify the models without relying on hue alone.
        positions = np.array([14, 74, 149, 224, 284])
        ax.plot(xx[positions], yy[positions]*100, linestyle="none", color=COLORS[model],
                marker=MARKERS[model], ms=3.5, mfc="white", mew=.8, zorder=4)
    ax.axvline(0, color="#444444", linestyle=":", linewidth=.9, zorder=1)
    ax.set_xlim(limits)
    ax.set_ylim(0, 102)
    ax.set_yticks([0, 25, 50, 75, 100])
    ax.set_xticks(FIGURE_CONFIG["ecdf_ticks"], [str(v) for v in FIGURE_CONFIG["ecdf_ticks"]])
    ax.set_ylabel("Cumulative case appearances (%)")
    ax.set_xlabel("Random − forecast-directed error (pp)\nSymmetric-log axis; linear within ±1 pp", labelpad=5)
    ax.set_title("(b) Paired casewise changes", loc="left", pad=9, fontweight="bold")
    for ax in axes:
        ax.spines[["top", "right"]].set_visible(False)
        ax.grid(axis="y", color="#e2e2e2", linewidth=.45, zorder=0)
        ax.tick_params(width=.65, length=3)
    legend = [Line2D([], [], color=COLORS[m], marker=MARKERS[m], lw=1.1,
                     linestyle="-" if m == "snode" else "--", markersize=5,
                     label=LABELS[m]) for m in MODELS]
    fig.legend(handles=legend, loc="upper center", bbox_to_anchor=(.52, 1.015),
               ncol=2, frameon=False, columnspacing=2)
    fig.text(.075, .095, "Small marks: three paired splits. Large marks: descriptive means.", fontsize=9)
    fig.text(.075, .034, "ECDF: 300 appearances / 275 distinct curves per model; repeated splits are dependent.", fontsize=9)
    return fig, {"ecdf_xlim_percentage_points": limits, "pooled_ylim_percent": [0, ymax]}


def check_csv(path, expected):
    actual = read_csv(path)
    if len(actual) != len(expected) or list(actual[0]) != list(expected[0]):
        raise ValueError(f"Plotted row shape/columns changed: {path}")
    for got, want in zip(actual, expected):
        for key, value in want.items():
            if isinstance(value, (float, int)):
                require_close(float(got[key]), value, f"Plotted field {key}")
            elif got[key] != value:
                raise ValueError(f"Plotted identity changed: {path}/{key}")


def verify_hashes(root, hashes):
    for relative, expected in hashes.items():
        if sha256(Path(root)/relative) != expected:
            raise ValueError(f"Hash mismatch: {relative}")


def validate(root=ROOT):
    root = Path(root)
    out = root/"revision_amm/figures"
    receipt = json.loads((out/"assay_value_provenance.json").read_text())
    if receipt["schema"] != "assay-value-figure-v1" or receipt["figure_config"] != FIGURE_CONFIG:
        raise ValueError("Figure configuration changed.")
    verify_hashes(root, receipt["input_sha256"])
    verify_hashes(root, receipt["output_sha256"])
    if sha256(root/"revision_amm/figure_assay.py") != receipt["script_sha256"]:
        raise ValueError("Figure script changed.")
    evidence = load_evidence(root)
    for name, key in (("assay_source_rows.csv", "source_rows"),
                      ("assay_seed_summary.csv", "seed_rows"),
                      ("assay_paired_improvement.csv", "paired_rows")):
        check_csv(out/name, evidence[key])
    if evidence["summary"] != receipt["summary"] or evidence["input_sha256"] != receipt["input_sha256"]:
        raise ValueError("Figure summary or source inventory changed.")
    return {"status": "pass", "policy_source_rows": len(evidence["source_rows"]),
            "seed_points": len(evidence["seed_rows"]), "paired_case_rows": len(evidence["paired_rows"]),
            "summary": evidence["summary"], "boundary": receipt["boundary"]}


def generate(root=ROOT):
    root = Path(root)
    out, paper = root/"revision_amm/figures", root/"PAPER/figs"
    out.mkdir(parents=True, exist_ok=True)
    paper.mkdir(parents=True, exist_ok=True)
    evidence = load_evidence(root)
    outputs = []
    for name, key in (("assay_source_rows.csv", "source_rows"),
                      ("assay_seed_summary.csv", "seed_rows"),
                      ("assay_paired_improvement.csv", "paired_rows")):
        path = out/name
        write_csv(path, evidence[key])
        outputs.append(path)
    with plt.rc_context():
        fig, geometry = draw_figure(evidence)
        for extension in ("pdf", "svg", "png"):
            path = out/f"assay_value.{extension}"
            metadata = ({"Creator": "clotonet figure_assay", "CreationDate": None, "ModDate": None}
                        if extension == "pdf" else {"Creator": "clotonet figure_assay", "Date": None}
                        if extension == "svg" else {"Software": "clotonet figure_assay"})
            fig.savefig(path, dpi=300, metadata=metadata, facecolor="white")
            destination = paper/f"amm_assay_value.{extension}"
            shutil.copyfile(path, destination)
            outputs.extend([path, destination])
        plt.close(fig)
    receipt = {"schema": "assay-value-figure-v1", "figure_config": FIGURE_CONFIG,
               "geometry": geometry, "input_sha256": evidence["input_sha256"],
               "script_sha256": sha256(root/"revision_amm/figure_assay.py"),
               "output_sha256": {str(p.relative_to(root)): sha256(p) for p in outputs},
               "summary": evidence["summary"],
               "environment": {"numpy": np.__version__, "matplotlib": matplotlib.__version__},
               "recomputation": "Pooled L2 = sqrt(sum saved squared errors / sum saved truth norms); denominator checked against MAT. No prediction replay.",
               "pairing": "Every original test ID, matched within seed/model across four policies; no outcome selection or tail clipping.",
               "boundary": "Exploratory synthetic exact/equal-cost assay comparison; descriptive means/ECDF, not independent biological replication or optimality. No-assay excluded because its candidate budget is half as large. Ties mean exact equality at stored precision."}
    (out/"assay_value_provenance.json").write_text(json.dumps(receipt, indent=2, allow_nan=False)+"\n")
    return validate(root)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--check", action="store_true", help="Validate existing exports without rewriting them.")
    args = parser.parse_args()
    print(json.dumps(validate() if args.check else generate(), indent=2, allow_nan=False))


if __name__ == "__main__":
    main()


==> anc/clotonet_code/revision_amm/figure_robustness.py <==
"""Source-reconciled vector figures for noisy factors and candidate stability.

No inference or training is performed. Plotted seed-level summaries are
recomputed from saved predictions independently of the experiment exporters,
then compared with their CSV metrics and hash-bound validation receipts.
Thin lines show split-specific summaries, not confidence intervals.
"""
from __future__ import annotations

import argparse
import csv
import hashlib
import json
from pathlib import Path
import re
import subprocess
import xml.etree.ElementTree as ET

import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
import numpy as np
from scipy.io import loadmat

ROOT = Path(__file__).resolve().parents[1]
OUT = ROOT/'revision_amm/figures'
PROVENANCE = OUT/'robustness_provenance.json'
PLOT_CSV = OUT/'robustness_plot_rows.csv'
SEEDS = (42, 43, 44)
BUDGETS = (512, 2048, 8192, 32768)
MODELS = ('snode', 'monotone_mlp')
COLORS = {'snode': '#2c78af', 'monotone_mlp': '#c87632'}
MARKERS = {'snode': 'o', 'monotone_mlp': 's'}
LABELS = {'snode': 'SNODE', 'monotone_mlp': 'MLP'}
STABILITY = {'snode': 'snode_candidate_stability', 'monotone_mlp': 'candidate_stability'}
FILES = ('amm_noise_evidence', 'amm_search_stability')
FIELDS = ('figure', 'metric', 'model', 'policy', 'level', 'seed', 'x', 'value',
          'unit', 'case_appearances', 'unique_case_ids', 'scrambles')


def digest(path):
    return hashlib.sha256(Path(path).read_bytes()).hexdigest()


def read_json(path):
    return json.loads(Path(path).read_text())


def bind(path, sources):
    path = Path(path)
    sources[str(path.relative_to(ROOT))] = digest(path)
    return path


def check_hashes(hashes):
    for relative, expected in hashes.items():
        if digest(ROOT/relative) != expected:
            raise ValueError(f'Source/output hash mismatch: {relative}')


def read_validated(directory, validator, sources):
    """Use and recheck the exact evidence to which the prior audit applies."""
    path = bind(directory/'validation.json', sources)
    receipt = read_json(path)
    if receipt.get('status') != 'pass':
        raise ValueError(f'Experiment validation is not passing: {directory}')
    expected = receipt.get('validator_sha256', receipt.get('script_sha256'))
    if digest(ROOT/validator) != expected:
        raise ValueError(f'Experiment validator changed: {validator}')
    bind(ROOT/validator, sources)
    for key in ('input_sha256', 'inputs_sha256', 'source_hashes_checked'):
        check_hashes(receipt.get(key, {}))
        sources.update(receipt.get(key, {}))
    protocol = read_json(bind(directory/'protocol.json', sources))
    check_hashes(protocol['source_sha256'])
    sources.update(protocol['source_sha256'])
    return receipt


def csv_records(path, sources):
    with bind(path, sources).open(newline='') as stream:
        return list(csv.DictReader(stream))


def noise_metrics(saved):
    """Independent computation: the normal critical value cancels in calibration."""
    n = int(saved['n_calibration'])
    mean, truth, std = [np.asarray(saved[k])[:, saved['times'] >= 30] for k in ('mean', 'truth', 'std')]
    if not 0 < n < len(mean) or not all(np.isfinite(a).all() for a in (mean, truth, std)):
        raise ValueError('Invalid calibration split or nonfinite prediction.')
    residual = mean-truth
    std = np.maximum(std, float(saved['scale'])*1e-6)
    calibrated_half = np.quantile(abs(residual[:n])/std[:n], .9)*std[n:]
    if np.linalg.norm(truth[n:]) <= 0:
        raise ValueError('Relative error denominator is zero.')
    return (float(np.linalg.norm(residual[n:])/np.linalg.norm(truth[n:])),
            float(((truth[n:] >= mean[n:]-calibrated_half) &
                   (truth[n:] <= mean[n:]+calibrated_half)).mean()))


def stability_metrics(predictions, truth):
    """Return four-budget cross-scramble variation and three pooled errors.

    predictions has shape (scramble, case, budget, future time). Variation is
    the average over cases of RMS sample SD across three scrambles. Pooled
    error is formed from all case/time entries separately for each scramble.
    These are distinct from distance to the largest-budget forecast.
    """
    predictions, truth = np.asarray(predictions), np.asarray(truth)
    if predictions.ndim != 4 or predictions.shape[0] != 3 or truth.shape != (predictions.shape[1], predictions.shape[3]):
        raise ValueError('Expected three aligned scrambles and case-by-future truth.')
    if not np.isfinite(predictions).all() or not np.isfinite(truth).all() or np.sum(truth**2) <= 0:
        raise ValueError('Nonfinite prediction or zero truth denominator.')
    centered = predictions-predictions.mean(axis=0, keepdims=True)
    case_sd = np.sqrt(np.mean(np.sum(centered**2, axis=0)/2., axis=-1))
    variation = case_sd.mean(axis=0)
    residual = predictions-truth[None, :, None, :]
    pooled = np.sqrt(np.sum(residual**2, axis=(1, 3))/np.sum(truth**2))
    return variation, pooled, case_sd


def plot_row(figure, metric, model, policy, seed, x, value, unit, ids, scrambles):
    return dict(figure=figure, metric=metric, model=model, policy=policy,
                level='split', seed=seed, x=x, value=float(value), unit=unit,
                case_appearances=len(ids), unique_case_ids=len(set(ids)), scrambles=scrambles)


def add_means(rows, cohorts):
    result = list(rows)
    keys = sorted({tuple(row[k] for k in ('figure', 'metric', 'model', 'policy', 'x')) for row in rows})
    for key in keys:
        chosen = [row for row in rows if tuple(row[k] for k in ('figure', 'metric', 'model', 'policy', 'x')) == key]
        if len(chosen) != 3 or {row['seed'] for row in chosen} != set(SEEDS):
            raise ValueError('A plotted mean must contain each of three split summaries exactly once.')
        group = cohorts[key[0]]
        result.append({**chosen[0], 'level': 'mean', 'seed': '',
            'value': float(np.mean([row['value'] for row in chosen])),
            'case_appearances': group['case_appearances'], 'unique_case_ids': group['unique_case_ids']})
    return result


def collect():
    sources, rows = {}, []
    raw = loadmat(bind(ROOT/'clot_net_data.mat', sources))
    truth, times = raw['size'].astype(float), raw['t'][0].astype(float)
    noise_dir = ROOT/'revision_amm/results/noisy_factors'
    read_validated(noise_dir, 'revision_amm/export_noisy_factors.py', sources)
    noise_csv = csv_records(noise_dir/'metrics.csv', sources)
    metric_map = {(int(r['seed']), r['model'], r['policy'], float(r['noise_range_fraction'])): r for r in noise_csv}
    if len(metric_map) != len(noise_csv) or len(metric_map) != 42:
        raise ValueError('Noise metric keys are duplicated or incomplete.')
    noise_ids = {}
    for seed in SEEDS:
        split = read_json(bind(noise_dir/f'seed_{seed}_split.json', sources))
        noise_ids[seed] = split['test_ids']
        if len(split['calibration_ids']) != 50 or len(split['test_ids']) != 50 or set(split['calibration_ids']) & set(split['test_ids']):
            raise ValueError('Noise calibration/evaluation cohort changed.')
        for model in MODELS:
            for level in (.02, .05, .1):
                for policy in ('naive_exact', 'noise_aware'):
                    path = bind(noise_dir/f'seed_{seed}_{model}_{policy}_{round(level*100):03d}.npz', sources)
                    with np.load(path, allow_pickle=False) as saved:
                        np.testing.assert_array_equal(saved['ids'], split['calibration_ids']+split['test_ids'])
                        np.testing.assert_array_equal(saved['truth'], truth[saved['ids']])
                        np.testing.assert_array_equal(saved['times'], times)
                        if int(saved['n_calibration']) != 50:
                            raise ValueError('Expected 50 dedicated calibration cases.')
                        error, coverage = noise_metrics(saved)
                    existing = metric_map[(seed, model, policy, level)]
                    np.testing.assert_allclose([error, coverage], [float(existing['global_rel_l2']), float(existing['pointwise_coverage'])], rtol=1e-12, atol=1e-12)
                    for metric, value in [('forecast_error', error), ('pointwise_coverage', coverage)]:
                        rows.append(plot_row('noise', metric, model, policy, seed, 100*level,
                                             100*value, 'percent', split['test_ids'], 1))
    stability_ids = {}
    for model in MODELS:
        directory = ROOT/'revision_amm/results'/STABILITY[model]
        validator = 'revision_amm/validate_snode_stability.py' if model == 'snode' else 'revision_amm/validate_candidate_stability.py'
        audit = read_validated(directory, validator, sources)
        summary_csv = csv_records(directory/'summary.csv', sources)
        existing = {(int(r['seed']), int(r['scramble']), int(r['candidates'])): r for r in summary_csv}
        if len(existing) != 36 or len(existing) != len(summary_csv):
            raise ValueError('Stability summary keys are duplicated or incomplete.')
        variability_csv = csv_records(directory/'scramble_variability.csv', sources)
        case_map = {(int(r['seed']), int(r['case_id']), int(r['candidates'])): r for r in variability_csv}
        if len(case_map) != 240 or len(case_map) != len(variability_csv):
            raise ValueError('Stability variability keys are duplicated or incomplete.')
        for seed in SEEDS:
            partition = read_json(bind(directory/f'seed_{seed}_partition.json', sources))
            ids = partition['evaluation_ids']
            if ids != noise_ids[seed][:20] or len(ids) != 20:
                raise ValueError('Stability must use the first 20 predetermined noise evaluation IDs.')
            if seed in stability_ids and stability_ids[seed] != ids:
                raise ValueError('MLP and SNODE stability cohorts differ.')
            stability_ids[seed] = ids
            predictions = np.empty((3, 20, 4, int((times >= 30).sum())))
            for s in range(3):
                for pos, case_id in enumerate(ids):
                    path = bind(directory/f'seed_{seed}_case_{case_id:04d}_scramble_{s}.npz', sources)
                    with np.load(path, allow_pickle=False) as saved:
                        np.testing.assert_array_equal(saved['budgets'], BUDGETS)
                        np.testing.assert_array_equal(saved['truth'], truth[case_id])
                        np.testing.assert_array_equal(saved['times'], times)
                        np.testing.assert_array_equal(saved['future_indices'], np.flatnonzero(times >= 30))
                        predictions[s, pos] = saved['mean'][:, times >= 30]
            variation, pooled, case_sd = stability_metrics(predictions, truth[ids][:, times >= 30])
            for k, budget in enumerate(BUDGETS):
                for s in range(3):
                    np.testing.assert_allclose(pooled[s, k], float(existing[(seed, s, budget)]['pooled_true_relative_l2']), rtol=1e-12, atol=1e-12)
                for pos, case_id in enumerate(ids):
                    np.testing.assert_allclose(case_sd[pos, k], float(case_map[(seed, case_id, budget)]['forecast_scramble_sd_rms']), rtol=1e-12, atol=1e-12)
                rows.append(plot_row('stability', 'sampling_variation', model, 'all_unknown', seed,
                                     budget, variation[k], 'stored size units', ids, 3))
                rows.append(plot_row('stability', 'forecast_error', model, 'all_unknown', seed,
                                     budget, 100*pooled[:, k].mean(), 'percent', ids, 3))
        if audit['case_appearances'] != 60 or audit['unique_case_ids'] != 59:
            raise ValueError('Stability audit cohort differs from the requested figure.')
    cohorts = {}
    for name, mapping in [('noise', noise_ids), ('stability', stability_ids)]:
        all_ids = sum(mapping.values(), [])
        cohorts[name] = dict(case_appearances=len(all_ids), unique_case_ids=len(set(all_ids)),
                             evaluation_ids_by_seed=mapping)
    if (cohorts['noise']['case_appearances'], cohorts['noise']['unique_case_ids']) != (150, 143):
        raise ValueError('Noise figure cohort differs from the requested figure.')
    return add_means(rows, cohorts), cohorts, sources


def draw(rows, figure):
    style = {'font.family': 'DejaVu Sans', 'font.size': 9, 'axes.labelsize': 9,
             'axes.titlesize': 9, 'xtick.labelsize': 9, 'ytick.labelsize': 9,
             'text.color': '#292d31', 'axes.labelcolor': '#292d31',
             'axes.edgecolor': '#62666b', 'xtick.color': '#292d31', 'ytick.color': '#292d31',
             'axes.spines.top': False, 'axes.spines.right': False, 'axes.linewidth': .65,
             'svg.fonttype': 'none', 'svg.hashsalt': 'amm-robustness-20260914',
             'pdf.fonttype': 42, 'figure.facecolor': 'white', 'axes.facecolor': 'white'}
    with plt.rc_context(style):
        fig, axes = plt.subplots(1, 2, figsize=(7.35, 3.3))
        fig.subplots_adjust(left=.112, right=.985, top=.80, bottom=.25, wspace=.37)
        metrics = ('forecast_error', 'pointwise_coverage') if figure == 'noise' else ('sampling_variation', 'forecast_error')
        policies = ('naive_exact', 'noise_aware') if figure == 'noise' else ('all_unknown',)
        handles = []
        for model in MODELS:
            for policy in policies:
                line_style = '--' if policy == 'naive_exact' else '-'
                fill = 'white' if policy == 'naive_exact' else COLORS[model]
                for ax, metric in zip(axes, metrics):
                    selected = [r for r in rows if (r['figure'], r['metric'], r['model'], r['policy']) == (figure, metric, model, policy)]
                    for seed in SEEDS:
                        part = sorted([r for r in selected if r['level'] == 'split' and r['seed'] == seed], key=lambda r:r['x'])
                        ax.plot([r['x'] for r in part], [r['value'] for r in part],
                                color=COLORS[model], ls=line_style, lw=.65, alpha=.26, zorder=1)
                    part = sorted([r for r in selected if r['level'] == 'mean'], key=lambda r:r['x'])
                    ax.plot([r['x'] for r in part], [r['value'] for r in part], color=COLORS[model],
                            marker=MARKERS[model], markersize=4.6, markerfacecolor=fill,
                            markeredgewidth=1., ls=line_style, lw=1.65, zorder=3)
                label = LABELS[model]
                if figure == 'noise':
                    label += ': fixed' if policy == 'naive_exact' else ': noise-aware'
                handles.append(Line2D([], [], color=COLORS[model], marker=MARKERS[model],
                                      markerfacecolor=fill, markeredgewidth=1., lw=1.65,
                                      ls=line_style, markersize=4.6, label=label))
        for ax in axes:
            ax.grid(axis='y', color='#d9dde0', lw=.55, alpha=.8, zorder=0)
            ax.tick_params(length=3, width=.65)
            if figure == 'noise':
                ax.set_xticks([2,5,10])
                ax.set_xlim(1.5,10.5)
                ax.set_xlabel('Factor-noise SD (% of training range)')
            else:
                ax.set_xscale('log', base=2)
                ax.set_xticks(BUDGETS, ['512','2,048','8,192','32,768'])
                ax.set_xlim(410,41000)
                ax.minorticks_off()
                ax.set_xlabel('Candidate trajectories per case')
        if figure == 'noise':
            axes[0].set_title('(a) Forecast error', loc='left', pad=8)
            axes[0].set_ylabel('Pooled relative $L_2$ error (%)')
            axes[0].set_ylim(bottom=0)
            axes[1].set_title('(b) Coverage after calibration', loc='left', pad=8)
            axes[1].set_ylabel('Pointwise coverage (%)')
            values = [r['value'] for r in rows if r['figure']=='noise' and r['metric']=='pointwise_coverage']
            axes[1].set_ylim(min(75, 5*np.floor(min(values)/5)), 100)
            axes[1].set_yticks(np.arange(75,101,5))
            axes[1].axhline(90, color='#40454a', ls=(0,(2,2)), lw=.9, zorder=2)
            axes[1].text(1.7,90.6,'90% nominal',fontsize=9,color='#40454a')
            cohort = '150 evaluation appearances / 143 unique cases; three splits'
        else:
            axes[0].set_title('(a) Search-to-search variation', loc='left', pad=8)
            axes[0].set_ylabel('RMS sampling SD (size units)')
            axes[1].set_title('(b) Forecast error', loc='left', pad=8)
            axes[1].set_ylabel('Pooled relative $L_2$ error (%)')
            axes[0].set_ylim(bottom=0)
            axes[1].set_ylim(bottom=0)
            cohort = '60 evaluation appearances / 59 unique cases; three splits, three searches each'
        fig.legend(handles=handles, loc='upper center', bbox_to_anchor=(.54,.985),
                   ncol=len(handles), frameon=False, fontsize=9, handlelength=2.3,
                   handletextpad=.5, columnspacing=1.2)
        fig.text(.52,.085,'Thin lines: split-specific summaries. Thick lines: their mean.',
                 ha='center', va='center', fontsize=9, color='#50555a')
        fig.text(.52,.025,cohort,ha='center',va='center',fontsize=9,color='#50555a')
        return fig


def write_csv(path, rows):
    with Path(path).open('w', newline='') as stream:
        writer = csv.DictWriter(stream, fieldnames=FIELDS)
        writer.writeheader()
        writer.writerows(rows)


def validate():
    receipt = read_json(PROVENANCE)
    if receipt['script_sha256'] != digest(__file__):
        raise ValueError('Figure source changed after rendering.')
    check_hashes(receipt['source_sha256'])
    check_hashes(receipt['output_sha256'])
    rows, cohorts, _ = collect()
    with PLOT_CSV.open(newline='') as stream:
        saved = list(csv.DictReader(stream))
    if len(rows) != len(saved):
        raise ValueError('Plotted row count changed.')
    for original, archived in zip(rows, saved):
        for key in FIELDS:
            if key == 'value':
                np.testing.assert_allclose(float(archived[key]), original[key], rtol=1e-13, atol=1e-13)
            elif str(original[key]) != archived[key]:
                raise ValueError(f'Plotted row identity changed: {key}')
    if json.loads(json.dumps(cohorts)) != receipt['cohorts']:
        raise ValueError('Plotted cohort changed.')
    for name in FILES:
        svg = ET.parse(ROOT/f'PAPER/figs/{name}.svg').getroot()
        if any(node.tag.rsplit('}',1)[-1]=='image' for node in svg.iter()):
            raise ValueError('SVG contains a bitmap image.')
        path = ROOT/f'PAPER/figs/{name}.pdf'
        info = subprocess.run(['pdfinfo', str(path)],check=True,capture_output=True,text=True).stdout
        images = subprocess.run(['pdfimages','-list',str(path)],check=True,capture_output=True,text=True).stdout
        if not re.search(r'^Pages:\s+1$',info,re.M) or len(images.strip().splitlines()) != 2:
            raise ValueError('Figure PDF must be one vector-only page.')
        size = re.search(r'^Page size:\s+([\d.]+) x ([\d.]+) pts',info,re.M)
        if not size:
            raise ValueError('Cannot read figure PDF page size.')
        np.testing.assert_allclose([float(size[1]),float(size[2])], [7.35*72,3.3*72], atol=1e-7)
    return {'status':'pass','plot_rows':len(rows),'cohorts':cohorts,
            'boundary':'All plotted values reconciled to saved predictions; no new experimental or clinical validation.'}


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--check', action='store_true')
    args = parser.parse_args()
    def concise(report):
        return {**report,'cohorts':{name:{key:group[key] for key in ('case_appearances','unique_case_ids')}
                                    for name,group in report['cohorts'].items()}}
    if args.check:
        print(json.dumps(concise(validate()), indent=2))
        return
    rows, cohorts, sources = collect()
    OUT.mkdir(parents=True, exist_ok=True)
    write_csv(PLOT_CSV, rows)
    outputs = {str(PLOT_CSV.relative_to(ROOT)): digest(PLOT_CSV)}
    for figure, name in zip(('noise','stability'), FILES):
        fig = draw(rows, figure)
        for extension in ('pdf','svg','png'):
            path = ROOT/f'PAPER/figs/{name}.{extension}'
            metadata = {'Creator':'revision_amm.figure_robustness','CreationDate':None,'ModDate':None} if extension=='pdf' else ({'Date':None} if extension=='svg' else None)
            fig.savefig(path, format=extension, dpi=220, metadata=metadata)
            outputs[str(path.relative_to(ROOT))] = digest(path)
        plt.close(fig)
    receipt = dict(status='generated', script_sha256=digest(__file__), source_sha256=sources,
                   output_sha256=outputs, cohorts=cohorts, plot_rows=len(rows),
                   style=dict(colors=COLORS,markers=MARKERS,font='DejaVu Sans',font_pt=9,
                              size_inches=[7.35,3.3],seed_lines='thin, not confidence intervals'),
                   definitions=dict(noise_error='Per-split pooled error; mean of three split summaries.',
                       noise_coverage='Pointwise90% intervals, calibrated independently on50 cases per split.',
                       sampling_variation='Per-case RMS sample SD across3 scrambles, averaged over20 cases per split.',
                       stability_error='Pooled error for each scramble; mean across3 scrambles per split, then3 splits.',
                       warning='SNODE scramble variation combines biochemical and latent sampling;32k is not a convergence certificate.'))
    PROVENANCE.write_text(json.dumps(receipt,indent=2)+'\n')
    print(json.dumps(concise(validate()),indent=2))


if __name__ == '__main__':
    main()


==> anc/clotonet_code/revision_amm/make_figures.py <==
"""Render the paper's complete missing-mask comparison from verified metrics."""
from __future__ import annotations

import json

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.colors import LinearSegmentedColormap, ListedColormap
import numpy as np
import pandas as pd

from revision_amm.run_experiments import ROOT, digest, load_data, write_json


def make_corpus_figure():
    x, y, times = load_data()
    assert x.shape == (1000, 5) and y.shape == (1000, 121)
    assert len(np.unique(x, axis=0)) == len(np.unique(y, axis=0)) == 1000
    assert np.isfinite(y).all() and np.isfinite(times).all()
    fig, ax = plt.subplots(figsize=(5.2, 3.25))
    ax.plot(times, y.T, color="#2c78af", alpha=.14, linewidth=.5)
    ax.set(xlabel="Time (minutes)", ylabel="Clot size (stored units)", xlim=(0, 60),
           ylim=(0, np.ceil(y.max()*10)/10), xticks=np.arange(0, 61, 10))
    ax.spines[["top", "right"]].set_visible(False)
    ax.grid(axis="y", color="#e5e5e5", linewidth=.5)
    ax.set_axisbelow(True)
    destination = ROOT / "PAPER/figs/amm_corpus.pdf"
    fig.savefig(destination, bbox_inches="tight", pad_inches=.06,
                metadata={"Title": "The stored clot-growth corpus", "CreationDate": None, "ModDate": None})
    fig.savefig(destination.with_suffix(".png"), dpi=220, bbox_inches="tight", pad_inches=.06)
    plt.close(fig)
    write_json(ROOT / "revision_amm/corpus_figure_provenance.json", {
        "source": "clot_net_data.mat", "source_sha256": digest(ROOT / "clot_net_data.mat"),
        "script_sha256": digest(__file__), "figure": str(destination.relative_to(ROOT)),
        "figure_sha256": digest(destination), "curves": len(y), "times_per_curve": len(times),
        "time_min": float(times.min()), "time_max": float(times.max()),
        "size_min": float(y.min()), "size_max": float(y.max()),
        "transformations": "None; all 1000 stored trajectories shown with uniform styling",
        "units_boundary": "Time follows original minutes; size has no physical unit metadata in the MAT file"})


def main():
    source = ROOT / "revision_amm/results/main_2048/metrics.csv"
    complete = json.loads(source.with_name("completion.json").read_text())
    assert complete["status"] == "complete" and complete["masks"] == list(range(1, 32))
    data = pd.read_csv(source)
    clean = data[data.scenario == "clean"]
    assert len(clean) == 279 and (clean.candidates_per_case == 2048).all()
    models = ["snode", "monotone_mlp", "pod_rbf"]
    labels = ["SNODE", "Monotone MLP", "POD–RBF"]
    masks = sorted(range(1, 32), key=lambda n: (n.bit_count(), n))
    measures = ["global_rel_l2", "parameter_range_nmae"]
    grouped = clean.groupby(["model", "mask"])[measures].agg(["mean", "min", "max"])
    assert clean.groupby(["model", "mask"]).size().eq(3).all()
    values = [np.array([[grouped.loc[(model, mask), (field, "mean")]
                        for mask in masks] for model in models]) for field in measures]
    assert all(np.isfinite(value).all() and (value >= 0).all() for value in values)
    reviewed = clean[["seed", "model", "mask", "n_unknown", "n_test", *measures]].copy()
    reviewed.to_csv(ROOT / "revision_amm/figure_mask_source_rows.csv", index=False)

    plt.rcParams.update({"font.family": "DejaVu Sans", "font.size": 9,
                         "axes.edgecolor": "#555555", "axes.linewidth": .6,
                         "text.color": "#252525", "axes.labelcolor": "#252525",
                         "xtick.color": "#252525", "ytick.color": "#252525",
                         "pdf.fonttype": 42, "ps.fonttype": 42})
    make_corpus_figure()
    fig = plt.figure(figsize=(7.35, 5.3), facecolor="white")
    grid = fig.add_gridspec(3, 2, width_ratios=[31, 1], height_ratios=[5, 3, 3],
                           left=.17, right=.89, top=.92, bottom=.12, hspace=.70, wspace=.10)
    axes = [fig.add_subplot(grid[k, 0]) for k in range(3)]
    unknown = np.array([[bool(mask & (1 << j)) for mask in masks] for j in range(5)])
    axes[0].imshow(unknown, aspect="auto", interpolation="nearest",
                   cmap=ListedColormap(["#f3f3f3", "#333333"]), vmin=0, vmax=1)
    axes[0].set_yticks(range(5), ["TF", "Fg", "IX", "VIII", "V"])
    axes[0].set_title("a  Missing inputs (filled cells = unknown)", loc="left", fontsize=10, pad=20)
    start = 0
    for number, count in [(1, 5), (2, 10), (3, 10), (4, 5), (5, 1)]:
        axes[0].text(start+(count-1)/2, -.85, str(number), ha="center", va="center", fontsize=9)
        start += count
    axes[0].text(-1.5, -.85, "Count", ha="right", va="center", fontsize=9)
    blue = LinearSegmentedColormap.from_list("paper_blue", ["#f3f7fb", "#a6c8e2", "#2c78af", "#153a5b"])
    vmax = [max(.05, np.ceil(values[0].max()/.01)*.01), max(.1, np.ceil(values[1].max()/.05)*.05)]
    titles = ["b  Future pooled relative L² error", "c  Missing-parameter range-normalized MAE"]
    for k, (value, title, upper) in enumerate(zip(values, titles, vmax), start=1):
        img = axes[k].imshow(value, aspect="auto", interpolation="nearest", cmap=blue, vmin=0, vmax=upper)
        axes[k].set_yticks(range(3), labels)
        axes[k].set_title(title, loc="left", fontsize=10, pad=10)
        cax = fig.add_subplot(grid[k, 1])
        cb = fig.colorbar(img, cax=cax)
        cb.set_ticks(np.linspace(0, upper, 3))
        cb.ax.tick_params(labelsize=8, length=2)
    for ax in axes:
        ax.set_xticks(range(31))
        ax.tick_params(axis="both", length=0)
        ax.set_xticks(np.arange(-.5, 31, 1), minor=True)
        ax.set_yticks(np.arange(-.5, len(ax.get_yticks()), 1), minor=True)
        ax.grid(which="minor", color="white", linewidth=.4)
        ax.tick_params(which="minor", length=0)
        for boundary in [4.5, 14.5, 24.5, 29.5]:
            ax.axvline(boundary, color="#555555", linewidth=.7)
        for spine in ax.spines.values():
            spine.set_visible(False)
    for ax in axes[:2]:
        ax.set_xticklabels([])
    axes[2].set_xticklabels(masks, fontsize=7)
    axes[2].set_xlabel("Missing-mask code (columns aligned across panels)", fontsize=9, labelpad=8)
    destination = ROOT / "PAPER/figs/amm_missing_masks.pdf"
    fig.savefig(destination, bbox_inches="tight", pad_inches=.06,
                metadata={"Title": "Complete missing-input comparison", "Author": "Lennon J. Shikhman et al.",
                          "CreationDate": None, "ModDate": None})
    fig.savefig(destination.with_suffix(".png"), dpi=220, bbox_inches="tight", pad_inches=.06)
    plt.close(fig)
    write_json(ROOT / "revision_amm/figure_provenance.json", {
        "source": str(source.relative_to(ROOT)), "source_sha256": digest(source),
        "script_sha256": digest(__file__), "figure_sha256": digest(destination),
        "reviewed_rows": len(reviewed), "models": models, "masks_in_order": masks,
        "aggregation": "Arithmetic mean of three seed-level metrics for each model and missing mask",
        "population": "100 test cases in each reused random partition; not independent cohorts",
        "uncertainty": "Heatmaps show descriptive means, not confidence intervals; per-seed values retained in source rows",
        "color_scales": {"forecast_error": [0, vmax[0]], "parameter_error": [0, vmax[1]]},
        "figure": str(destination.relative_to(ROOT))})
    print(f"Created {destination} from {len(reviewed)} reviewed seed/model/mask rows.")


if __name__ == "__main__":
    main()


==> anc/clotonet_code/revision_amm/noisy_assays.py <==
"""Independent noisy-factor likelihoods and forecast-directed assay utility.

Exact factors are fixed by ``core.parameter_candidates``. A noisy assay is
never an exact factor: its coordinate remains in the missing-input mask.
Values use raw factor units; standard deviations use fractions of the
training-range width, so they are not coefficients of variation.

There are two alternative, equivalent population-level conditioning routes:

* Uniform-box proposals + ``conditioned_log_weights`` include both assay and
  early-size likelihoods.
* ``assay_conditioned_candidates`` samples the uniform-box prior conditioned
  on the assays, so ordinary ``core.log_weights`` includes early sizes ONLY.

Do not apply the assay likelihood again to an assay-conditioned pool. These
are working independent Gaussian errors, not validated laboratory noise.
"""
from __future__ import annotations

from dataclasses import dataclass

import numpy as np
from scipy.special import logsumexp
from scipy.stats import truncnorm

from revision_amm.core import Observations, missing_indices, parameter_candidates


def _bounds(bounds: np.ndarray) -> np.ndarray:
    bounds = np.asarray(bounds, dtype=float)
    if bounds.shape != (2, 5) or not np.isfinite(bounds).all() or np.any(bounds[1] <= bounds[0]):
        raise ValueError("Expected finite, increasing (2,5) parameter bounds.")
    return bounds


@dataclass(frozen=True)
class NoisyAssays:
    """Measured coordinates, raw values and positive range-scaled noise SDs."""

    indices: np.ndarray
    values: np.ndarray
    range_std: np.ndarray

    def validate(self) -> None:
        idx, values, std = map(np.asarray, (self.indices, self.values, self.range_std))
        if idx.ndim != 1 or idx.dtype.kind not in "iu" or values.shape != idx.shape or std.shape != idx.shape:
            raise ValueError("Assay indices, values and noise SDs must be matching 1-D arrays.")
        if len(np.unique(idx)) != len(idx) or np.any(idx < 0) or np.any(idx >= 5):
            raise ValueError("Assay indices must be distinct coordinates from 0 through 4.")
        if not np.isfinite(values).all() or not np.isfinite(std).all() or np.any(std <= 0):
            raise ValueError("Noisy assay values must be finite and noise SDs strictly positive.")


def noisy_parameter_candidates(exact_known: np.ndarray, mask: int, bounds: np.ndarray,
                               count: int, seed: int, assays: NoisyAssays) -> np.ndarray:
    """Uniform proposals that keep noisy measurements separate from exact data."""
    assays.validate()
    if not np.isin(assays.indices, missing_indices(mask)).all():
        raise ValueError("A noisy-assay coordinate must remain variable, not fixed as exactly known.")
    return parameter_candidates(exact_known, mask, bounds, count, seed)


def assay_conditioned_candidates(exact_known: np.ndarray, mask: int, bounds: np.ndarray,
                                 count: int, seed: int, assays: NoisyAssays) -> np.ndarray:
    """Sobol approximation of the box prior conditioned on independent assays.

    Each measured factor has a normal density centred on its noisy value,
    truncated to its training bounds. Unmeasured variable coordinates retain
    their uniform priors. Fixed coordinates are unchanged. Measurements may
    lie outside the box; observations are not clipped. Only floating-point
    roundoff in the returned factor values is clipped to the box endpoints.

    All candidates carry equal prior quadrature weight. Apply the early-size
    likelihood with core.log_weights, NOT conditioned_log_weights: the assay
    likelihood has already entered this proposal. No importance correction is
    required for this particular independent uniform-box prior and Gaussian
    likelihood. Correlated errors or priors require a different calculation.
    """
    bounds = _bounds(bounds)
    result = noisy_parameter_candidates(exact_known, mask, bounds, count, seed, assays)
    for col, value, range_std in zip(assays.indices, assays.values, assays.range_std):
        low, high = bounds[:, col]
        raw_std = float(range_std * (high - low))
        a, b = (low-value)/raw_std, (high-value)/raw_std
        if not np.isfinite([a, b]).all():
            raise ValueError("Assay standardization exceeds floating-point range.")
        uniform = np.clip((result[:, col]-low)/(high-low), 0., 1.)
        sampled = truncnorm.ppf(uniform, a, b, loc=value, scale=raw_std)
        if not np.isfinite(sampled).all():
            raise ValueError("Truncated-normal inverse CDF produced a nonfinite candidate.")
        result[:, col] = np.clip(sampled, low, high)
    return result


def assay_log_likelihood(parameters: np.ndarray, assays: NoisyAssays,
                         bounds: np.ndarray) -> np.ndarray:
    """Independent Gaussian log likelihood, omitting candidate-constant terms."""
    assays.validate()
    bounds = _bounds(bounds)
    parameters = np.asarray(parameters, dtype=float)
    if parameters.ndim != 2 or parameters.shape[1] != 5 or len(parameters) == 0 or not np.isfinite(parameters).all():
        raise ValueError("Candidate parameters must be finite with nonempty shape (S,5).")
    std = np.asarray(assays.range_std) * (bounds[1]-bounds[0])[assays.indices]
    residual = (parameters[:, assays.indices]-assays.values)/std
    with np.errstate(over="ignore", invalid="ignore"):
        score = np.sum(residual*residual, axis=1)
    if not np.isfinite(score).all():
        raise ValueError("Assay discrepancy exceeds floating-point range.")
    return -.5 * score


def conditioned_log_weights(parameters: np.ndarray, curves: np.ndarray,
                            obs: Observations, times: np.ndarray, bounds: np.ndarray,
                            assays: NoisyAssays, scale: float = .02,
                            temperature: float = 1., top_k: int | None = None):
    """Joint assay/early-size weights for UNIFORM, not assay-conditioned, pools.

    The temperature divides the complete joint negative log likelihood.
    Return layout matches core.log_weights: retained indices, normalized
    retained weights, discarded full-distribution mass, joint chi-square.
    """
    obs.validate(times)
    curves = np.asarray(curves, dtype=float)
    if curves.ndim != 2 or curves.shape[1] != len(times) or not np.isfinite(curves).all():
        raise ValueError("Candidate curves must be finite with shape (S,T).")
    assay_loglik = assay_log_likelihood(parameters, assays, bounds)
    if len(curves) != len(assay_loglik):
        raise ValueError("Candidate parameters and curves must have the same row count.")
    if not np.isfinite(scale) or scale <= 0 or not np.isfinite(temperature) or temperature <= 0:
        raise ValueError("Likelihood scale and temperature must be positive and finite.")
    with np.errstate(over="ignore", invalid="ignore"):
        score = np.sum(((curves[:, obs.indices]-obs.values)/scale)**2, axis=1) - 2*assay_loglik
    if not np.isfinite(score).all():
        raise ValueError("Joint discrepancy exceeds floating-point range.")
    logw = -.5 * (score-score.min()) / temperature
    full = np.exp(logw-logsumexp(logw))
    if top_k is None:
        retained = np.arange(len(curves))
    else:
        if not isinstance(top_k, (int, np.integer)) or top_k < 1:
            raise ValueError("top_k must be a positive integer or None.")
        retained = np.argsort(score, kind="stable")[:min(top_k, len(curves))]
    retained_mass = float(full[retained].sum())
    return retained, full[retained]/retained_mass, max(0., 1.-retained_mass), score


def summarize_noisy_candidates(parameters: np.ndarray, curves: np.ndarray,
                                obs: Observations, times: np.ndarray, bounds: np.ndarray,
                                assays: NoisyAssays, scale: float = .02,
                                temperature: float = 1., top_k: int | None = None) -> dict:
    """Joint-weight summary for an initially uniform candidate pool."""
    parameters, curves = np.asarray(parameters, dtype=float), np.asarray(curves, dtype=float)
    idx, w, discarded, score = conditioned_log_weights(
        parameters, curves, obs, times, bounds, assays, scale, temperature, top_k)
    yy, xx = curves[idx], parameters[idx]
    mean_y, mean_x = w @ yy, w @ xx
    dy, dx = yy-mean_y, xx-mean_x
    return {"mean": mean_y, "std": np.sqrt(np.maximum(w @ (dy*dy), 0.)),
            "parameter_mean": mean_x, "parameter_std": np.sqrt(np.maximum(w @ (dx*dx), 0.)),
            "parameter_cov": (dx*w[:, None]).T @ dx,
            "ess": float(1./np.sum(w*w)), "discarded_mass": discarded,
            "min_joint_chi2": float(score.min()), "candidate_count": len(curves)}


def noise_aware_acquisition(parameters: np.ndarray, curves: np.ndarray, weights: np.ndarray,
                            ranges: np.ndarray, future_indices: np.ndarray,
                            assay_range_std: np.ndarray | float,
                            variance_floor: float = 1e-12) -> dict:
    """Affine expected-risk reduction for one future noisy assay per factor.

    Prospective assay error must be independent of candidate factors/curves,
    mean zero, and have known variance. Gaussianity is not required for this
    identity. assay_range_std may be zero for a hypothetical exact assay.
    The default variance floor matches the earlier exact-assay rule; setting
    it to zero gives the mathematical formula, with zero score at zero total
    variance. This utility does not guarantee a nonlinear rerun's actual gain.
    """
    xx, yy, w, ranges, future = map(np.asarray, (parameters, curves, weights, ranges, future_indices))
    if xx.ndim != 2 or xx.shape[1] != 5 or len(xx) == 0 or not np.isfinite(xx).all():
        raise ValueError("Parameters must be finite with nonempty shape (S,5).")
    if yy.ndim != 2 or len(yy) != len(xx) or not np.isfinite(yy).all():
        raise ValueError("Candidate curves must have matching rows and finite values.")
    if w.shape != (len(xx),) or not np.isfinite(w).all() or np.any(w < 0) or not np.isfinite(w.sum()) or w.sum() <= 0:
        raise ValueError("Weights must be finite, nonnegative, and have positive finite sum.")
    if ranges.shape != (5,) or not np.isfinite(ranges).all() or np.any(ranges <= 0):
        raise ValueError("Five positive finite factor ranges are required.")
    if future.ndim != 1 or future.dtype.kind not in "iu" or len(future) == 0 or len(np.unique(future)) != len(future) or np.any(future < 0) or np.any(future >= yy.shape[1]):
        raise ValueError("Future indices must be a nonempty set of valid columns.")
    noise = np.asarray(assay_range_std, dtype=float)
    if noise.ndim == 0:
        noise = np.full(5, float(noise))
    if noise.shape != (5,) or not np.isfinite(noise).all() or np.any(noise < 0):
        raise ValueError("Prospective assay SDs must be nonnegative scalar or length five.")
    if not np.isfinite(variance_floor) or variance_floor < 0:
        raise ValueError("Variance floor must be finite and nonnegative.")
    w = w/w.sum()
    xx = xx/ranges
    ff = yy[:, future]
    dx, df = xx-w @ xx, ff-w @ ff
    cov_x = (dx*w[:, None]).T @ dx
    cov_f = (df*w[:, None]).T @ dx
    variance = np.maximum(np.diag(cov_x), 0.)
    denominator = np.maximum(variance + noise*noise, variance_floor)
    forecast = np.divide(np.mean(cov_f*cov_f, axis=0), denominator,
                         out=np.zeros(5), where=denominator > 0)
    parameter = np.divide(np.sum(cov_x*cov_x, axis=0), denominator,
                          out=np.zeros(5), where=denominator > 0)
    return {"forecast_utility": forecast, "parameter_utility": parameter,
            "parameter_variance": variance, "assay_variance": noise*noise,
            "forecast_parameter_covariance": cov_f,
            "forecast_variance": float(np.mean(w @ (df*df))),
            "variance_floor": float(variance_floor)}


==> anc/clotonet_code/revision_amm/prepare_references.py <==
"""Preserve every original citation and original BibTeX entry in the AMM draft.

The original references.bib library is left unchanged. A compact compilation
bibliography contains exactly its cited entries plus explicitly added sources.
This is a preservation audit, not verification of every publication's metadata.
"""
from __future__ import annotations

import argparse
import hashlib
import re
from pathlib import Path

from revision_amm.run_experiments import ROOT, digest, write_csv, write_json


def citation_keys(text):
    active = re.sub(r"(?<!\\)%[^\n]*", "", text)
    return {key.strip() for group in re.findall(r"\\cite\w*\*?(?:\[[^\]]*\]){0,2}\{([^}]+)\}", active)
            for key in group.split(",")}


def manuscript_text(path, seen=None):
    """Read literal local input/include fragments so appendix citations are audited."""
    path = Path(path).resolve()
    seen = set() if seen is None else seen
    if path in seen:
        return ""
    seen.add(path)
    text = path.read_text()
    active = re.sub(r"(?<!\\)%[^\n]*", "", text)
    pieces = [text]
    for name in re.findall(r"\\(?:input|include)\{([^}]+)\}", active):
        child = path.parent / name
        if not child.suffix:
            child = child.with_suffix(".tex")
        if not child.is_file():
            raise ValueError(f"Missing included manuscript source: {child}")
        pieces.append(manuscript_text(child, seen))
    return "\n".join(pieces)


def bib_entries(text, wanted=None):
    entries = {}
    for match in re.finditer(r"@\w+\s*\{\s*([^,\s]+)\s*,", text):
        key = match.group(1)
        if wanted is not None and key not in wanted:
            continue
        i = text.index("{", match.start()) + 1
        depth = 1
        while depth and i < len(text):
            if text[i] == "{" and text[i-1] != "\\":
                depth += 1
            elif text[i] == "}" and text[i-1] != "\\":
                depth -= 1
            i += 1
        if depth:
            raise ValueError(f"Unclosed entry: {key}")
        entry = text[match.start():i]
        if key in entries and entries[key] != entry:
            raise ValueError(f"Conflicting bibliography entries for {key}")
        entries[key] = entry
    return entries


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument("--check-compiled", action="store_true")
    args = p.parse_args()
    paper = ROOT / "PAPER"
    original = citation_keys((paper / "manuscript.tex").read_text())
    revised = citation_keys(manuscript_text(paper / "manuscript_amm.tex"))
    source = bib_entries((paper / "references.bib").read_text(), original)
    additions = bib_entries((paper / "references_amm_additions.bib").read_text())
    if original - revised:
        raise ValueError(f"Original references not cited in revision: {sorted(original-revised)}")
    if original - source.keys():
        raise ValueError(f"Original references missing bibliography entries: {sorted(original-source.keys())}")
    if additions.keys() & source.keys():
        raise ValueError("New entries reuse existing citation keys.")
    entries = {**{key: source[key] for key in sorted(original)}, **additions}
    if revised - entries.keys():
        raise ValueError(f"Undefined revised citations: {sorted(revised-entries.keys())}")
    compact = "\n\n".join(entries.values()) + "\n"
    if not args.check_compiled:
        (paper / "references_amm.bib").write_text(compact)
    else:
        if (paper / "references_amm.bib").read_text() != compact:
            raise ValueError("Compilation bibliography differs from the preserved original entries.")
    compiled = set()
    if args.check_compiled:
        bbl = (paper / "manuscript_amm.bbl").read_text()
        compiled = set(re.findall(r"\\bibitem(?:\[[\s\S]*?\])?\{([^}]+)\}", bbl))
        if revised - compiled:
            raise ValueError(f"Citations absent from compiled bibliography: {sorted(revised-compiled)}")
    rows = [{"key": key, "cited_in_original": key in original, "cited_in_revision": key in revised,
             "original_entry_preserved_exactly": key in original and entries[key] == source[key],
             "compiled": key in compiled if args.check_compiled else "not_checked",
             "entry_sha256": hashlib.sha256(entries[key].encode()).hexdigest()} for key in sorted(entries)]
    write_csv(ROOT / "revision_amm/reference_preservation.csv", rows)
    report = {"original_cited_references": len(original), "original_preserved": len(original & revised),
              "revised_cited_references": len(revised), "added_references": len(additions),
              "missing_original_references": sorted(original-revised),
              "compiled_checked": args.check_compiled, "compiled_reference_count": len(compiled),
              "original_bibliography_sha256": digest(paper / "references.bib"),
              "original_manuscript_sha256": digest(paper / "manuscript.tex"),
              "boundary": "All original in-text citations preserved with exact source entries; external metadata validation is separate"}
    write_json(ROOT / "revision_amm/reference_preservation.json", report)
    print(report)


if __name__ == "__main__":
    main()


==> anc/clotonet_code/revision_amm/run_acquisition.py <==
"""Choose one additional simulated biochemical assay to reduce uncertainty.

All five inputs start missing. Tissue factor remains unmeasured. Four policies
choose one of Fg/IX/VIII/V before its true value is revealed. Only candidate
curves, candidate inputs and early observations enter the adaptive choice.
The linear-Gaussian variance-reduction rule is an established design idea,
evaluated here as a practical extension, not claimed as a new general algorithm.
"""
from __future__ import annotations

import argparse
import json
from pathlib import Path
import time

import numpy as np
import torch
from threadpoolctl import threadpool_limits

from revision_amm.core import (PARAMETERS, MonotoneMLP, SNODECheckpoint, interval_score,
                               log_weights, masked_parameters, parameter_candidates)
from revision_amm.run_experiments import (ROOT, Z90, digest, get_split, load_data, observations,
                                          summarize_pool, write_csv, write_json)


def choose_assays(parameters, curves, obs, times, ranges, seed):
    """Observation-only selection: no complete/true test input or trajectory API."""
    future = np.flatnonzero(times >= 30)
    n = len(parameters)
    choices = {"random": np.random.default_rng(seed).choice([1, 2, 3, 4], size=n),
               "fixed_IX": np.full(n, 2),
               "parameter_variance": np.empty(n, dtype=int),
               "forecast_variance": np.empty(n, dtype=int)}
    diagnostics = []
    for i, (theta, yy, observed) in enumerate(zip(parameters, curves, obs)):
        idx, w, _, _ = log_weights(yy, observed, times, .02)
        xx = theta[idx] / ranges
        ff = yy[idx][:, future]
        dx, df = xx - w @ xx, ff - w @ ff
        cov_x = (dx*w[:, None]).T @ dx
        cov_f = (df*w[:, None]).T @ dx
        var = np.maximum(np.diag(cov_x), 1e-12)
        parameter_utility = (cov_x**2).sum(axis=0)/var
        forecast_utility = (cov_f**2).mean(axis=0)/var
        choices["parameter_variance"][i] = 1 + np.argmax(parameter_utility[1:])
        choices["forecast_variance"][i] = 1 + np.argmax(forecast_utility[1:])
        diagnostics.append({"case_position": i,
                            "forecast_utility": forecast_utility.tolist(),
                            "parameter_utility": parameter_utility.tolist()})
    return choices, diagnostics


def forecast_metrics(pred, y, future, scale, nv=100):
    mean, truth = pred["mean"][:, future], y[:, future]
    std = np.maximum(pred["std"][:, future], scale*1e-6)
    error = mean-truth
    factor = float(np.quantile(abs(error[:nv])/(Z90*std[:nv]), .9))
    half = Z90*factor*std[nv:]
    err = error[nv:]
    return {"global_rel_l2": float(np.linalg.norm(err)/np.linalg.norm(truth[nv:])),
            "future_mae_raw": float(abs(err).mean()),
            "pointwise_90_coverage": float((abs(err)<=half).mean()),
            "mean_90_width_raw": float((2*half).mean()),
            "mean_90_interval_score_raw": float(interval_score(truth[nv:], mean[nv:]-half, mean[nv:]+half).mean()),
            "mean_ess": float(pred["ess"][nv:].mean()), "calibration_factor": factor}


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument("--out", default="revision_amm/results/assay_acquisition")
    p.add_argument("--candidates", type=int, default=2048)
    args = p.parse_args()
    out = ROOT / args.out
    if (out / "completion.json").exists():
        raise ValueError("Completed acquisition study exists; choose a new --out.")
    started = time.perf_counter()
    x, y, times = load_data()
    future = np.flatnonzero(times>=30)
    torch.set_num_threads(4)
    write_json(out / "protocol.json", {"source_sha256": digest(__file__),
        "data_sha256": digest(ROOT / "clot_net_data.mat"),
        "core_sha256": digest(Path(__file__).with_name("core.py")),
        "assumptions": ["Initially all five inputs missing", "TF cannot be acquired",
                        "One exact measurement of Fg, IX, VIII or V with equal cost",
                        "Four noiseless pre-30-minute visits", "No clinical acquisition claim"],
        "policies": ["random", "fixed_IX", "parameter_variance", "forecast_variance"],
        "seeds": [42, 43, 44], "args": vars(args)})
    rows, choices_rows, case_rows = [], [], []
    with threadpool_limits(limits=4):
        for seed in [42, 43, 44]:
            split, _ = get_split(seed)
            tr, val, test = [np.array(split[k]) for k in ["train_idx", "val_idx", "test_idx"]]
            ids = np.r_[val, test]
            bounds = np.stack([x[tr].min(0), x[tr].max(0)])
            ranges, scale = bounds[1]-bounds[0], y[tr].max()
            obs = observations(y[ids], times, seed+4000, 0., 0., scale)
            initial = np.stack([parameter_candidates(np.full(5, np.nan), 31, bounds, args.candidates,
                                                      seed*100003+int(i)) for i in ids])
            models = [SNODECheckpoint(ROOT, ROOT/f"clot_inverse_final_models/seed_{seed-42:02d}_s{seed}/{split['split_hash']}/snode_model_weights.pt", split, "cuda"),
                      MonotoneMLP("cuda").fit(x[tr], y[tr], seed)]
            for model in models:
                initial_curves = model.predict(initial.reshape(-1, 5), times, seed*1009+31).reshape(len(ids), args.candidates, -1)
                selected, utility = choose_assays(initial, initial_curves, obs, times, ranges, seed+7300)
                write_json(out/f"seed_{seed}_{model.name}_utility.json", {"case_ids": ids.tolist(), "utilities": utility})
                before = summarize_pool(initial, initial_curves, obs, times, .02)
                before_metrics = forecast_metrics(before, y[ids], future, scale)
                rows.append({"seed": seed, "model": model.name, "policy": "no_assay", "assays": 0,
                             "candidate_cost_per_case": args.candidates, **before_metrics})
                for policy, chosen in selected.items():
                    # This is the only point at which a true missing value is revealed.
                    # The selected assay was already fixed by the observation-only API.
                    theta = []
                    for case_id, col in zip(ids, chosen):
                        mask = 31 ^ (1 << int(col))
                        known = np.full(5, np.nan)
                        known[col] = x[case_id, col]
                        theta.append(parameter_candidates(known, mask, bounds, args.candidates,
                                                          seed*100003+int(case_id)))
                    theta = np.stack(theta)
                    curves = model.predict(theta.reshape(-1, 5), times, seed*1009+37).reshape(len(ids), args.candidates, -1)
                    after = summarize_pool(theta, curves, obs, times, .02)
                    metrics = forecast_metrics(after, y[ids], future, scale)
                    rows.append({"seed": seed, "model": model.name, "policy": policy, "assays": 1,
                                 "candidate_cost_per_case": 2*args.candidates, **metrics})
                    for pos, case_id in enumerate(ids):
                        choices_rows.append({"seed": seed, "model": model.name, "policy": policy,
                                             "split": "validation" if pos<100 else "test", "case_id": int(case_id),
                                             "assay": PARAMETERS[chosen[pos]]})
                    for pos, case_id in enumerate(test, start=100):
                        truth = y[case_id, future]
                        case_rows.append({"seed": seed, "model": model.name, "policy": policy,
                                          "case_id": int(case_id), "assay": PARAMETERS[chosen[pos]],
                                          "before_error_squared": float(np.sum((before['mean'][pos, future]-truth)**2)),
                                          "after_error_squared": float(np.sum((after['mean'][pos, future]-truth)**2)),
                                          "truth_squared": float(np.sum(truth**2))})
                    print(f"{seed} {model.name} {policy}: L2={metrics['global_rel_l2']:.5f}, before={before_metrics['global_rel_l2']:.5f}", flush=True)
                write_csv(out/"metrics.csv", rows)
                write_csv(out/"choices.csv", choices_rows)
                write_csv(out/"per_case.csv", case_rows)
    write_json(out/"completion.json", {"status": "complete", "metric_rows": len(rows),
                                       "elapsed_seconds": time.perf_counter()-started,
                                       "boundary": "Exploratory simulated one-assay design with a linear covariance utility"})


if __name__ == "__main__":
    main()


==> anc/clotonet_code/revision_amm/run_candidate_stability.py <==
"""CPU-only, nested-budget Sobol stability diagnostic for the monotone MLP.

Uses 20 prespecified evaluation IDs from the noisy-factor 50/50 partition, all
five inputs unknown, three independent scrambles, and 512/2048/8192/32768
candidates. The largest budget is a numerical reference, not ground truth or a
convergence certificate. No calibration or hyperparameter selection uses these
evaluation cases. Run only after the protocol and local compute budget review.
"""
from __future__ import annotations

import argparse
import json
import platform
import sys
import time
from pathlib import Path

import numpy as np
import scipy
import torch
from threadpoolctl import threadpool_limits

from revision_amm.core import MonotoneMLP, parameter_candidates, summarize_candidates
from revision_amm.run_experiments import ROOT, digest, get_split, load_data, observations, write_csv, write_json

BUDGETS = (512, 2048, 8192, 32768)
SCRAMBLES = (0, 1, 2)


def partition_ids(split, seed, n_cases=20):
    """Same fixed partition as run_noisy_factors.calibration_test_ids."""
    if not 1 <= n_cases <= 50:
        raise ValueError('Evaluation count must be in [1,50].')
    ids = np.random.default_rng(seed + 91000).permutation(split['test_idx'])
    if len(ids) != 100 or len(np.unique(ids)) != 100:
        raise ValueError('Expected 100 distinct original held-out cases.')
    return ids[:50], ids[50:50+n_cases]


def bind_protocol(path, config):
    path = Path(path)
    if path.exists() and json.loads(path.read_text()) != config:
        raise ValueError('Protocol/source/environment mismatch; use a new output directory.')
    write_json(path, config)


def verified_artifact(path, expected):
    path = Path(path)
    receipt = path.with_suffix('.json')
    if not receipt.exists():
        return False
    saved = json.loads(receipt.read_text())
    if any(saved.get(key) != value for key, value in expected.items()):
        raise ValueError(f'Receipt identity mismatch: {receipt}')
    if not path.exists() or saved.get('artifact_sha256') != digest(path):
        raise ValueError(f'Missing or corrupt recorded artifact: {path}')
    return True


def save_model(path, model, identity):
    payload = dict(state=model.model.state_dict(), mu=model.mu, scale=model.scale,
                   y_scale=model.y_scale, metadata=model.metadata)
    temporary = path.with_suffix('.pt.tmp')
    torch.save(payload, temporary)
    temporary.replace(path)
    write_json(path.with_suffix('.json'), {**identity, 'artifact_sha256': digest(path)})


def load_model(path):
    saved = torch.load(path, map_location='cpu', weights_only=False)
    model = MonotoneMLP('cpu')
    layers = [torch.nn.Linear(5, 192), torch.nn.SiLU()]
    for _ in range(3):
        layers += [torch.nn.Linear(192, 192), torch.nn.SiLU()]
    layers += [torch.nn.Linear(192, 121)]
    model.model = torch.nn.Sequential(*layers).eval()
    model.model.load_state_dict(saved['state'])
    for name in ('mu', 'scale', 'y_scale', 'metadata'):
        setattr(model, name, saved[name])
    return model


def shared_model_paths(directory, seed):
    directory = ROOT/directory
    return (directory/f'seed_{seed}_monotone_mlp_checkpoint.pt',
            directory/f'seed_{seed}_monotone_mlp_model.json')


def load_shared_model(directory, seed):
    checkpoint, receipt = shared_model_paths(directory, seed)
    metadata = json.loads(receipt.read_text())
    if metadata.get('saved_model_sha256') != digest(checkpoint):
        raise ValueError('Shared noisy-factor MLP checkpoint hash mismatch.')
    model = torch.load(checkpoint, map_location='cpu', weights_only=False)
    if not isinstance(model, MonotoneMLP):
        raise ValueError('Shared checkpoint must contain the trusted MonotoneMLP object.')
    if model.metadata.get('seed') != seed:
        raise ValueError('Shared MLP training seed does not match the requested split.')
    model.device = 'cpu'
    model.model.to('cpu').eval()
    return model, checkpoint, metadata


def nested_summary(parameters, curves, observation, times, budgets=BUDGETS):
    """Only pool prefixes change; every budget uses the same forward values."""
    if tuple(sorted(set(budgets))) != tuple(budgets) or budgets[-1] != len(curves):
        raise ValueError('Budgets must increase uniquely to the full pool size.')
    if any(b < 2 or b & (b-1) for b in budgets) or len(parameters) != len(curves):
        raise ValueError('Expected aligned pools and power-of-two budgets.')
    records = [summarize_candidates(parameters[:b], curves[:b], observation, times, .02)
               for b in budgets]
    return {key: np.stack([record[key] for record in records]) for key in records[0]}


def metric_rows(saved, seed, case_id, scramble):
    future, means = saved['future_indices'], saved['mean']
    true = saved['truth'][future]
    reference = means[-1, future]
    tf_reference = saved['parameter_mean'][-1, 0]
    tf_range = np.diff(saved['bounds'], axis=0)[0, 0]
    rows = []
    for pos, budget in enumerate(saved['budgets']):
        pred = means[pos, future]
        rows.append(dict(seed=seed, case_id=case_id, scramble=scramble, candidates=int(budget),
            forecast_rms_change=float(np.sqrt(np.mean((pred-reference)**2))),
            forecast_relative_change=float(np.linalg.norm(pred-reference)/(np.linalg.norm(reference)+1e-12)),
            true_case_relative_l2=float(np.linalg.norm(pred-true)/(np.linalg.norm(true)+1e-12)),
            true_future_mse=float(np.mean((pred-true)**2)), truth_future_mse=float(np.mean(true**2)),
            tf_mean_change_raw=float(abs(saved['parameter_mean'][pos, 0]-tf_reference)),
            tf_mean_change_range=float(abs(saved['parameter_mean'][pos, 0]-tf_reference)/tf_range),
            ess=float(saved['ess'][pos])))
    return rows


def export_summaries(out, seeds, case_ids):
    rows, variability = [], []
    for seed in seeds:
        for case_id in case_ids[seed]:
            predictions, factors = [], []
            for scramble in SCRAMBLES:
                with np.load(out/f'seed_{seed}_case_{case_id:04d}_scramble_{scramble}.npz', allow_pickle=False) as saved:
                    rows.extend(metric_rows(saved, seed, int(case_id), scramble))
                    predictions.append(saved['mean'][:, saved['future_indices']])
                    factors.append(saved['parameter_mean'][:, 0])
            predictions, factors = np.stack(predictions), np.stack(factors)
            for pos, budget in enumerate(BUDGETS):
                curves = predictions[:, pos]
                variability.append(dict(seed=seed, case_id=int(case_id), candidates=budget,
                    forecast_scramble_sd_rms=float(np.sqrt(np.mean(np.var(curves, axis=0, ddof=1)))),
                    forecast_max_pair_rms=float(max(np.sqrt(np.mean((a-b)**2)) for a in curves for b in curves)),
                    tf_scramble_sd_raw=float(np.std(factors[:, pos], ddof=1))))
    summaries = []
    for seed in seeds:
        for scramble in SCRAMBLES:
            for budget in BUDGETS:
                selected = [r for r in rows if (r['seed'], r['scramble'], r['candidates']) == (seed, scramble, budget)]
                summaries.append(dict(seed=seed, scramble=scramble, candidates=budget, n_cases=len(selected),
                    pooled_true_relative_l2=float(np.sqrt(sum(r['true_future_mse'] for r in selected)/(sum(r['truth_future_mse'] for r in selected)+1e-24))),
                    mean_reference_rms_change=float(np.mean([r['forecast_rms_change'] for r in selected])),
                    mean_reference_relative_change=float(np.mean([r['forecast_relative_change'] for r in selected])),
                    mean_tf_change_range=float(np.mean([r['tf_mean_change_range'] for r in selected])),
                    median_ess=float(np.median([r['ess'] for r in selected]))))
    write_csv(out/'per_case_metrics.csv', rows)
    write_csv(out/'scramble_variability.csv', variability)
    write_csv(out/'summary.csv', summaries)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--out', default='revision_amm/results/candidate_stability')
    parser.add_argument('--seeds', nargs='+', type=int, default=[42, 43, 44])
    parser.add_argument('--cases', type=int, default=20)
    parser.add_argument('--model-dir', help='Reuse hash-verified MLP objects saved by run_noisy_factors; otherwise fit and persist CPU models.')
    args = parser.parse_args()
    if len(set(args.seeds)) != len(args.seeds):
        raise ValueError('Repeated seeds are not independent runs.')
    out = ROOT/args.out
    x, y, times = load_data()
    splits = {seed: get_split(seed) for seed in args.seeds}
    sources = [Path(__file__), Path(__file__).with_name('core.py'), Path(__file__).with_name('run_experiments.py'), ROOT/'clot_net_data.mat']
    sources += [path for _, path in splits.values()]
    if args.model_dir:
        sources += [path for seed in args.seeds for path in shared_model_paths(args.model_dir, seed)]
    config = dict(args=vars(args), source_sha256={str(f.relative_to(ROOT)): digest(f) for f in sources},
        budgets=BUDGETS, scrambles=SCRAMBLES, unknown_mask=31, likelihood_scale=.02,
        device='cpu', threads=4, case_selection='first evaluation IDs of seed+91000 permutation; no outcome filtering',
        environment=dict(python=sys.version, platform=platform.platform(), numpy=np.__version__,
                         scipy=scipy.__version__, torch=torch.__version__),
        boundary='Finite numerical-reference sensitivity; not certified convergence or new biological validation')
    config = json.loads(json.dumps(config))
    bind_protocol(out/'protocol.json', config)
    protocol_hash = digest(out/'protocol.json')
    torch.set_num_threads(4)
    selected_ids = {}
    with threadpool_limits(limits=4):
        for seed, (split, _) in splits.items():
            calibration, ids = partition_ids(split, seed, args.cases)
            selected_ids[seed] = ids
            train = np.asarray(split['train_idx'])
            if set(ids) & (set(train) | set(split['val_idx']) | set(calibration)):
                raise ValueError('Evaluation IDs overlap training, selection or calibration.')
            bounds = np.stack([x[train].min(0), x[train].max(0)])
            obs = observations(y[ids], times, seed+93000, 0., 0., float(y[train].max()))
            write_json(out/f'seed_{seed}_partition.json', dict(calibration_ids=calibration.tolist(),
                evaluation_ids=ids.tolist(), train_ids=train.tolist(), checkpoint_selection_ids=split['val_idx']))
            model_path = out/f'seed_{seed}_mlp.pt'
            identity = dict(seed=seed, protocol_sha256=protocol_hash)
            if args.model_dir:
                model, model_path, metadata = load_shared_model(args.model_dir, seed)
                write_json(out/f'seed_{seed}_shared_model.json', {**identity, 'checkpoint': str(model_path),
                    'saved_model_sha256': digest(model_path), 'source_metadata': metadata,
                    'boundary': 'Same fitted model as noisy-factor study; CPU arithmetic may differ slightly from GPU evaluation; not refitted.'})
            elif verified_artifact(model_path, identity):
                model = load_model(model_path)
            else:
                start = time.perf_counter()
                model = MonotoneMLP('cpu').fit(x[train], y[train], seed)
                save_model(model_path, model, {**identity, 'fit_seconds': time.perf_counter()-start})
            model_hash = digest(model_path)
            for pos, case_id in enumerate(ids):
                for scramble in SCRAMBLES:
                    path = out/f'seed_{seed}_case_{case_id:04d}_scramble_{scramble}.npz'
                    candidate_seed = seed*1000000 + scramble*100000 + int(case_id)
                    identity = dict(protocol_sha256=protocol_hash, model_sha256=model_hash,
                                    seed=seed, case_id=int(case_id), scramble=scramble, candidate_seed=candidate_seed)
                    if verified_artifact(path, identity):
                        continue
                    theta = parameter_candidates(np.full(5, np.nan), 31, bounds, BUDGETS[-1], candidate_seed)
                    curves = model.predict(theta, times)
                    result = nested_summary(theta, curves, obs[pos], times)
                    temporary = path.with_suffix('.npz.tmp')
                    with temporary.open('wb') as stream:
                        np.savez_compressed(stream, **result, budgets=BUDGETS, truth=y[case_id],
                            true_parameters=x[case_id], bounds=bounds, times=times,
                            future_indices=np.flatnonzero(times>=30), observation_indices=obs[pos].indices,
                            observation_values=obs[pos].values)
                    temporary.replace(path)
                    write_json(path.with_suffix('.json'), {**identity, 'artifact_sha256': digest(path)})
                print(f'seed {seed}: case {pos+1}/{len(ids)} saved/verified', flush=True)
    export_summaries(out, args.seeds, selected_ids)
    write_json(out/'completion.json', dict(status='complete', expected_shards=len(args.seeds)*args.cases*len(SCRAMBLES),
        protocol_sha256=protocol_hash, output_sha256={f: digest(out/f) for f in ('per_case_metrics.csv', 'scramble_variability.csv', 'summary.csv')},
        boundary=config['boundary']))


if __name__ == '__main__':
    main()


==> anc/clotonet_code/revision_amm/run_experiments.py <==
"""Run matched-budget arbitrary-mask pilots and audit the archived ten-seed study.

Run from the repository root. Outputs are versioned by CLI arguments and source
hashes, and completion is written only after all requested masks are evaluated.
Existing results with a different configuration are never silently reused.
"""
from __future__ import annotations

import argparse
import csv
import hashlib
import json
import os
from pathlib import Path
import platform
import sys
import time

import numpy as np
from scipy.io import loadmat
from scipy.stats import t as student_t
from threadpoolctl import threadpool_limits

from revision_amm.core import (PARAMETERS, Observations, PODRBF, SNODECheckpoint, MonotoneMLP,
                               interval_score, masked_parameters, missing_indices,
                               parameter_candidates, sensitivity_geometry,
                               summarize_candidates)

ROOT = Path(__file__).resolve().parents[1]
Z90 = 1.6448536269514722


def digest(path):
    h = hashlib.sha256()
    with Path(path).open("rb") as f:
        for block in iter(lambda: f.read(1024 * 1024), b""):
            h.update(block)
    return h.hexdigest()


def write_json(path, value):
    path = Path(path)
    path.parent.mkdir(parents=True, exist_ok=True)
    tmp = path.with_suffix(path.suffix + ".tmp")
    tmp.write_text(json.dumps(value, indent=2, allow_nan=False) + "\n")
    tmp.replace(path)


def write_csv(path, rows):
    path = Path(path)
    path.parent.mkdir(parents=True, exist_ok=True)
    if not rows:
        raise ValueError(f"No rows for {path}")
    keys = list(dict.fromkeys(k for row in rows for k in row))
    with path.open("w", newline="") as f:
        writer = csv.DictWriter(f, keys)
        writer.writeheader()
        writer.writerows(rows)


def load_data():
    raw = loadmat(ROOT / "clot_net_data.mat")
    x = np.column_stack([raw[k].astype(float).reshape(-1) for k in PARAMETERS])
    y, times = raw["size"].astype(float), raw["t"].astype(float)
    if x.shape != (1000, 5) or y.shape != (1000, 121) or times.shape != y.shape:
        raise ValueError("Unexpected corpus shape.")
    if not all(np.isfinite(a).all() for a in (x, y, times)):
        raise ValueError("Nonfinite corpus values.")
    if not np.array_equal(times, np.broadcast_to(times[0], times.shape)):
        raise ValueError("This experiment requires the archived common time grid.")
    if np.any(np.diff(times[0]) <= 0):
        raise ValueError("Time grid is not strictly increasing.")
    return x, y, times[0]


def get_split(seed):
    index = seed - 42
    path = ROOT / f"inverse_final_split_seed_{index:02d}_s{seed}.json"
    split = json.loads(path.read_text())
    groups = [split[k] for k in ("train_idx", "val_idx", "test_idx")]
    combined = sum(groups, [])
    if len(combined) != 1000 or len(set(combined)) != 1000 or set(combined) != set(range(1000)):
        raise ValueError("Split is overlapping or incomplete.")
    return split, path


def archive_audit(out):
    x, y, times = load_data()
    rows, paired = [], []
    tests, eligibility = [], []
    for seed in range(42, 52):
        split, manifest = get_split(seed)
        tests.extend(split["test_idx"])
        directory = ROOT / f"clot_inverse_final_10seed_results/seed_{seed - 42:02d}_s{seed}"
        data = np.load(directory / "v9_inverse_predictions.npz", allow_pickle=False)
        metrics = json.loads((directory / "v9_metrics.json").read_text())
        meta = json.loads((directory / "metadata.json").read_text())
        idx, fi = data["test_idx_valid"], data["future_idx"]
        np.testing.assert_allclose(data["y_test"], y[idx], rtol=1e-6, atol=1e-6)
        np.testing.assert_allclose(data["X_test_raw"], x[idx], rtol=1e-6, atol=1e-6)
        assert set(idx).issubset(split["test_idx"])
        eligible = np.sum((y[split["test_idx"]] > 1e-6) & (times[None, :] < 30), axis=1)
        eligibility.append({"seed": seed, "test_count": len(split["test_idx"]),
                            "eligible_count": len(idx), "below_16_observations": int(np.sum(eligible < 16)),
                            "minimum_eligible": int(eligible.min())})
        for model in ("latent_snode", "latent_sndde", "latent_np", "deep_ensemble",
                      "empirical_library", "pca_ridge_gp", "gompertz_library"):
            pred = data[model + "_mean"][:, fi].astype(float)
            true = data["y_test"][:, fi].astype(float)
            error = pred - true
            pooled = float(np.linalg.norm(error) / np.linalg.norm(true))
            stored = metrics.get("metrics", metrics)
            if model + "_topk_weighted" not in stored:
                stored = metrics.get("models", {})
            expected = stored[model + "_topk_weighted"]["future_global_rel_l2"]
            if not np.isclose(pooled, expected, rtol=2e-5, atol=1e-7):
                raise ValueError(f"Archived metric mismatch: {seed} {model}")
            std = data[model + "_std"][:, fi].astype(float)
            factor = float(data[model + "_u_calibration_scale"])
            half = 1.64 * factor * std
            inside = np.abs(error) <= half
            lo, hi = pred - half, pred + half
            row = {"seed": seed, "model": model, "n_cases": len(idx),
                   "global_rel_l2": pooled,
                   "mean_case_rel_l2": float(np.mean(np.linalg.norm(error, axis=1) / (np.linalg.norm(true, axis=1) + 1e-12))),
                   "pointwise_90_coverage": float(inside.mean()),
                   "whole_trajectory_90_coverage": float(inside.all(axis=1).mean()),
                   "raw_pointwise_90_coverage": float((np.abs(error) <= 1.64 * std).mean()),
                   "mean_90_width_raw": float((2 * half).mean()),
                   "mean_90_interval_score_raw": float(interval_score(true, lo, hi).mean()),
                   "u_calibration_scale": factor}
            rows.append(row)
    for model in sorted(set(r["model"] for r in rows) - {"latent_snode"}):
        baseline = np.array([r["global_rel_l2"] for r in rows if r["model"] == model])
        snode = np.array([r["global_rel_l2"] for r in rows if r["model"] == "latent_snode"])
        delta = baseline - snode
        half = float(student_t.ppf(.975, 9) * delta.std(ddof=1) / np.sqrt(10))
        paired.append({"comparator": model, "delta_comparator_minus_snode": float(delta.mean()),
                       "paired_seed_t95_lower": float(delta.mean() - half),
                       "paired_seed_t95_upper": float(delta.mean() + half),
                       "snode_wins": int(np.sum(delta > 0)), "n_seeds": 10})
    write_csv(out / "archive_recomputed_by_seed.csv", rows)
    write_csv(out / "archive_paired_differences.csv", paired)
    write_csv(out / "archive_eligibility_by_seed.csv", eligibility)
    counts = np.bincount(tests, minlength=1000)
    report = {
        "dataset_sha256": digest(ROOT / "clot_net_data.mat"), "n_trajectories": len(y),
        "n_unique_parameters": len(np.unique(x, axis=0)), "n_unique_curves": len(np.unique(y, axis=0)),
        "parameter_min": x.min(0).tolist(), "parameter_max": x.max(0).tolist(),
        "all_finite": True, "monotone_violations": int(np.sum(np.diff(y, axis=1) < 0)),
        "time_min": float(times[0]), "time_max": float(times[-1]),
        "test_appearances": len(tests), "unique_test_trajectories_across_seeds": int(np.sum(counts > 0)),
        "test_appearance_histogram": {str(i): int(np.sum(counts == i)) for i in range(int(counts.max()) + 1)},
        "archived_metrics_reproduced": len(rows),
        "boundary": "Recomputed saved predictions; training and simulator generation were not rerun.",
        "source_gaps": ["Mechanistic solver, mesh, tolerances and generation script absent",
                        "MAT file has no unit definitions for size or tissue-factor surface density",
                        "Ten random partitions reuse a single 1000-trajectory corpus"]}
    write_json(out / "archive_audit.json", report)
    print(json.dumps(report, indent=2), flush=True)


def observations(y, times, seed, noise_fraction, dropout, scale):
    # Fixed scheduled visits remove conditioning on unseen positivity/onset.
    idx = np.array([np.argmin(abs(times - value)) for value in (5., 12., 20., 27.)])
    rng = np.random.default_rng(seed)
    result = []
    for row in y:
        noisy = row[idx] + noise_fraction * scale * rng.standard_normal(len(idx))
        keep = rng.random(len(idx)) >= dropout
        result.append(Observations(idx[keep], noisy[keep]))
    return result


def summarize_pool(theta, pred, obs, times, likelihood_scale, top_k=None, temperature=1.0):
    records = [summarize_candidates(xx, yy, oo, times, likelihood_scale, temperature, top_k)
               for xx, yy, oo in zip(theta, pred, obs)]
    return {key: np.stack([r[key] for r in records]) for key in records[0]}


def calibrate(pred, x, y, unknown, future, scale, ranges):
    sy = np.maximum(pred["std"][:, future], scale * 1e-6)
    sx = np.maximum(pred["parameter_std"][:, unknown], ranges[unknown] * 1e-6)
    # Empirical calibration only: no conformal or conditional-coverage guarantee.
    cu = float(np.quantile(abs(pred["mean"][:, future] - y[:, future]) / (Z90 * sy), .9))
    cx = np.quantile(abs(pred["parameter_mean"][:, unknown] - x[:, unknown]) / (Z90 * sx), .9, axis=0)
    return cu, cx


def score_predictions(pred, x, y, unknown, future, scale, ranges, factors):
    true = y[:, future]
    err = pred["mean"][:, future] - true
    sy = np.maximum(pred["std"][:, future], scale * 1e-6)
    sx = np.maximum(pred["parameter_std"][:, unknown], ranges[unknown] * 1e-6)
    cu, cx = factors
    hy, hx = Z90 * cu * sy, Z90 * sx * cx
    mean = pred["mean"][:, future]
    px = pred["parameter_mean"][:, unknown]
    pe = abs(px - x[:, unknown]) / ranges[unknown]
    inside = abs(err) <= hy
    scalar = {
        "global_rel_l2": float(np.linalg.norm(err) / (np.linalg.norm(true) + 1e-12)),
        "mean_case_rel_l2": float(np.mean(np.linalg.norm(err, axis=1) / (np.linalg.norm(true, axis=1) + 1e-12))),
        "future_mae_raw": float(abs(err).mean()),
        "parameter_range_nmae": float(pe.mean()),
        "pointwise_90_coverage": float(inside.mean()),
        "whole_trajectory_90_coverage": float(inside.all(axis=1).mean()),
        "parameter_marginal_90_coverage": float((abs(px - x[:, unknown]) <= hx).mean()),
        "parameter_joint_90_coverage": float((abs(px - x[:, unknown]) <= hx).all(axis=1).mean()),
        "raw_pointwise_90_coverage": float((abs(err) <= Z90 * sy).mean()),
        "mean_90_width_raw": float((2 * hy).mean()),
        "mean_90_interval_score_raw": float(interval_score(true, mean - hy, mean + hy).mean()),
        "parameter_mean_90_width_range": float((2 * hx / ranges[unknown]).mean()),
        "mean_ess": float(pred["ess"].mean()), "min_ess": float(pred["ess"].min()),
        "fraction_ess_below_10": float((pred["ess"] < 10).mean()),
        "mean_discarded_mass": float(pred["discarded_mass"].mean()),
        "mean_min_obs_chi2": float(pred["min_obs_chi2"].mean()),
        "u_calibration_scale": cu,
    }
    for j, name in enumerate(np.array(PARAMETERS)[unknown]):
        scalar[name + "_range_nmae"] = float(pe[:, j].mean())
    per_case = {"case_rel_l2": np.linalg.norm(err, axis=1) / (np.linalg.norm(true, axis=1) + 1e-12),
                "parameter_range_nmae": pe.mean(axis=1), "ess": pred["ess"],
                "pointwise_coverage": inside.mean(axis=1),
                "mean_90_width_raw": (2 * hy).mean(axis=1)}
    return scalar, per_case


def run_pilot(args):
    out = ROOT / args.out
    out.mkdir(parents=True, exist_ok=True)
    config = vars(args).copy()
    config["source_sha256"] = {p.name: digest(p) for p in (Path(__file__), Path(__file__).with_name("core.py"))}
    config["data_sha256"] = digest(ROOT / "clot_net_data.mat")
    config_path = out / "config.json"
    if config_path.exists() and json.loads(config_path.read_text()) != config:
        raise ValueError("Output configuration changed; choose a new --out directory.")
    write_json(config_path, config)
    x, y, times = load_data()
    future = np.flatnonzero(times >= 30)
    all_rows, all_cases, diagnostics = [], [], []
    started = time.perf_counter()
    for seed in args.seeds:
        split, manifest = get_split(seed)
        tr, val, test = [np.array(split[k]) for k in ("train_idx", "val_idx", "test_idx")]
        if args.max_cases:
            val, test = val[:args.max_cases], test[:args.max_cases]
        indices = np.concatenate((val, test))
        nv = len(val)
        bounds = np.stack((x[tr].min(0), x[tr].max(0)))
        ranges, scale = bounds[1] - bounds[0], float(y[tr].max())
        models = []
        for name in args.models:
            fit_start = time.perf_counter()
            if name == "pod_rbf":
                model = PODRBF().fit(x[tr], y[tr], seed)
            elif name == "monotone_mlp":
                model = MonotoneMLP(args.device).fit(x[tr], y[tr], seed)
                import torch
                torch.save({"state_dict": model.model.state_dict(), "mu": model.mu,
                            "scale": model.scale, "y_scale": model.y_scale,
                            "metadata": model.metadata, "split": split}, out / f"seed_{seed}_monotone_mlp.pt")
            elif name == "snode":
                checkpoint = ROOT / f"clot_inverse_final_models/seed_{seed-42:02d}_s{seed}/{split['split_hash']}/snode_model_weights.pt"
                model = SNODECheckpoint(ROOT, checkpoint, split, args.device)
                model.metadata["checkpoint_sha256"] = digest(checkpoint)
            else:
                raise ValueError(name)
            model.metadata["fit_or_load_seconds"] = time.perf_counter() - fit_start
            # Known-input forward error is a diagnostic only, never used for inference.
            forward = model.predict(x[test], times, seed + 21000)
            model.metadata["heldout_forward_global_rel_l2"] = float(np.linalg.norm(forward - y[test]) / np.linalg.norm(y[test]))
            write_json(out / f"seed_{seed}_{name}_model.json", model.metadata)
            models.append(model)
        for mask in args.masks:
            unknown = missing_indices(mask)
            if len(unknown) == 0:
                raise ValueError("Pilot masks must hide at least one parameter.")
            # Same prior samples, schedules and corruptions across both models.
            theta = np.stack([parameter_candidates(masked_parameters(x[i], mask), mask, bounds,
                                                    args.candidates, seed * 100003 + int(i)) for i in indices])
            for model in models:
                tag = f"seed_{seed}_mask_{mask:02d}_{model.name}"
                saved_path = out / "completed" / (tag + ".json")
                if saved_path.exists():
                    saved = json.loads(saved_path.read_text())
                    all_rows.extend(saved["rows"])
                    all_cases.extend(saved["cases"])
                    diagnostics.extend(saved["diagnostics"])
                    print(f"Reused completed {tag}", flush=True)
                    continue
                pred_start = time.perf_counter()
                pred = model.predict(theta.reshape(-1, 5), times, seed * 1009 + mask).reshape(len(indices), args.candidates, len(times))
                prediction_seconds = time.perf_counter() - pred_start
                scenarios = [("clean", 0., 0., .02, None, 1.),
                             ("noise_1pct", .01, 0., float(np.hypot(.02, .01 * scale)), None, 1.),
                             ("noise_5pct", .05, 0., float(np.hypot(.02, .05 * scale)), None, 1.),
                             ("dropout_50pct", 0., .5, .02, None, 1.)]
                if args.ablations and mask in (1, 3, 7, 31):
                    scenarios += [("topk_30", 0., 0., .02, 30, 1.),
                                  ("temperature_2", 0., 0., .02, None, 2.),
                                  ("scale_0p01_raw", 0., 0., .01, None, 1.),
                                  ("scale_0p04_raw", 0., 0., .04, None, 1.)]
                rows, cases, diag = [], [], []
                primary_factors = None
                for scenario, noise, dropout, likelihood_scale, top_k, temperature in scenarios:
                    obs = observations(y[indices], times, seed + 4000, noise, dropout, scale)
                    summary = summarize_pool(theta, pred, obs, times, likelihood_scale, top_k, temperature)
                    sv = {k: a[:nv] for k, a in summary.items()}
                    st = {k: a[nv:] for k, a in summary.items()}
                    factors = calibrate(sv, x[val], y[val], unknown, future, scale, ranges)
                    if scenario == "clean":
                        primary_factors = factors
                    score, case_values = score_predictions(st, x[test], y[test], unknown, future, scale, ranges, factors)
                    frozen, _ = score_predictions(st, x[test], y[test], unknown, future, scale, ranges, primary_factors)
                    row = {"seed": seed, "model": model.name, "mask": mask,
                           "unknown": "+".join(np.array(PARAMETERS)[unknown]), "n_unknown": len(unknown),
                           "scenario": scenario, "n_validation": len(val), "n_test": len(test),
                           "candidates_per_case": args.candidates, "likelihood_scale_raw": likelihood_scale,
                           "temperature": temperature, "top_k": top_k or args.candidates,
                           "forward_pool_seconds": prediction_seconds,
                           "mean_observation_count": float(np.mean([len(o.indices) for o in obs[nv:]])),
                           "zero_observation_cases": int(sum(len(o.indices) == 0 for o in obs[nv:])),
                           "frozen_clean_calibration_coverage": frozen["pointwise_90_coverage"], **score}
                    rows.append(row)
                    for i, case_id in enumerate(test):
                        cases.append({"seed": seed, "model": model.name, "mask": mask, "scenario": scenario,
                                      "case_id": int(case_id), **{k: float(a[i]) for k, a in case_values.items()}})
                    if scenario == "clean":
                        # Save enough to inspect parameter and forecast ambiguity; no raw truth enters the core API.
                        write_json(out / "calibration" / (tag + ".json"),
                                   {"validation_case_ids": val.tolist(), "forecast_scale": factors[0],
                                    "unknown_parameter_scales": factors[1].tolist(),
                                    "note": "Empirical validation rescaling, not a conformal guarantee"})
                        if model.name == "pod_rbf":
                            points = st["parameter_mean"]
                            jac = np.empty((len(test), len(times), len(unknown)))
                            for j, col in enumerate(unknown):
                                xp, xm = points.copy(), points.copy()
                                step = .001 * ranges[col]
                                xp[:, col] += step
                                xm[:, col] -= step
                                xp[:, col] = np.minimum(xp[:, col], bounds[1, col])
                                xm[:, col] = np.maximum(xm[:, col], bounds[0, col])
                                derivative = (model.predict(xp, times) - model.predict(xm, times)) / (xp[:, col] - xm[:, col])[:, None]
                                jac[:, :, j] = derivative * ranges[col] / likelihood_scale
                            for i, case_id in enumerate(test):
                                geometry = sensitivity_geometry(jac[i], obs[nv+i].indices, future)
                                diag.append({"seed": seed, "mask": mask, "case_id": int(case_id),
                                             "n_unknown": len(unknown), "local_rank": geometry["rank"],
                                             "future_null_gain": geometry["future_null_gain"],
                                             "largest_singular": float(geometry["singular_values"][0]),
                                             "smallest_singular": float(geometry["singular_values"][-1]),
                                             "at": "POD-RBF posterior mean; range-scaled, noise-whitened derivatives",
                                             "rank_rtol": .001})
                write_json(saved_path, {"rows": rows, "cases": cases, "diagnostics": diag})
                all_rows.extend(rows)
                all_cases.extend(cases)
                diagnostics.extend(diag)
                clean = rows[0]
                print(f"{tag}: L2={clean['global_rel_l2']:.5f}, parameter NMAE={clean['parameter_range_nmae']:.4f}, ESS={clean['mean_ess']:.1f}, pool={prediction_seconds:.1f}s", flush=True)
                write_csv(out / "metrics.csv", all_rows)
                write_json(out / "progress.json", {"completed_model_masks": len(list((out / 'completed').glob('*.json'))),
                                                   "requested_model_masks": len(args.seeds)*len(args.masks)*len(args.models),
                                                   "elapsed_seconds": time.perf_counter()-started})
    write_csv(out / "metrics.csv", all_rows)
    write_csv(out / "per_case_metrics.csv", all_cases)
    if diagnostics:
        write_csv(out / "local_sensitivity.csv", diagnostics)
    write_json(out / "completion.json", {"status": "complete", "rows": len(all_rows),
                                         "seeds": args.seeds, "masks": args.masks, "models": args.models,
                                         "elapsed_seconds_this_invocation": time.perf_counter()-started,
                                         "python": sys.version, "platform": platform.platform(),
                                         "boundary": "Existing-corpus exploratory extension; no fresh simulator runs or clinical validation"})


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument("command", choices=("audit", "pilot"))
    p.add_argument("--out", default="revision_amm/results/pilot_512")
    p.add_argument("--seeds", nargs="+", type=int, default=[42])
    p.add_argument("--masks", nargs="+", type=int, default=list(range(1, 32)))
    p.add_argument("--models", nargs="+", choices=("pod_rbf", "snode", "monotone_mlp"), default=["pod_rbf", "snode", "monotone_mlp"])
    p.add_argument("--candidates", type=int, default=512)
    p.add_argument("--max-cases", type=int, default=0)
    p.add_argument("--device", default="cuda")
    p.add_argument("--threads", type=int, default=4)
    p.add_argument("--ablations", action="store_true")
    args = p.parse_args()
    if args.command == "audit":
        archive_audit(ROOT / args.out)
    else:
        import torch
        torch.set_num_threads(args.threads)
        with threadpool_limits(limits=args.threads):
            run_pilot(args)


if __name__ == "__main__":
    main()


==> anc/clotonet_code/revision_amm/run_extrapolation.py <==
"""Exploratory parameter-domain holdout for freshly fitted simple surrogates.

The original SNODE checkpoints are deliberately ineligible: their random training
splits include the low-TF regime. This experiment is NOT an NDE OOD comparison.
The threshold and prior support are fixed in the protocol before these scores are
computed, but this remains a post-hoc reanalysis of an already inspected corpus.
"""
from __future__ import annotations

import argparse
from pathlib import Path
import time

import numpy as np
import torch
from threadpoolctl import threadpool_limits

from revision_amm.core import MonotoneMLP, PODRBF, masked_parameters, missing_indices, parameter_candidates
from revision_amm.run_experiments import (ROOT, calibrate, digest, load_data, observations,
                                          score_predictions, summarize_pool, write_csv, write_json)

# Fixed source-table support, not estimated from held-out outcomes.
PRIOR_BOUNDS = np.array([[100., 4860., 49., .36, 11.43], [10000., 10310., 130.91, 1.04, 28.57]])


def make_domain_split(x, seed, threshold=1000.):
    outer = np.flatnonzero(x[:, 0] < threshold)
    eligible = np.flatnonzero(x[:, 0] >= threshold)
    order = np.random.default_rng(seed).permutation(eligible)
    val, control, train = order[:100], order[100:200], order[200:]
    parts = [set(a) for a in (train, val, control, outer)]
    assert sum(len(a) for a in parts) == len(x)
    assert len(set.union(*parts)) == len(x)
    assert max(x[outer, 0]) < min(x[train, 0])
    return train, val, control, outer


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument("--out", default="revision_amm/results/low_tf_holdout")
    p.add_argument("--candidates", type=int, default=2048)
    p.add_argument("--seeds", nargs="+", type=int, default=[42, 43, 44])
    p.add_argument("--masks", nargs="+", type=int, default=[1, 3, 31])
    args = p.parse_args()
    out = ROOT / args.out
    if (out / "completion.json").exists():
        raise ValueError("Completed holdout exists; choose a new --out to rerun.")
    x, y, times = load_data()
    future = np.flatnonzero(times >= 30)
    torch.set_num_threads(4)
    started = time.perf_counter()
    rows = []
    write_json(out / "protocol.json", {
        "source_sha256": digest(__file__), "core_sha256": digest(Path(__file__).with_name("core.py")),
        "data_sha256": digest(ROOT / "clot_net_data.mat"), "threshold": 1000.,
        "outer_rule": "sigma_tf < 1000", "prior_bounds": PRIOR_BOUNDS.tolist(),
        "prior_note": "Fixed full source-table support; includes the extrapolation regime",
        "models": ["pod_rbf", "monotone_mlp"], "SNODE_included": False,
        "reason": "Random-split cached NDEs contain held-out-domain data and cannot be used",
        "args": vars(args), "status": "exploratory existing-corpus holdout"})
    with threadpool_limits(limits=4):
        for seed in args.seeds:
            train, val, control, outer = make_domain_split(x, seed)
            write_json(out / f"split_{seed}.json", {"train_idx": train.tolist(), "val_idx": val.tolist(),
                                                    "control_test_idx": control.tolist(), "outer_test_idx": outer.tolist()})
            ids = np.concatenate([val, control, outer])
            scale = y[train].max()
            ranges = PRIOR_BOUNDS[1] - PRIOR_BOUNDS[0]
            for model in [PODRBF().fit(x[train], y[train], seed), MonotoneMLP("cuda").fit(x[train], y[train], seed)]:
                write_json(out / f"seed_{seed}_{model.name}_model.json", model.metadata)
                if model.name == "monotone_mlp":
                    torch.save({"state_dict": model.model.state_dict(), "mu": model.mu,
                                "scale": model.scale, "y_scale": model.y_scale,
                                "metadata": model.metadata}, out / f"seed_{seed}_monotone_mlp.pt")
                for mask in args.masks:
                    unknown = missing_indices(mask)
                    theta = np.stack([parameter_candidates(masked_parameters(x[i], mask), mask, PRIOR_BOUNDS,
                                                            args.candidates, seed*100003+int(i)) for i in ids])
                    pred = model.predict(theta.reshape(-1, 5), times, seed).reshape(len(ids), args.candidates, len(times))
                    obs = observations(y[ids], times, seed+4000, 0., 0., scale)
                    summary = summarize_pool(theta, pred, obs, times, .02)
                    sv = {k: v[:100] for k, v in summary.items()}
                    factors = calibrate(sv, x[val], y[val], unknown, future, scale, ranges)
                    for name, case_ids, sl in [("in_domain_control", control, slice(100, 200)),
                                                ("low_tf_extrapolation", outer, slice(200, None))]:
                        part = {k: v[sl] for k, v in summary.items()}
                        scores, per_case = score_predictions(part, x[case_ids], y[case_ids], unknown, future, scale, ranges, factors)
                        rows.append({"seed": seed, "model": model.name, "mask": mask,
                                     "domain": name, "n_train": len(train), "n_calibration": len(val),
                                     "n_test": len(case_ids), "candidates": args.candidates, **scores})
                        write_csv(out / "per_case" / f"seed_{seed}_{model.name}_mask_{mask}_{name}.csv",
                                  [{"case_id": int(cid), **{k: float(v[i]) for k, v in per_case.items()}}
                                   for i, cid in enumerate(case_ids)])
                        print(f"{seed} {model.name} mask={mask} {name}: N={len(case_ids)}, L2={scores['global_rel_l2']:.4f}, coverage={scores['pointwise_90_coverage']:.3f}", flush=True)
                    write_csv(out / "metrics.csv", rows)
    write_json(out / "completion.json", {"status": "complete", "rows": len(rows),
                                         "elapsed_seconds": time.perf_counter()-started,
                                         "boundary": "Two freshly fitted simple surrogates; no clean NDE OOD result or new simulator data"})


if __name__ == "__main__":
    main()


==> anc/clotonet_code/revision_amm/run_noisy_factors.py <==
"""Matched noisy-factor stress test with calibration unused in model selection.

See NOISY_FACTOR_PROTOCOL.md. Existing executed source and result directories are
never changed. Each saved prediction shard can be resumed only with exact hashes.
"""
from __future__ import annotations

import argparse
import json
import platform
import sys
import time
from pathlib import Path

import numpy as np
import torch
from threadpoolctl import threadpool_limits

from revision_amm.core import MonotoneMLP, SNODECheckpoint, parameter_candidates
from revision_amm.run_experiments import ROOT, digest, get_split, load_data, observations, summarize_pool, write_json
from revision_amm.noisy_assays import NoisyAssays, assay_conditioned_candidates


def calibration_test_ids(split, seed, n_each=50):
    ids = np.random.default_rng(seed + 91000).permutation(split['test_idx'])
    if not 1 <= n_each <= 50:
        raise ValueError('n_each must be in [1,50].')
    # Keep the evaluation group disjoint even in a smoke test.
    return np.r_[ids[:n_each], ids[50:50+n_each]]


def construct_pool(x, ids, bounds, errors, level, policy, count, seed):
    """Truth access is limited to constructing simulated measurement records.

    The inference calls receive only NaN TF and measured biochemical factors.
    """
    ranges = np.diff(bounds, axis=0)[0]
    measured = x[ids, 1:] + level * ranges[1:] * errors
    pool = []
    for pos, case_id in enumerate(ids):
        candidate_seed = seed * 100003 + int(case_id)
        if policy == 'noise_aware':
            assays = NoisyAssays(np.arange(1, 5), measured[pos], np.full(4, level))
            theta = assay_conditioned_candidates(np.full(5, np.nan), 31, bounds,
                                                 count, candidate_seed, assays)
        else:
            known = np.r_[np.nan, measured[pos]]
            theta = parameter_candidates(known, 1, bounds, count, candidate_seed)
        pool.append(theta)
    return np.stack(pool), measured


def synced():
    if torch.cuda.is_available():
        torch.cuda.synchronize()
    return time.perf_counter()


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument('--out', default='revision_amm/results/noisy_factors')
    p.add_argument('--seeds', nargs='+', type=int, default=[42, 43, 44])
    p.add_argument('--models', nargs='+', choices=['snode', 'monotone_mlp'], default=['snode', 'monotone_mlp'])
    p.add_argument('--candidates', type=int, default=2048)
    p.add_argument('--n-each', type=int, default=50)
    args = p.parse_args()
    if len(set(args.seeds)) != len(args.seeds) or len(set(args.models)) != len(args.models):
        raise ValueError('Repeated seeds/models are not independent runs.')
    out = ROOT / args.out
    x, y, times = load_data()
    sources = [Path(__file__), Path(__file__).with_name('noisy_assays.py'),
               Path(__file__).with_name('NOISY_FACTOR_PROTOCOL.md'),
               Path(__file__).with_name('core.py'), Path(__file__).with_name('run_experiments.py'),
               ROOT / 'v3snode.py', ROOT / 'clot_net_data.mat']
    for seed in args.seeds:
        split, split_path = get_split(seed)
        sources.append(split_path)
        if 'snode' in args.models:
            sources.append(ROOT/f"clot_inverse_final_models/seed_{seed-42:02d}_s{seed}/{split['split_hash']}/snode_model_weights.pt")
    config = {'args': vars(args), 'source_sha256': {str(f.relative_to(ROOT)): digest(f) for f in sources}}
    protocol = out / 'protocol.json'
    if protocol.exists() and json.loads(protocol.read_text()) != config:
        raise ValueError('Output protocol/source mismatch; use a new directory.')
    write_json(protocol, config)
    torch.set_num_threads(4)
    write_json(out/'environment.json', {'python': sys.version, 'platform': platform.platform(),
        'torch': torch.__version__, 'cuda': torch.version.cuda,
        'gpu': torch.cuda.get_device_name(0) if torch.cuda.is_available() else None})
    device = 'cuda' if torch.cuda.is_available() else 'cpu'
    settings = [(0., 'exact_reference')] + [(r, policy) for r in [.02, .05, .10]
                                               for policy in ['naive_exact', 'noise_aware']]
    with threadpool_limits(limits=4):
        for seed in args.seeds:
            split, split_path = get_split(seed)
            tr = np.array(split['train_idx'])
            ids = calibration_test_ids(split, seed, args.n_each)
            assert not set(ids) & (set(tr) | set(split['val_idx']))
            bounds = np.stack([x[tr].min(0), x[tr].max(0)])
            scale = float(y[tr].max())
            errors = np.random.default_rng(seed + 92000).standard_normal((len(ids), 4))
            obs = observations(y[ids], times, seed+93000, 0., 0., scale)
            write_json(out/f'seed_{seed}_split.json', {'calibration_ids': ids[:args.n_each].tolist(),
                'test_ids': ids[args.n_each:].tolist(), 'training_ids': tr.tolist(),
                'checkpoint_selection_ids': split['val_idx'], 'original_split_sha256': digest(split_path)})
            for name in args.models:
                stems = [out/f'seed_{seed}_{name}_{policy}_{round(100*level):03d}' for level, policy in settings]
                done = [s.with_suffix('.json') for s in stems]
                model_receipt = out/f'seed_{seed}_{name}_model.json'
                saved_model = out/f'seed_{seed}_{name}_checkpoint.pt'
                forward_path = out/f'seed_{seed}_{name}_true_input_forward.npz'
                forward_receipt = forward_path.with_suffix('.json')
                model_record = json.loads(model_receipt.read_text()) if model_receipt.exists() else None
                if model_record is not None and name == 'monotone_mlp':
                    if not saved_model.exists() or digest(saved_model) != model_record['saved_model_sha256']:
                        raise ValueError('Saved MLP changed or missing; cannot mix prediction shards.')
                forward_ok = forward_receipt.exists() and forward_path.exists() and json.loads(forward_receipt.read_text())['sha256'] == digest(forward_path)
                if model_record is not None and forward_ok and all(f.exists() and f.with_suffix('.npz').exists() and
                       json.loads(f.read_text())['prediction_sha256'] == digest(f.with_suffix('.npz')) for f in done):
                    print(f'{seed} {name}: verified existing shards', flush=True)
                    continue
                start = synced()
                if name == 'snode':
                    checkpoint = ROOT/f"clot_inverse_final_models/seed_{seed-42:02d}_s{seed}/{split['split_hash']}/snode_model_weights.pt"
                    model = SNODECheckpoint(ROOT, checkpoint, split, device)
                    checkpoint_hash = digest(checkpoint)
                else:
                    if model_record is None:
                        if any(f.exists() for f in done):
                            raise ValueError('Prediction shards exist without their fitted model receipt.')
                        model = MonotoneMLP(device).fit(x[tr], y[tr], seed)
                        torch.save(model, saved_model)
                    else:
                        # Only our locally created, hash-verified checkpoint is unpickled.
                        model = torch.load(saved_model, map_location=device, weights_only=False)
                        model.device = device
                        model.model.to(device).eval()
                    checkpoint_hash = None
                fit_seconds = synced() - start
                if model_record is None:
                    write_json(model_receipt, {**model.metadata, 'fit_or_load_seconds': fit_seconds,
                        'checkpoint_sha256': checkpoint_hash,
                        'saved_model_sha256': digest(saved_model) if name == 'monotone_mlp' else None})
                else:
                    fit_seconds = model_record['fit_or_load_seconds']
                # Diagnostic, not an inverse predictor: true biochemical inputs only.
                if not forward_ok:
                    forward = model.predict(x[ids], times, seed + 97000, **({'latent': False} if name == 'snode' else {}))
                    np.savez_compressed(forward_path, ids=ids, prediction=forward, truth=y[ids], future=np.flatnonzero(times>=30))
                    write_json(forward_receipt, {'sha256': digest(forward_path),
                        'boundary': 'True biochemical input diagnostic; SNODE uses latent prior mean, not full-curve encoder'})
                for (level, policy), stem in zip(settings, stems):
                    receipt, artifact = stem.with_suffix('.json'), stem.with_suffix('.npz')
                    if receipt.exists() and artifact.exists() and json.loads(receipt.read_text())['prediction_sha256'] == digest(artifact):
                        continue
                    theta, measured = construct_pool(x, ids, bounds, errors, level, policy, args.candidates, seed)
                    if device == 'cuda':
                        torch.cuda.reset_peak_memory_stats()
                    start = synced()
                    curves = model.predict(theta.reshape(-1, 5), times, seed*1009+71).reshape(len(ids), args.candidates, -1)
                    prediction_seconds = synced() - start
                    start = synced()
                    result = summarize_pool(theta, curves, obs, times, .02)
                    weighting_seconds = synced() - start
                    peak = int(torch.cuda.max_memory_allocated()) if device == 'cuda' else 0
                    # Five sequential cases separate single-case latency from batch throughput.
                    model.predict(theta[0], times, seed*1009+71)  # warm-up
                    latencies = []
                    for k in range(min(5, len(ids))):
                        start = synced()
                        cp, _ = construct_pool(x, ids[k:k+1], bounds, errors[k:k+1], level, policy, args.candidates, seed)
                        cc = model.predict(cp[0], times, seed*1009+71+k)
                        summarize_pool(cp, cc[None], obs[k:k+1], times, .02)
                        latencies.append(synced()-start)
                    np.savez_compressed(artifact, **result, ids=ids, truth=y[ids], true_parameters=x[ids],
                        measured=measured, standard_normal_errors=errors, bounds=bounds, times=times,
                        scale=np.array(scale), n_calibration=np.array(args.n_each),
                        observation_indices=obs[0].indices, observation_values=np.stack([o.values for o in obs]))
                    write_json(receipt, {'seed': seed, 'model': name, 'policy': policy, 'noise_range_fraction': level,
                        'n_calibration': args.n_each, 'n_test': args.n_each, 'candidates': args.candidates,
                        'prediction_sha256': digest(artifact), 'prediction_seconds': prediction_seconds,
                        'weighting_seconds': weighting_seconds, 'batched_seconds_per_case': (prediction_seconds+weighting_seconds)/len(ids),
                        'single_case_seconds': latencies, 'peak_tensor_bytes': peak,
                        'fit_or_load_seconds': fit_seconds})
                    print(f'{seed} {name} {policy} {level:.2f}: saved {len(ids)} cases, inference {prediction_seconds:.1f}s', flush=True)
                    del curves, theta
    expected = len(args.seeds)*len(args.models)*len(settings)
    write_json(out/'completion.json', {'status': 'complete', 'expected_prediction_shards': expected,
        'boundary': 'Controlled noisy-factor stress test; independent calibration within each frozen split, not external validation'})


if __name__ == '__main__':
    main()


==> anc/clotonet_code/revision_amm/run_snode_stability.py <==
"""Nested-budget SNODE candidate stability with fixed latent draws per pool.

Companion to run_candidate_stability: the same prespecified cases, parameter
Sobol seeds, four clean visits, and all five factors unknown. Each 32768-point
pool is evaluated once with conditional-prior latent draws. The 512, 2048,
8192 and 32768 budgets reuse those exact parameter/trajectory prefixes. A
scramble changes both parameter and latent draws; this measures their combined
sampling sensitivity, not either source separately. The largest pool is a
numerical reference, not truth or a convergence certificate. No model is fitted
and no held-out observation beyond the four early sizes enters inference.

CUDA is required explicitly. This script must not be launched before the local
compute budget and protocol are reviewed. Source, environment, split and
checkpoint hashes are bound before any predictions are generated.
"""
from __future__ import annotations

import argparse
import json
import platform
import sys
import time
from pathlib import Path

import numpy as np
import scipy
import torch
from threadpoolctl import threadpool_limits

from revision_amm.core import SNODECheckpoint, parameter_candidates
from revision_amm.run_candidate_stability import (
    BUDGETS, SCRAMBLES, bind_protocol, export_summaries, nested_summary,
    partition_ids, verified_artifact,
)
from revision_amm.run_experiments import ROOT, digest, get_split, load_data, observations, write_json


def validate_request(seeds, cases):
    """Only distinct existing archive seed identities and held-out subsets."""
    if not seeds or any(not isinstance(s, (int, np.integer)) or s < 42 or s > 51 for s in seeds):
        raise ValueError('Requested seeds must be archived integer seeds 42 through 51.')
    if len(set(seeds)) != len(seeds):
        raise ValueError('Repeated seeds are not independent runs.')
    if not isinstance(cases, (int, np.integer)) or not 1 <= cases <= 50:
        raise ValueError('Evaluation count must be an integer in [1,50].')


def sampling_seeds(seed, case_id, scramble):
    """Same Sobol identity as the MLP companion; distinct explicit latent RNG."""
    validate_request([seed], 1)
    if not isinstance(case_id, (int, np.integer)) or not 0 <= case_id < 1000:
        raise ValueError('Case ID must be an integer in the 1000-trajectory corpus.')
    if not isinstance(scramble, (int, np.integer)) or scramble not in SCRAMBLES:
        raise ValueError('Unknown scramble identity.')
    candidate_seed = int(seed*1000000 + scramble*100000 + case_id)
    return candidate_seed, candidate_seed+17000000


def checkpoint_path(seed, split):
    return ROOT/f"clot_inverse_final_models/seed_{seed-42:02d}_s{seed}/{split['split_hash']}/snode_model_weights.pt"


def nested_snode_predictions(model, bounds, observation, times, candidate_seed,
                             latent_seed, budgets=BUDGETS):
    """One prior-latent prediction call; all summaries reuse its exact prefixes.

    This inference API deliberately has no true factor vector or full test
    trajectory argument. Bounds must have been computed on training inputs.
    Returns summaries only; pool members are reproducible from recorded seeds
    and the hash-bound checkpoint rather than retained as another large copy.
    """
    if not budgets or tuple(sorted(set(budgets))) != tuple(budgets):
        raise ValueError('Budgets must be nonempty, increasing and distinct.')
    if any(not isinstance(b, (int, np.integer)) or b < 2 or b & (b-1) for b in budgets):
        raise ValueError('Budgets must be integer powers of two at least two.')
    theta = parameter_candidates(np.full(5, np.nan), 31, bounds, budgets[-1], candidate_seed)
    curves = model.predict(theta, times, seed=latent_seed, latent=True)
    return nested_summary(theta, curves, observation, times, budgets)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--out', default='revision_amm/results/snode_candidate_stability')
    parser.add_argument('--seeds', nargs='+', type=int, default=[42, 43, 44])
    parser.add_argument('--cases', type=int, default=20)
    args = parser.parse_args()
    validate_request(args.seeds, args.cases)
    if not torch.cuda.is_available():
        raise RuntimeError('This reviewed SNODE companion requires CUDA; no implicit CPU campaign fallback.')
    device = 'cuda'
    out = ROOT/args.out
    x, y, times = load_data()
    splits = {seed: get_split(seed) for seed in args.seeds}
    checkpoints = {seed: checkpoint_path(seed, split) for seed, (split, _) in splits.items()}
    sources = [Path(__file__), Path(__file__).with_name('run_candidate_stability.py'),
               Path(__file__).with_name('core.py'), Path(__file__).with_name('run_experiments.py'),
               ROOT/'v3snode.py', ROOT/'clot_net_data.mat']
    sources += [path for _, path in splits.values()]
    sources += list(checkpoints.values())
    config = dict(args=vars(args), source_sha256={str(f.relative_to(ROOT)): digest(f) for f in sources},
        budgets=BUDGETS, scrambles=SCRAMBLES, unknown_mask=31, likelihood_scale=.02,
        device=device, threads=4, model='snode', latent_temperature=1., latent_draws_per_candidate=1,
        candidate_seed_rule='seed*1000000 + scramble*100000 + case_id',
        latent_seed_rule='candidate_seed + 17000000',
        nesting='Predict full pool once with conditional-prior latent draws, then reuse parameter/curve prefixes.',
        scramble_scope='Both scrambled Sobol parameters and conditional-prior latent draws change.',
        case_selection='First evaluation IDs of seed+91000 permutation; no outcome filtering.',
        environment=dict(python=sys.version, platform=platform.platform(), numpy=np.__version__,
                         scipy=scipy.__version__, torch=torch.__version__, cuda=torch.version.cuda,
                         cudnn=torch.backends.cudnn.version(), gpu=torch.cuda.get_device_name(0),
                         gpu_capability=list(torch.cuda.get_device_capability(0)),
                         torch_default_dtype=str(torch.get_default_dtype()),
                         matmul_precision=torch.get_float32_matmul_precision()),
        boundary='Finite numerical-reference sensitivity with joint parameter/latent sampling; not certified convergence or new biological validation.')
    config = json.loads(json.dumps(config))
    bind_protocol(out/'protocol.json', config)
    protocol_hash = digest(out/'protocol.json')
    torch.set_num_threads(4)
    selected_ids = {}
    with threadpool_limits(limits=4):
        for seed, (split, _) in splits.items():
            calibration, ids = partition_ids(split, seed, args.cases)
            selected_ids[seed] = ids
            train = np.asarray(split['train_idx'])
            if set(ids) & (set(train) | set(split['val_idx']) | set(calibration)):
                raise ValueError('Evaluation IDs overlap training, selection or calibration.')
            bounds = np.stack([x[train].min(0), x[train].max(0)])
            obs = observations(y[ids], times, seed+93000, 0., 0., float(y[train].max()))
            write_json(out/f'seed_{seed}_partition.json', dict(calibration_ids=calibration.tolist(),
                evaluation_ids=ids.tolist(), train_ids=train.tolist(), checkpoint_selection_ids=split['val_idx']))
            model_path = checkpoints[seed]
            model_hash = digest(model_path)
            torch.cuda.synchronize()
            start = time.perf_counter()
            model = SNODECheckpoint(ROOT, model_path, split, device)
            torch.cuda.synchronize()
            model_record_path = out/f'seed_{seed}_snode_model.json'
            model_record = dict(seed=seed, protocol_sha256=protocol_hash,
                checkpoint=str(model_path.relative_to(ROOT)), model_sha256=model_hash,
                split_hash=split['split_hash'], load_seconds=time.perf_counter()-start,
                metadata=model.metadata, boundary='Read-only archived SNODE checkpoint; not refitted.')
            if model_record_path.exists():
                prior = json.loads(model_record_path.read_text())
                for key in ('seed', 'protocol_sha256', 'checkpoint', 'model_sha256', 'split_hash', 'metadata'):
                    if prior.get(key) != model_record[key]:
                        raise ValueError('Recorded SNODE model identity changed; use a new output directory.')
            else:
                write_json(model_record_path, model_record)
            for pos, case_id in enumerate(ids):
                for scramble in SCRAMBLES:
                    path = out/f'seed_{seed}_case_{case_id:04d}_scramble_{scramble}.npz'
                    candidate_seed, latent_seed = sampling_seeds(seed, int(case_id), scramble)
                    identity = dict(protocol_sha256=protocol_hash, model_sha256=model_hash,
                        seed=seed, case_id=int(case_id), scramble=scramble,
                        candidate_seed=candidate_seed, latent_seed=latent_seed)
                    if verified_artifact(path, identity):
                        continue
                    torch.cuda.synchronize()
                    start = time.perf_counter()
                    result = nested_snode_predictions(model, bounds, obs[pos], times,
                                                       candidate_seed, latent_seed)
                    torch.cuda.synchronize()
                    inference_seconds = time.perf_counter()-start
                    temporary = path.with_suffix('.npz.tmp')
                    with temporary.open('wb') as stream:
                        np.savez_compressed(stream, **result, budgets=BUDGETS, truth=y[case_id],
                            true_parameters=x[case_id], bounds=bounds, times=times,
                            future_indices=np.flatnonzero(times>=30), observation_indices=obs[pos].indices,
                            observation_values=obs[pos].values)
                    temporary.replace(path)
                    write_json(path.with_suffix('.json'), {**identity, 'artifact_sha256': digest(path),
                        'pool_and_nested_summary_seconds': inference_seconds})
                print(f'SNODE seed {seed}: case {pos+1}/{len(ids)} saved/verified', flush=True)
            del model
    export_summaries(out, args.seeds, selected_ids)
    write_json(out/'completion.json', dict(status='complete', model='snode',
        expected_shards=len(args.seeds)*args.cases*len(SCRAMBLES), protocol_sha256=protocol_hash,
        output_sha256={f: digest(out/f) for f in ('per_case_metrics.csv', 'scramble_variability.csv', 'summary.csv')},
        boundary=config['boundary']))


if __name__ == '__main__':
    main()


==> anc/clotonet_code/revision_amm/svg_to_manuscript_pdf.py <==
"""Convert Figure 1's SVG into the vector PDF embedded by LaTeX.

Run with /usr/bin/python3, whose installed PyGObject, Rsvg and Cairo bindings
render the SVG directly. No screen capture or raster conversion is involved.
"""
from __future__ import annotations

import hashlib
import json
from pathlib import Path
import subprocess
import xml.etree.ElementTree as ET

import cairo
import gi
gi.require_version("Rsvg", "2.0")
from gi.repository import Rsvg


ROOT = Path(__file__).resolve().parents[1]


def digest(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def main():
    source = ROOT / "PAPER/figs/amm_corpus.svg"
    output = ROOT / "PAPER/figs/amm_corpus_vector.pdf"
    evidence = json.loads((ROOT / "revision_amm/corpus_svg_provenance.json").read_text())
    assert digest(source) == evidence["figure_sha256"]
    assert evidence["trajectory_paths"] == 1000
    root = ET.parse(source).getroot()
    assert not root.findall(".//{http://www.w3.org/2000/svg}image")
    left, top, width, height = map(float, root.attrib["viewBox"].split())
    assert left == top == 0 and width > 0 and height > 0
    surface = cairo.PDFSurface(str(output), width, height)
    surface.restrict_to_version(cairo.PDF_VERSION_1_5)
    surface.set_metadata(cairo.PDF_METADATA_TITLE, "Figure 1: The stored clot-growth corpus")
    surface.set_metadata(cairo.PDF_METADATA_CREATOR, "Vector conversion from amm_corpus.svg using librsvg and Cairo")
    # Fixed dates make repeated exports byte-reproducible for the same source.
    surface.set_metadata(cairo.PDF_METADATA_CREATE_DATE, "2026-09-13T00:00:00Z")
    surface.set_metadata(cairo.PDF_METADATA_MOD_DATE, "2026-09-13T00:00:00Z")
    context = cairo.Context(surface)
    viewport = Rsvg.Rectangle()
    viewport.x, viewport.y, viewport.width, viewport.height = 0., 0., width, height
    handle = Rsvg.Handle.new_from_file(str(source))
    assert handle.render_document(context, viewport)
    context.show_page()
    surface.finish()
    images = subprocess.run(["pdfimages", "-list", str(output)], check=True,
                            capture_output=True, text=True).stdout
    assert not any(line.strip() for line in images.splitlines()[2:]), "Vector export contains a bitmap."
    report = {
        "status": "pass", "source_svg": str(source.relative_to(ROOT)),
        "source_svg_sha256": digest(source), "output_pdf": str(output.relative_to(ROOT)),
        "output_pdf_sha256": digest(output), "script_sha256": digest(Path(__file__)),
        "page_size_points": [width, height], "embedded_raster_images": 0,
        "pdf_compatibility": "PDF 1.5, matching the manuscript compiler output",
        "conversion": "SVG path geometry rendered directly to Cairo PDF; no raster intermediate",
        "cairo_version": cairo.cairo_version_string(),
        "rsvg_version": f"{Rsvg.MAJOR_VERSION}.{Rsvg.MINOR_VERSION}.{Rsvg.MICRO_VERSION}",
        "pdf_metadata_dates": "Fixed export-epoch metadata for deterministic builds; not a data-acquisition date",
    }
    (ROOT / "revision_amm/corpus_vector_pdf_provenance.json").write_text(json.dumps(report, indent=2) + "\n")
    print(json.dumps(report, indent=2))


if __name__ == "__main__":
    main()


==> anc/clotonet_code/revision_amm/test_acquisition.py <==
import unittest
import numpy as np
from revision_amm.core import Observations
from revision_amm.run_acquisition import choose_assays


class AcquisitionTests(unittest.TestCase):
    def test_forecast_rule_selects_forecast_relevant_factor_and_never_tf(self):
        rng = np.random.default_rng(42)
        theta = rng.normal(size=(4096, 5))
        times = np.array([5., 12., 20., 27., 40., 60.])
        curves = np.zeros((4096, len(times)))
        curves[:, 4:] = theta[:, 3, None] + 10*theta[:, 0, None]
        obs = Observations(np.array([0, 1, 2, 3]), np.zeros(4))
        choices, _ = choose_assays(theta[None], curves[None], [obs], times, np.ones(5), 42)
        self.assertEqual(choices['forecast_variance'][0], 3)
        self.assertTrue(all(v[0] in (1, 2, 3, 4) for v in choices.values()))

    def test_units_do_not_change_forecast_assay_choice(self):
        rng = np.random.default_rng(19)
        theta = rng.normal(size=(4096, 5))
        times = np.array([5., 12., 20., 27., 40., 60.])
        curves = np.zeros((4096, len(times)))
        curves[:, 4:] = theta[:, 1, None]
        obs = Observations(np.array([0, 1]), np.zeros(2))
        first, _ = choose_assays(theta[None], curves[None], [obs], times, np.ones(5), 42)
        factors = np.array([1., 1000., .001, 2., 3.])
        second, _ = choose_assays((theta*factors)[None], curves[None], [obs], times, factors, 42)
        np.testing.assert_array_equal(first['forecast_variance'], second['forecast_variance'])


if __name__ == '__main__':
    unittest.main()


==> anc/clotonet_code/revision_amm/test_candidate_stability.py <==
"""Small algebra/partition/provenance tests; no model fitting or corpus campaign."""
import json
import tempfile
import unittest
from pathlib import Path

import numpy as np
import torch

from revision_amm.core import MonotoneMLP, Observations, parameter_candidates, summarize_candidates
from revision_amm.run_candidate_stability import (bind_protocol, digest, metric_rows,
    load_model, load_shared_model, nested_summary, partition_ids, save_model, verified_artifact)
from revision_amm.run_noisy_factors import calibration_test_ids


class CandidateStabilityTests(unittest.TestCase):
    def test_prespecified_partition_matches_noisy_factor_experiment(self):
        split = {'test_idx': list(range(100))}
        cal, evaluate = partition_ids(split, 42)
        expected = calibration_test_ids(split, 42)
        np.testing.assert_array_equal(cal, expected[:50])
        np.testing.assert_array_equal(evaluate, expected[50:70])
        self.assertFalse(set(cal) & set(evaluate))
        with self.assertRaises(ValueError):
            partition_ids(split, 42, 0)

    def test_nested_sobol_prefixes_and_real_weighting(self):
        bounds = np.stack([np.zeros(5), np.ones(5)])
        theta = parameter_candidates(np.full(5, np.nan), 31, bounds, 32, 29)
        small = parameter_candidates(np.full(5, np.nan), 31, bounds, 8, 29)
        np.testing.assert_array_equal(theta[:8], small)
        times = np.array([5., 12., 20., 27., 35., 60.])
        curves = theta[:, :1] * times[None, :]/60 + theta[:, 1:2]*.1
        obs = Observations(np.arange(4), curves[7, :4])
        result = nested_summary(theta, curves, obs, times, (8, 16, 32))
        direct = summarize_candidates(theta[:8], curves[:8], obs, times, .02)
        np.testing.assert_allclose(result['mean'][0], direct['mean'])
        np.testing.assert_allclose(result['parameter_mean'][0], direct['parameter_mean'])
        self.assertTrue(np.all(result['ess'] >= 1))
        with self.assertRaises(ValueError):
            nested_summary(theta, curves, obs, times, (8, 8, 32))

    def test_largest_budget_drift_zero_does_not_imply_truth_accuracy(self):
        saved = dict(future_indices=np.array([1, 2]), mean=np.array([[0., 1., 2.], [0., 2., 3.]]),
            truth=np.array([0., 4., 6.]), parameter_mean=np.array([[.1]*5, [.3]*5]),
            bounds=np.stack([np.zeros(5), np.ones(5)]), budgets=np.array([8, 32]), ess=np.array([2., 3.]))
        rows = metric_rows(saved, 42, 9, 0)
        self.assertEqual(rows[-1]['forecast_rms_change'], 0.)
        self.assertEqual(rows[-1]['tf_mean_change_raw'], 0.)
        self.assertGreater(rows[-1]['true_case_relative_l2'], 0.)
        self.assertAlmostEqual(rows[0]['forecast_rms_change'], 1.)

    def test_resume_binds_config_identity_and_content(self):
        with tempfile.TemporaryDirectory() as directory:
            root = Path(directory)
            config = {'source_sha256': 'original', 'budget': [8, 32]}
            bind_protocol(root/'protocol.json', config)
            bind_protocol(root/'protocol.json', config)
            with self.assertRaises(ValueError):
                bind_protocol(root/'protocol.json', {**config, 'source_sha256': 'changed'})
            artifact = root/'case.npz'
            self.assertFalse(verified_artifact(artifact, {'seed': 42}))
            artifact.write_bytes(b'fixture')
            artifact.with_suffix('.json').write_text(json.dumps({'seed': 42, 'artifact_sha256': digest(artifact)}))
            self.assertTrue(verified_artifact(artifact, {'seed': 42}))
            with self.assertRaises(ValueError):
                verified_artifact(artifact, {'seed': 43})
            artifact.write_bytes(b'corrupt')
            with self.assertRaises(ValueError):
                verified_artifact(artifact, {'seed': 42})

    def test_exact_model_roundtrip_and_shared_checkpoint_hash(self):
        # Instantiate an untrained fixture only; this test does not fit a model.
        model = MonotoneMLP('cpu')
        layers = [torch.nn.Linear(5, 192), torch.nn.SiLU()]
        for _ in range(3):
            layers += [torch.nn.Linear(192, 192), torch.nn.SiLU()]
        layers += [torch.nn.Linear(192, 121)]
        model.model = torch.nn.Sequential(*layers).eval()
        model.mu, model.scale, model.y_scale = np.zeros(5), np.ones(5), 2.
        model.metadata = {'seed': 42}
        with tempfile.TemporaryDirectory() as directory:
            root = Path(directory)
            path = root/'model.pt'
            save_model(path, model, {'seed': 42})
            restored = load_model(path)
            inputs, times = np.ones((2, 5)), np.arange(121)
            np.testing.assert_array_equal(model.predict(inputs, times), restored.predict(inputs, times))
            shared = root/'seed_42_monotone_mlp_checkpoint.pt'
            torch.save(model, shared)
            receipt = root/'seed_42_monotone_mlp_model.json'
            receipt.write_text(json.dumps({'saved_model_sha256': digest(shared)}))
            loaded, _, _ = load_shared_model(root, 42)
            np.testing.assert_array_equal(model.predict(inputs, times), loaded.predict(inputs, times))
            receipt.write_text(json.dumps({'saved_model_sha256': 'wrong'}))
            with self.assertRaises(ValueError):
                load_shared_model(root, 42)


if __name__ == '__main__':
    unittest.main()


==> anc/clotonet_code/revision_amm/test_candidate_validation.py <==
"""Tests for independent stability metric checks and generated table syntax."""
import csv
import tempfile
import unittest
from pathlib import Path

import numpy as np

from revision_amm.validate_candidate_stability import check_csv, manuscript_text, recompute_case


class CandidateValidationTests(unittest.TestCase):
    def test_known_errors_and_reference_are_different_quantities(self):
        saved = dict(future_indices=np.array([0, 1]), mean=np.array([[2., 2.], [3., 3.], [4., 4.], [5., 5.]]),
            truth=np.array([10., 10.]), parameter_mean=np.arange(20).reshape(4, 5),
            bounds=np.array([[0.]*5, [30.]*5]), ess=np.array([1., 2., 3., 4.]))
        rows = recompute_case(saved, 42, 17, 0)
        self.assertAlmostEqual(rows[0]['forecast_relative_change'], .6)
        self.assertAlmostEqual(rows[0]['true_case_relative_l2'], .8)
        self.assertEqual(rows[-1]['forecast_relative_change'], 0.)
        self.assertAlmostEqual(rows[-1]['true_case_relative_l2'], .5)

    def test_csv_value_corruption_is_rejected(self):
        with tempfile.TemporaryDirectory() as directory:
            path = Path(directory)/'metrics.csv'
            with path.open('w', newline='') as stream:
                writer = csv.DictWriter(stream, fieldnames=['seed', 'value'])
                writer.writeheader()
                writer.writerow({'seed': 42, 'value': 3.})
            check_csv(path, [{'seed': 42, 'value': 3.}], ('seed',))
            with self.assertRaises(ValueError):
                check_csv(path, [{'seed': 42, 'value': 4.}], ('seed',))

    def test_table_rows_have_double_latex_terminators_and_scope(self):
        rows = [dict(candidates=b, mean_pooled_true_error=.03, mean_relative_reference_change=.01,
            mean_tf_reference_change_range=.02, mean_scramble_sd_rms=.002) for b in (512, 2048, 8192, 32768)]
        tex = manuscript_text(rows, .01, 59)
        table_rows = [line for line in tex.splitlines() if line[:1].isdigit() and ' & ' in line]
        self.assertEqual(len(table_rows), 4)
        self.assertTrue(all(line.endswith('\\\\') for line in table_rows))
        self.assertIn('not a certified converged solution', tex)
        self.assertIn('59 distinct curves', tex)


if __name__ == '__main__':
    unittest.main()


==> anc/clotonet_code/revision_amm/test_core.py <==
import unittest
from unittest.mock import patch

import numpy as np

from revision_amm.core import (Observations, interval_score, masked_parameters,
                               missing_indices, parameter_candidates,
                               sensitivity_geometry, summarize_candidates)


class InferenceContractTests(unittest.TestCase):
    def test_every_mask_withholds_truth_and_preserves_known_values(self):
        theta = np.arange(5, dtype=float) + 1
        bounds = np.array([np.zeros(5), np.ones(5) * 10])
        for mask in range(32):
            unknown = missing_indices(mask)
            known = masked_parameters(theta, mask)
            candidates = parameter_candidates(known, mask, bounds, 64, 9)
            changed_truth = theta.copy()
            changed_truth[unknown] += 500
            changed = parameter_candidates(masked_parameters(changed_truth, mask), mask, bounds, 64, 9)
            np.testing.assert_array_equal(candidates, changed)
            keep = [j for j in range(5) if j not in unknown]
            np.testing.assert_array_equal(candidates[:, keep], np.broadcast_to(theta[keep], (64, len(keep))))
            self.assertTrue(np.isfinite(candidates).all())
        with self.assertRaises(ValueError):
            parameter_candidates(theta, 1, bounds, 64, 9)

    def test_forecast_values_do_not_affect_likelihood_or_parameter_estimate(self):
        t = np.array([0., 10., 20., 30., 40.])
        yy = np.array([[0, 1, 2, 3, 4], [0, 2, 4, 8, 10]], dtype=float)
        xx = np.arange(10).reshape(2, 5)
        obs = Observations(np.array([1, 2]), np.array([1., 2.]))
        a = summarize_candidates(xx, yy, obs, t)
        changed = yy.copy()
        changed[:, 3:] += 1000
        b = summarize_candidates(xx, changed, obs, t)
        np.testing.assert_array_equal(a["parameter_mean"], b["parameter_mean"])
        self.assertEqual(a["ess"], b["ess"])
        with self.assertRaises(ValueError):
            summarize_candidates(xx, yy, Observations(np.array([3]), np.array([3.])), t)

    def test_permutation_invariance_and_finite_empty_observation_prior(self):
        rng = np.random.default_rng(8)
        xx, yy = rng.normal(size=(64, 5)), rng.normal(size=(64, 5))
        t = np.arange(5) * 10.
        obs = Observations(np.array([0, 2]), np.array([.2, -.1]))
        a = summarize_candidates(xx, yy, obs, t, scale=1)
        b = summarize_candidates(xx, yy, Observations(obs.indices[::-1], obs.values[::-1]), t, scale=1)
        np.testing.assert_allclose(a["mean"], b["mean"])
        empty = summarize_candidates(xx, yy, Observations(np.array([], dtype=int), np.array([])), t)
        np.testing.assert_allclose(empty["parameter_mean"], xx.mean(0))
        self.assertAlmostEqual(empty["ess"], 64)

    def test_topk_discarded_mass_bounds_mean_change(self):
        rng = np.random.default_rng(2)
        xx, yy = rng.random((64, 5)), rng.random((64, 5))
        obs = Observations(np.array([1]), np.array([.5]))
        t = np.arange(5) * 10.
        full = summarize_candidates(xx, yy, obs, t, scale=.2)
        top = summarize_candidates(xx, yy, obs, t, scale=.2, top_k=10)
        self.assertTrue(np.all(np.abs(full["mean"] - top["mean"]) <= top["discarded_mass"] * np.ptp(yy, axis=0) + 1e-12))

    def test_rank_deficiency_and_forecast_null_direction(self):
        jac = np.array([[1., 0.], [2., 0.], [0., 4.]])
        info = sensitivity_geometry(jac, np.array([0, 1]), np.array([2]))
        self.assertEqual(info["rank"], 1)
        self.assertAlmostEqual(info["future_null_gain"], 4)
        jac[-1] = [3, 0]
        self.assertAlmostEqual(sensitivity_geometry(jac, np.array([0, 1]), np.array([2]))["future_null_gain"], 0)

    def test_svd_nullspace_basis_is_orthonormal(self):
        jac = np.array([[1., 2., 0., 0.], [2., 4., 0., 0.],
                        [.5, 0., 2., 0.], [0., 0., 0., 3.]])
        observed, future = np.array([0, 1]), np.array([2, 3])
        info = sensitivity_geometry(jac, observed, future)
        _, singular, vh = np.linalg.svd(jac[observed], full_matrices=True)
        null = vh[info["rank"]:].T
        self.assertEqual(info["rank"], 1)
        self.assertEqual(null.shape, (4, 3))
        np.testing.assert_allclose(info["singular_values"], singular)
        np.testing.assert_allclose(null.T @ null, np.eye(3), atol=1e-14)
        np.testing.assert_allclose(jac[observed] @ null, 0., atol=1e-14)
        self.assertAlmostEqual(info["future_null_gain"],
                               np.linalg.norm(jac[future] @ null, ord=2))
        self.assertAlmostEqual(info["future_null_gain"], 3.)

    def test_future_null_gain_requires_an_orthonormal_basis(self):
        jac = np.array([[1., 2., 0., 0.], [2., 4., 0., 0.],
                        [.5, 0., 2., 0.], [0., 0., 0., 3.]])
        observed, future = np.array([0, 1]), np.array([2, 3])
        baseline = sensitivity_geometry(jac, observed, future)
        u, singular, vh = np.linalg.svd(jac[observed], full_matrices=True)
        rank = baseline["rank"]
        null = vh[rank:].T
        rng = np.random.default_rng(20260913)
        for _ in range(5):
            rotation, _ = np.linalg.qr(rng.normal(size=(3, 3)))
            rotated_null = null @ rotation
            np.testing.assert_allclose(rotated_null.T @ rotated_null,
                                       np.eye(3), atol=1e-14)
            np.testing.assert_allclose(jac[observed] @ rotated_null,
                                       0., atol=1e-14)
            rotated_vh = vh.copy()
            rotated_vh[rank:] = rotated_null.T
            # Feed an alternative orthonormal null basis through the unchanged
            # implementation, rather than checking only a separate formula.
            with patch("revision_amm.core.np.linalg.svd",
                       return_value=(u, singular, rotated_vh)):
                rotated = sensitivity_geometry(jac, observed, future)
            self.assertEqual(rotated["rank"], rank)
            self.assertAlmostEqual(rotated["future_null_gain"],
                                   baseline["future_null_gain"])
        # An invertible but nonorthogonal basis change preserves the nullspace
        # yet changes the unnormalized operator norm. It is not a valid SVD basis.
        rescaled_null = 2*null
        np.testing.assert_allclose(jac[observed] @ rescaled_null, 0., atol=1e-14)
        self.assertFalse(np.allclose(rescaled_null.T @ rescaled_null, np.eye(3)))
        rescaled_gain = np.linalg.norm(jac[future] @ rescaled_null, ord=2)
        self.assertAlmostEqual(rescaled_gain, 2*baseline["future_null_gain"])
        self.assertGreater(rescaled_gain, baseline["future_null_gain"])

    def test_interval_score_penalizes_both_width_and_misses(self):
        np.testing.assert_allclose(interval_score(np.array([0., 2.]), np.array([-1., -1.]), np.array([1., 1.])), [2., 22.])

    def test_extrapolation_split_has_no_low_tf_in_training_or_calibration(self):
        from revision_amm.run_extrapolation import make_domain_split
        x = np.zeros((1000, 5))
        x[:, 0] = np.linspace(100, 10000, 1000)
        tr, val, control, test = make_domain_split(x, 42)
        self.assertTrue(np.all(x[test, 0] < 1000))
        self.assertTrue(np.all(x[np.r_[tr, val, control], 0] >= 1000))
        self.assertEqual(len(set(tr) & set(test)), 0)


if __name__ == "__main__":
    unittest.main()


==> anc/clotonet_code/revision_amm/test_figure_ambiguity.py <==
"""Normalization and exact illustrative identity checks, outside frozen runners."""
import unittest
import numpy as np
from scipy.integrate import solve_ivp

from revision_amm.figure_ambiguity import constructed, spread_metrics


class AmbiguityFigureTests(unittest.TestCase):
    def test_distinct_causes_and_independent_ode(self):
        times, curves = constructed()
        for curve in curves:
            np.testing.assert_array_equal(curve, curves[0])
        numerical = solve_ivp(lambda t, state: [.02+state[1], -.12*state[1]],
            (5, 60), [.3, .08], t_eval=times, rtol=1e-11, atol=1e-13)
        self.assertTrue(numerical.success)
        np.testing.assert_allclose(curves[0], numerical.y[0], rtol=1e-10, atol=1e-11)

    def test_input_and_size_unit_invariance(self):
        ranges = np.array([3., 4., 8., 2., 10.])
        cov = np.diag((ranges*.2)**2)
        future = np.array([1, 2])
        args = [np.array([0., .4, .4]), np.array([0., 1., 2.]), np.array([0., .9, 2.1]), future, 2.]
        base = spread_metrics(cov, ranges, *args)
        self.assertAlmostEqual(base['parameter_rms_sd'], .2)
        self.assertAlmostEqual(base['forecast_rms_sd'], .2)
        self.assertAlmostEqual(base['forecast_rms_error'], .05)
        transform = np.diag([2., .1, 30., 1., 4.])
        scaled = spread_metrics(transform@cov@transform, np.diag(transform)*ranges,
                               args[0]*7, args[1]*7, args[2]*7, future, 14.)
        for key in base:
            self.assertAlmostEqual(base[key], scaled[key])

    def test_spread_does_not_equal_error(self):
        result = spread_metrics(np.zeros((5, 5)), np.ones(5), np.zeros(3),
                                np.zeros(3), np.ones(3), np.arange(3), 1.)
        self.assertEqual(result['forecast_rms_sd'], 0)
        self.assertEqual(result['forecast_rms_error'], 1)

    def test_invalid_normalization_rejected(self):
        for ranges, scale in [(np.zeros(5), 1), (np.ones(5), 0), (np.ones(5)*np.nan, 1)]:
            with self.assertRaises(ValueError):
                spread_metrics(np.eye(5), ranges, np.ones(3), np.zeros(3), np.ones(3), np.arange(3), scale)


if __name__ == '__main__':
    unittest.main()


==> anc/clotonet_code/revision_amm/test_figure_assay.py <==
"""Small fixtures exercise figure aggregation, pairing and integrity guards."""
import copy
import tempfile
from pathlib import Path
import unittest

import numpy as np

from revision_amm.figure_assay import (MODELS, POLICIES, SEEDS, assemble_evidence,
                                      ecdf_points, sha256, verify_hashes)


def fixture():
    ids = {s: [s*100, s*100+1] for s in SEEDS}
    errors = {"random": [1., 4.], "fixed_IX": [2., 4.],
              "parameter_variance": [1.5, 2.], "forecast_variance": [4., 1.]}
    assays = {"random": "Fg", "fixed_IX": "IX", "parameter_variance": "VIII", "forecast_variance": "V"}
    metrics, cases = [], []
    for seed in SEEDS:
        for model in MODELS:
            for policy in (*POLICIES, "no_assay"):
                metric_errors = [3., 8.] if policy == "no_assay" else errors[policy]
                metrics.append({"seed": seed, "model": model, "policy": policy,
                                "assays": int(policy != "no_assay"),
                                "candidate_cost_per_case": 2048 if policy == "no_assay" else 4096,
                                "global_rel_l2": np.sqrt(sum(metric_errors)/10.)})
                if policy != "no_assay":
                    for pos, case_id in enumerate(ids[seed]):
                        cases.append({"seed": seed, "model": model, "policy": policy,
                                      "case_id": case_id, "assay": assays[policy],
                                      "before_error_squared": [3., 8.][pos],
                                      "after_error_squared": errors[policy][pos],
                                      "truth_squared": [1., 9.][pos]})
    return metrics, cases, ids


class AssayFigureTests(unittest.TestCase):
    def test_pooled_metric_is_not_mean_case_relative_error(self):
        evidence = assemble_evidence(*fixture())
        row = next(r for r in evidence["seed_rows"] if r["policy"] == "random")
        self.assertAlmostEqual(row["pooled_relative_l2"], np.sqrt(5/10))
        self.assertNotAlmostEqual(row["pooled_relative_l2"], (1+2/3)/2)
        self.assertEqual(len(evidence["seed_rows"]), 24)
        self.assertNotIn("no_assay", {r["policy"] for r in evidence["source_rows"]})

    def test_pairing_preserves_losses_and_case_identity(self):
        evidence = assemble_evidence(*fixture())
        for model in MODELS:
            rows = [r for r in evidence["paired_rows"] if r["model"] == model]
            self.assertEqual(len(rows), 6)
            self.assertEqual(sum(r["outcome"] == "worse" for r in rows), 3)
            self.assertEqual(sum(r["outcome"] == "improved" for r in rows), 3)
            self.assertEqual(len({(r["seed"], r["case_id"]) for r in rows}), 6)
            self.assertAlmostEqual(rows[0]["improvement_percentage_points"], -100.)

    def test_missing_or_duplicate_case_fails_closed(self):
        metrics, cases, ids = fixture()
        for changed in (cases[:-1], cases+[copy.deepcopy(cases[0])]):
            with self.assertRaises(ValueError):
                assemble_evidence(metrics, changed, ids)

    def test_incorrect_pooled_metric_is_rejected(self):
        metrics, cases, ids = fixture()
        metrics[0]["global_rel_l2"] = (1+2/3)/2
        with self.assertRaisesRegex(ValueError, "Pooled error"):
            assemble_evidence(metrics, cases, ids)

    def test_nonfinite_case_and_unmatched_denominator_are_rejected(self):
        for value in (float("nan"), 2.):
            metrics, cases, ids = fixture()
            cases[0]["truth_squared"] = value
            with self.assertRaises(ValueError):
                assemble_evidence(metrics, cases, ids)

    def test_ecdf_keeps_negative_values_ties_and_extreme_tail(self):
        x, y = ecdf_points([82., 0., -28., 0., .1])
        np.testing.assert_array_equal(x, [-28., 0., 0., .1, 82.])
        np.testing.assert_allclose(y, [.2, .4, .6, .8, 1.])
        for invalid in ([], [float("nan")], [[1.]]):
            with self.assertRaises(ValueError):
                ecdf_points(invalid)

    def test_hash_guard_rejects_changed_artifact(self):
        with tempfile.TemporaryDirectory() as temp:
            path = Path(temp)/"assay_source_rows.csv"
            path.write_text("case_id,error\n4,.1\n")
            hashes = {path.name: sha256(path)}
            verify_hashes(temp, hashes)
            path.write_text("case_id,error\n4,.2\n")
            with self.assertRaisesRegex(ValueError, "Hash mismatch"):
                verify_hashes(temp, hashes)


if __name__ == "__main__":
    unittest.main()


==> anc/clotonet_code/revision_amm/test_figure_robustness.py <==
"""Constructed checks for independently reconciled robustness figure values."""
import copy
import unittest

import matplotlib.pyplot as plt
import numpy as np

from revision_amm.figure_robustness import add_means, draw, noise_metrics, stability_metrics


class RobustnessFigureTests(unittest.TestCase):
    def test_noise_error_coverage_and_calibration_boundary(self):
        saved = dict(n_calibration=np.array(2),times=np.array([5.,30.,45.]),
                     mean=np.array([[0.,3.,6.],[0.,6.,10.],[0.,4.5,4.],[0.,0.,19.]]),
                     truth=np.array([[0.,2.,4.],[0.,3.,6.],[0.,4.,8.],[0.,5.,10.]]),
                     std=np.ones((4,3)),scale=np.array(1.))
        error, coverage = noise_metrics(saved)
        self.assertAlmostEqual(error,np.sqrt(122.25/205.))
        self.assertEqual(coverage,.25)
        altered = copy.deepcopy(saved)
        altered['truth'][:,0] = 1000.
        self.assertEqual(noise_metrics(altered),(error,coverage))

    def test_nonzero_largest_budget_variation_and_pooled_error(self):
        truth = np.array([[2.,2.],[4.,4.]])
        predictions = np.stack([np.repeat((truth+shift)[:,None,:],4,axis=1) for shift in [-1.,0.,1.]])
        variation, pooled, case_sd = stability_metrics(predictions,truth)
        np.testing.assert_array_equal(variation,np.ones(4))
        np.testing.assert_array_equal(case_sd,np.ones((2,4)))
        np.testing.assert_allclose(pooled[[0,2]],np.full((2,4),np.sqrt(4/40)))
        np.testing.assert_array_equal(pooled[1],np.zeros(4))
        self.assertGreater(variation[-1],0.)

    def test_variation_averages_case_rms_not_all_entries_first(self):
        truth = np.ones((2,1))
        predictions = np.array([[[[0.]], [[-2.]]],[[[1.]],[[1.]]],[[[2.]],[[4.]]]])
        variation, _, _ = stability_metrics(predictions,truth)
        self.assertAlmostEqual(variation[0],2.)
        self.assertNotAlmostEqual(variation[0],np.sqrt(5.))

    def test_mean_requires_each_split_once(self):
        base = dict(figure='noise',metric='forecast_error',model='snode',policy='noise_aware',
                    level='split',x=10.,unit='percent',case_appearances=50,unique_case_ids=50,scrambles=1)
        rows = [{**base,'seed':seed,'value':value} for seed,value in zip([42,43,44],[1.,2.,6.])]
        cohorts = {'noise':{'case_appearances':150,'unique_case_ids':143}}
        augmented = add_means(rows,cohorts)
        self.assertEqual(augmented[-1]['value'],3.)
        self.assertEqual(augmented[-1]['unique_case_ids'],143)
        with self.assertRaises(ValueError):
            add_means(rows[:2]+rows[:1],cohorts)

    def test_invalid_sampling_shapes_fail_closed(self):
        with self.assertRaises(ValueError):
            stability_metrics(np.zeros((2,2,4,3)),np.ones((2,3)))
        with self.assertRaises(ValueError):
            stability_metrics(np.ones((3,2,4,3)),np.zeros((2,3)))

    def test_two_axes_and_redundant_model_encoding(self):
        rows=[]
        for model in ['snode','monotone_mlp']:
            for metric in ['sampling_variation','forecast_error']:
                for seed in [42,43,44,'']:
                    for x in [512,2048,8192,32768]:
                        rows.append(dict(figure='stability',metric=metric,model=model,policy='all_unknown',
                                         level='mean' if seed=='' else 'split',seed=seed,x=x,value=.01))
        fig=draw(rows,'stability')
        self.assertEqual(len(fig.axes),2)
        self.assertEqual(set(line.get_marker() for line in fig.axes[0].lines if line.get_linewidth()>1),{'o','s'})
        np.testing.assert_allclose(fig.get_size_inches(),[7.35,3.3])
        plt.close(fig)


if __name__ == '__main__':
    unittest.main()


==> anc/clotonet_code/revision_amm/test_forecast_framework.py <==
"""Algebra and counterexample checks for the unified forecast framework.

These constructed cases test statements and links to the existing inference
and assay code. They are not new clot simulations or empirical validation of
uniform surrogate error/coverage assumptions.
"""
import unittest

import numpy as np

from revision_amm.core import Observations, log_weights, summarize_candidates
from revision_amm.run_acquisition import choose_assays
from revision_amm.theory.relaxation import trajectory


def diameter(points):
    """RMS diameter for a nonempty finite collection of vectors."""
    difference = points[:, None, :] - points[None, :, :]
    return float(np.sqrt(np.mean(difference**2, axis=-1)).max())


class ForecastFrameworkTests(unittest.TestCase):
    def test_half_diameter_bound_is_sharp(self):
        future = np.array([[0., 0.], [2., 2.]])
        midpoint = future.mean(axis=0)
        risk = np.sqrt(np.mean((future-midpoint)**2, axis=1)).max()
        self.assertAlmostEqual(risk, diameter(future)/2)
        for forecast in (np.array([-3., 2.]), np.zeros(2), np.ones(2)*4):
            self.assertGreaterEqual(
                np.sqrt(np.mean((future-forecast)**2, axis=1)).max(),
                diameter(future)/2)

    def test_product_ambiguity_has_identical_future(self):
        times = np.array([0., 7., 15., 22., 30., 45., 55.])
        # Distinct (kappa, a0) pairs have the same excess speed z0.
        paths = [trajectory(.3, times, .02, kappa*a0, .12)
                 for kappa, a0 in [(1., .08), (2., .04), (.5, .16)]]
        np.testing.assert_array_equal(paths[0], paths[1])
        np.testing.assert_array_equal(paths[0], paths[2])
        self.assertEqual(diameter(np.asarray(paths)), 0)

    def test_candidate_bound_includes_model_and_search_error(self):
        rng = np.random.default_rng(20260913)
        candidates = np.linspace(0., 1., 17)
        q = np.column_stack([candidates, 2*candidates])
        delta_o = .015
        delta_q = .025
        predicted_o = candidates + delta_o
        predicted_q = q + delta_q
        lipschitz_q = np.sqrt(2.5)
        for _ in range(100):
            truth = rng.uniform(0., 1.)
            epsilon = .02
            observed = truth + rng.uniform(-epsilon, epsilon)
            h = np.min(np.abs(candidates-truth))
            threshold = epsilon + delta_o + h
            accepted = np.abs(predicted_o-observed) <= threshold + 1e-14
            self.assertTrue(accepted.any())
            weights = np.exp(-.5*((predicted_o-observed)/.07)**2)
            weights /= weights.sum()
            alpha = weights[~accepted].sum()
            upper = ((1-alpha)*diameter(predicted_q[accepted])
                     + alpha*diameter(predicted_q) + delta_q + lipschitz_q*h)
            error = np.sqrt(np.mean((weights @ predicted_q-[truth, 2*truth])**2))
            self.assertLessEqual(error, upper + 1e-12)

    def test_sharper_candidate_bound_allows_a_zero_weight_witness(self):
        # Exact identity maps, truth/witness at 0, and acceptance tolerance 2.
        # The witness need not receive weight; the accepted set still contains it.
        predicted = np.array([[0.], [2.], [10.]])
        accepted = predicted[:, 0] <= 2.
        witness = 0
        accepted_diameter = diameter(predicted[accepted])
        pool_diameter = diameter(predicted)
        for outside_mass in (0., .1, .5):
            with self.subTest(outside_mass=outside_mass):
                weights = np.array([0., 1-outside_mass, outside_mass])
                alpha = weights[~accepted].sum()
                self.assertTrue(accepted[witness])
                self.assertEqual(weights[witness], 0.)
                self.assertAlmostEqual(weights.sum(), 1.)
                self.assertGreater(weights[accepted].sum(), 0.)
                error = abs(float(weights @ predicted[:, 0]))
                sharper = (1-alpha)*accepted_diameter + alpha*pool_diameter
                previous = accepted_diameter + alpha*pool_diameter
                # Model and search errors vanish here, and the sharper bound
                # is attained, including the alpha=0 endpoint.
                self.assertAlmostEqual(error, sharper)
                self.assertAlmostEqual(previous-sharper, alpha*accepted_diameter)
                if alpha:
                    self.assertLess(sharper, previous)

    def test_weight_outside_acceptance_cannot_be_ignored(self):
        predicted = np.array([[0.], [10.]])
        weights = np.array([.9, .1])
        error = float(weights @ predicted[:, 0])
        self.assertEqual(diameter(predicted[:1]), 0.)
        self.assertEqual(error, weights[1]*diameter(predicted))

    def test_small_sampled_diameter_does_not_certify_truth(self):
        predicted = np.array([[0.], [0.]])
        self.assertEqual(diameter(predicted), 0.)
        self.assertEqual(abs(predicted.mean()-5.), 5.)

    def test_weighted_pairwise_identity_matches_inference_code(self):
        times = np.array([5., 12., 30., 45.])
        curves = np.array([[.2, .3, 1., 2.], [.3, .5, 2., 4.], [.5, .7, 3., 5.]])
        parameters = np.arange(15).reshape(3, 5).astype(float)
        obs = Observations(np.array([0, 1]), np.array([.3, .4]))
        result = summarize_candidates(parameters, curves, obs, times, scale=.2)
        _, weights, _, _ = log_weights(curves, obs, times, .2)
        future = curves[:, 2:]
        squared_distance = ((future[:, None]-future[None])**2).mean(axis=-1)
        pairwise = .5*np.sum(weights[:, None]*weights[None]*squared_distance)
        self.assertAlmostEqual(pairwise, np.mean(result['std'][2:]**2))

    def test_affine_risk_identity_without_gaussianity(self):
        x = np.array([-2., -1., 0., 1., 3.])
        q = np.column_stack([x*x, x*x*x+2*x])
        weights = np.array([.05, .25, .15, .4, .15])
        dx, dq = x-weights@x, q-weights@q
        variance = weights @ dx**2
        covariance = (dq*weights[:, None]).T @ dx
        slope = covariance/variance
        risk_before = weights @ np.mean(dq**2, axis=1)
        risk_after = weights @ np.mean((dq-dx[:, None]*slope)**2, axis=1)
        utility = np.mean(covariance**2)/variance
        self.assertAlmostEqual(risk_before-risk_after, utility)
        for perturbation in (-2., -.1, .1, 2.):
            other = weights @ np.mean((dq-dx[:, None]*(slope+perturbation))**2, axis=1)
            self.assertGreater(other, risk_after)

    def test_zero_covariance_can_hide_an_informative_assay(self):
        x = np.array([-2., -1., 1., 2.])
        q = x*x
        covariance = np.mean((x-x.mean())*(q-q.mean()))
        self.assertEqual(covariance, 0.)
        self.assertGreater(np.var(q), 0.)
        self.assertEqual(np.mean((q-x*x)**2), 0.)

    def test_actual_policy_distinguishes_forecast_and_parameter_targets(self):
        x = np.array([-1., -1., 1., 1.])
        z = np.array([-3., 3., -3., 3.])
        parameters = np.ones((4, 5))*10
        parameters[:, 1] += x
        parameters[:, 2] += z
        curves = np.column_stack([np.ones(4), np.ones(4), 10+2*x, 10+2*x])
        times = np.array([5., 12., 30., 45.])
        obs = Observations(np.array([0, 1]), np.array([1., 1.]))
        choices, diagnostics = choose_assays(
            parameters[None], curves[None], [obs], times, np.ones(5), seed=42)
        self.assertEqual(int(choices['forecast_variance'][0]), 1)
        self.assertEqual(int(choices['parameter_variance'][0]), 2)
        self.assertAlmostEqual(diagnostics[0]['forecast_utility'][1], 4.)
        self.assertAlmostEqual(diagnostics[0]['parameter_utility'][2], 9.)
        self.assertTrue(np.isfinite(diagnostics[0]['forecast_utility']).all())

    def test_exact_measurement_cannot_increase_set_diameter(self):
        rng = np.random.default_rng(20260913)
        future = rng.normal(size=(20, 7))
        self.assertLessEqual(diameter(future[[2, 3, 9, 12]]), diameter(future))
        self.assertEqual(diameter(future[[9]]), 0.)


if __name__ == '__main__':
    unittest.main()


==> anc/clotonet_code/revision_amm/test_lily_math.py <==
"""Additional mathematical checks without altering archived theory-test sources."""
import unittest

import numpy as np
from scipy.integrate import quad

from revision_amm.theory.front import travel_time


class LilyMathTests(unittest.TestCase):
    def test_interval_ratio_reciprocal_endpoints_and_infinite_ratio_limit(self):
        # Proposition 6: f(x)=1/x and g(x)=1, not their inverse functions.
        intervals = ((.2, .7), (.7, 1.4))
        reciprocal_f = np.array([quad(lambda x: x, lo, hi)[0] for lo, hi in intervals])
        reciprocal_g = np.array([quad(lambda x: 1., lo, hi)[0] for lo, hi in intervals])
        pure_f = np.array([travel_time(lo, hi, 0., 1.) for lo, hi in intervals])
        pure_g = np.array([travel_time(lo, hi, 1., 0.) for lo, hi in intervals])
        np.testing.assert_allclose(pure_f, reciprocal_f, rtol=1e-14)
        np.testing.assert_allclose(pure_g, reciprocal_g, rtol=1e-14)
        ratio_zero = reciprocal_f[1] / reciprocal_f[0]
        ratio_infinity = reciprocal_g[1] / reciprocal_g[0]
        ratios = []
        for r in (1., 1e2, 1e4, 1e6, 1e8):
            integrals = np.array([travel_time(lo, hi, r, 1.) for lo, hi in intervals])
            ratios.append(integrals[1] / integrals[0])
            self.assertGreater(ratios[-1], ratio_infinity)
            self.assertLess(ratios[-1], ratio_zero)
        self.assertTrue(np.all(np.diff(ratios) < 0))
        np.testing.assert_allclose(r * integrals, reciprocal_g, rtol=3e-8)
        self.assertAlmostEqual(ratios[-1], ratio_infinity, places=7)


if __name__ == "__main__":
    unittest.main()


==> anc/clotonet_code/revision_amm/test_noisy_assays.py <==
"""Constructed noise-model and algebra checks, not biological validation."""
import unittest

import numpy as np
from scipy.integrate import quad

from revision_amm.core import Observations, log_weights
from revision_amm.noisy_assays import (
    NoisyAssays, assay_conditioned_candidates, assay_log_likelihood,
    conditioned_log_weights, noise_aware_acquisition,
    noisy_parameter_candidates, summarize_noisy_candidates,
)
from revision_amm.run_acquisition import choose_assays


class NoisyAssayTests(unittest.TestCase):
    def setUp(self):
        self.bounds = np.array([[0.]*5, [1.]*5])
        self.context = np.full(5, np.nan)

    def test_noisy_factor_cannot_be_declared_exact(self):
        assay = NoisyAssays(np.array([1]), np.array([.4]), np.array([.05]))
        context = self.context.copy()
        context[1] = .4
        with self.assertRaisesRegex(ValueError, "must remain variable"):
            noisy_parameter_candidates(context, 29, self.bounds, 16, 42, assay)
        candidates = noisy_parameter_candidates(self.context, 31, self.bounds, 16, 42, assay)
        self.assertGreater(np.std(candidates[:, 1]), 0.)
        self.assertFalse(np.all(candidates[:, 1] == .4))

    def test_zero_noise_belongs_to_exact_not_noisy_api(self):
        assay = NoisyAssays(np.array([1]), np.array([.4]), np.array([0.]))
        with self.assertRaisesRegex(ValueError, "strictly positive"):
            assay.validate()

    def test_empty_assays_recover_early_only_weights(self):
        assay = NoisyAssays(np.array([], dtype=int), np.array([]), np.array([]))
        rng = np.random.default_rng(42)
        parameters, curves = rng.uniform(size=(16, 5)), rng.uniform(size=(16, 4))
        times = np.array([5., 12., 30., 45.])
        obs = Observations(np.array([0, 1]), np.array([.4, .5]))
        expected = log_weights(curves, obs, times, .2, temperature=2., top_k=7)
        actual = conditioned_log_weights(parameters, curves, obs, times, self.bounds,
                                         assay, .2, temperature=2., top_k=7)
        for first, second in zip(expected, actual):
            np.testing.assert_allclose(first, second, atol=1e-13)

    def test_gaussian_assay_likelihood_uses_range_not_value(self):
        bounds = self.bounds.copy()
        bounds[:, 1] = [10., 30.]
        parameters = np.zeros((3, 5))
        parameters[:, 1] = [12., 14., 16.]
        assay = NoisyAssays(np.array([1]), np.array([14.]), np.array([.1]))
        np.testing.assert_allclose(assay_log_likelihood(parameters, assay, bounds), [-.5, 0., -.5])

    def test_joint_weights_stable_when_naive_likelihood_underflows(self):
        parameters = np.zeros((3, 5))
        parameters[:, 1] = [.1, .2, .3]
        curves = np.ones((3, 3))
        times = np.array([5., 30., 45.])
        obs = Observations(np.array([0]), np.array([1.]))
        assay = NoisyAssays(np.array([1]), np.array([100.]), np.array([.02]))
        result = summarize_noisy_candidates(parameters, curves, obs, times, self.bounds, assay)
        self.assertTrue(np.isfinite(result["parameter_mean"]).all())
        self.assertAlmostEqual(result["parameter_mean"][1], .3)
        self.assertAlmostEqual(result["ess"], 1.)

    def test_assay_conditioned_pool_preserves_exact_and_variable_coordinates(self):
        assay = NoisyAssays(np.array([1, 2]), np.array([.4, .7]), np.array([.05, .1]))
        context = self.context.copy()
        context[4] = .2
        first = assay_conditioned_candidates(context, 15, self.bounds, 1024, 42, assay)
        second = assay_conditioned_candidates(context, 15, self.bounds, 1024, 42, assay)
        other = assay_conditioned_candidates(context, 15, self.bounds, 1024, 43, assay)
        np.testing.assert_array_equal(first, second)
        self.assertFalse(np.array_equal(first, other))
        np.testing.assert_array_equal(first[:, 4], .2)
        self.assertTrue(np.all((first >= 0.) & (first <= 1.)))
        self.assertGreater(np.std(first[:, 1]), .045)
        self.assertGreater(np.std(first[:, 0]), .28)

    def test_outside_measurement_is_not_clipped_before_conditioning(self):
        assay = NoisyAssays(np.array([1]), np.array([1.2]), np.array([.1]))
        candidates = assay_conditioned_candidates(self.context, 31, self.bounds, 8192, 42, assay)
        density = lambda x: np.exp(-.5*((x-1.2)/.1)**2)
        normalizer = quad(density, 0., 1., epsabs=1e-13)[0]
        expected = quad(lambda x: x*density(x), 0., 1., epsabs=1e-13)[0]/normalizer
        self.assertAlmostEqual(candidates[:, 1].mean(), expected, delta=2e-5)
        self.assertLess(candidates[:, 1].max(), 1.)
        self.assertLess(candidates[:, 1].std(), .05)
        self.assertEqual(assay.values[0], 1.2)

    def test_conditional_proposal_matches_uniform_likelihood_and_quadrature(self):
        assay = NoisyAssays(np.array([1]), np.array([.6]), np.array([.12]))
        n = 16384
        uniform = noisy_parameter_candidates(self.context, 31, self.bounds, n, 42, assay)
        conditional = assay_conditioned_candidates(self.context, 31, self.bounds, n, 42, assay)
        times = np.array([5., 30., 45.])
        obs = Observations(np.array([0]), np.array([.45]))
        uniform_curves = np.repeat(uniform[:, 1, None], 3, axis=1)
        conditional_curves = np.repeat(conditional[:, 1, None], 3, axis=1)
        _, joint_w, _, _ = conditioned_log_weights(uniform, uniform_curves, obs, times,
                                                   self.bounds, assay, scale=.08)
        _, early_w, _, _ = log_weights(conditional_curves, obs, times, scale=.08)
        density = lambda x: np.exp(-.5*((x-.6)/.12)**2-.5*((x-.45)/.08)**2)
        normalizer = quad(density, 0., 1.)[0]
        expected = quad(lambda x: x*density(x), 0., 1.)[0]/normalizer
        self.assertAlmostEqual(joint_w @ uniform[:, 1], expected, delta=2e-5)
        self.assertAlmostEqual(early_w @ conditional[:, 1], expected, delta=2e-5)
        # This deliberately wrong route detects accidental double conditioning.
        _, double_w, _, _ = conditioned_log_weights(conditional, conditional_curves, obs,
                                                    times, self.bounds, assay, scale=.08)
        self.assertGreater(abs(double_w @ conditional[:, 1]-expected), .02)

    def test_zero_assay_noise_recovers_existing_acquisition_utility(self):
        rng = np.random.default_rng(43)
        parameters = rng.uniform(size=(24, 5))
        curves = rng.uniform(size=(24, 5))
        times = np.array([5., 12., 30., 45., 60.])
        obs = Observations(np.array([0, 1]), np.array([.4, .5]))
        _, weights, _, _ = log_weights(curves, obs, times, .02)
        _, diagnostics = choose_assays(parameters[None], curves[None], [obs], times,
                                       np.ones(5), seed=43)
        actual = noise_aware_acquisition(parameters, curves, weights, np.ones(5),
                                         np.array([2, 3, 4]), 0.)
        for key in ["forecast_utility", "parameter_utility"]:
            np.testing.assert_allclose(actual[key], diagnostics[0][key], rtol=1e-12, atol=1e-14)

    def test_non_gaussian_independent_noise_affine_risk_identity(self):
        x = np.array([-2., -1., 0., 1., 3.])
        q = np.column_stack([x*x, x*x*x+2*x])
        weights = np.array([.05, .25, .15, .4, .15])
        parameters = np.zeros((len(x), 5))
        parameters[:, 1] = x
        noise_std = .7
        result = noise_aware_acquisition(parameters, q, weights, np.ones(5),
                                         np.array([0, 1]), noise_std, variance_floor=0.)
        # Independent, asymmetric two-point noise has exactly zero mean and variance r^2.
        errors = np.array([-np.sqrt(3)*noise_std, noise_std/np.sqrt(3)])
        error_w = np.array([.25, .75])
        joint_w = (weights[:, None]*error_w).ravel()
        observed = (x[:, None]+errors).ravel()
        joint_q = np.repeat(q, 2, axis=0)
        covariance = result["forecast_parameter_covariance"][:, 1]
        slope = covariance/(result["parameter_variance"][1]+noise_std**2)
        forecast = weights @ q+(observed-weights @ x)[:, None]*slope
        before = weights @ np.mean((q-weights @ q)**2, axis=1)
        after = joint_w @ np.mean((joint_q-forecast)**2, axis=1)
        self.assertAlmostEqual(before-after, result["forecast_utility"][1])
        self.assertGreaterEqual(before, after)

    def test_unreliable_assay_is_downweighted(self):
        x = np.array([-1., -1., 1., 1.])
        z = np.array([-1., 1., -1., 1.])
        parameters = np.zeros((4, 5))
        parameters[:, 1], parameters[:, 2] = x, z
        q = np.column_stack([2*x+z, 2*x+z])
        exact = noise_aware_acquisition(parameters, q, np.ones(4)/4, np.ones(5), np.array([0, 1]), 0.)
        noisy = noise_aware_acquisition(parameters, q, np.ones(4)/4, np.ones(5), np.array([0, 1]),
                                         np.array([0., 3., 0., 0., 0.]))
        self.assertGreater(exact["forecast_utility"][1], exact["forecast_utility"][2])
        self.assertLess(noisy["forecast_utility"][1], noisy["forecast_utility"][2])
        np.testing.assert_array_less(noisy["forecast_utility"], exact["forecast_utility"]+1e-12)

    def test_zero_variance_score_is_finite_zero(self):
        parameters = np.ones((4, 5))
        q = np.array([[0., 2.], [1., 4.], [2., 3.], [4., 5.]])
        for noise in (0., .1):
            score = noise_aware_acquisition(parameters, q, np.ones(4)/4, np.ones(5),
                                            np.array([0, 1]), noise, variance_floor=0.)
            np.testing.assert_array_equal(score["forecast_utility"], np.zeros(5))
            np.testing.assert_array_equal(score["parameter_utility"], np.zeros(5))

    def test_corrupt_likelihood_and_utility_inputs_fail_closed(self):
        duplicate = NoisyAssays(np.array([1, 1]), np.array([.2, .3]), np.array([.1, .1]))
        with self.assertRaises(ValueError):
            duplicate.validate()
        with self.assertRaises(ValueError):
            noise_aware_acquisition(np.ones((4, 5)), np.ones((4, 2)), np.zeros(4),
                                     np.ones(5), np.array([0, 1]), .1)
        with self.assertRaises(ValueError):
            noise_aware_acquisition(np.ones((4, 5)), np.ones((4, 2)), np.ones(4),
                                     np.ones(5), np.array([], dtype=int), .1)


if __name__ == "__main__":
    unittest.main()


==> anc/clotonet_code/revision_amm/test_noisy_factor_metrics.py <==
"""Independent arithmetic checks of metrics exported from saved noisy-factor shards.

Fixtures are constructed numbers, not extra clot data. Expected values below
are derived directly rather than by calling experiment metric helpers.
"""
import copy
from pathlib import Path
import tempfile
import unittest

import numpy as np

from revision_amm.export_noisy_factors import evaluate


def fixture():
    truth = np.array([[0., 2., 4.], [0., 3., 6.],
                      [0., 4., 8.], [0., 5., 10.]])
    error = np.array([[100., 1., 2.], [100., 3., 4.],
                      [-100., .5, -4.], [-100., -5., 9.]])
    true_parameters = np.full((4, 5), .5)
    true_parameters[:, 0] = [1., 9., .1, 9.9]
    parameter_mean = true_parameters.copy()
    parameter_mean[:, 0] = [1.5, 10., .2, 9.8]
    parameter_std = np.full((4, 5), .5)
    parameter_std[0, 0] = .25
    measured = np.full((4, 4), .5)
    measured[3, 3] = 1.2
    return {"n_calibration": np.array(2), "times": np.array([5., 30., 45.]),
            "truth": truth, "mean": truth+error, "std": np.ones((4, 3)),
            "scale": np.array(1.), "bounds": np.array([[0.]*5, [10., 1., 1., 1., 1.]]),
            "parameter_mean": parameter_mean, "true_parameters": true_parameters,
            "parameter_std": parameter_std, "ess": np.array([100., 100., 5., 25.]),
            "measured": measured}


class NoisyFactorMetricTests(unittest.TestCase):
    def saved_evaluate(self, data, nominal=.9):
        """Exercise the same saved-array interface as the real exporter."""
        with tempfile.TemporaryDirectory(prefix="clotonet-metric-test-") as directory:
            path = Path(directory)/"constructed_prediction.npz"
            np.savez_compressed(path, **data)
            with np.load(path) as saved:
                return evaluate(saved, nominal)

    def test_forecast_metrics_match_scalar_arithmetic(self):
        metrics, cases = self.saved_evaluate(fixture())
        # Calibrating scores [1, 2, 3, 4] at quantile .9 gives half-width 3.7.
        # z cancels because the same multiplier definition is used at evaluation.
        self.assertAlmostEqual(metrics["mean_width_raw"], 7.4)
        self.assertAlmostEqual(metrics["global_rel_l2"], np.sqrt(122.25/205.))
        self.assertAlmostEqual(metrics["mean_case_rel_l2"],
                               (np.sqrt(16.25/80.)+np.sqrt(106./125.))/2.)
        self.assertAlmostEqual(metrics["future_mae_raw"], 4.625)
        self.assertAlmostEqual(metrics["pointwise_coverage"], .25)
        self.assertAlmostEqual(metrics["whole_trajectory_coverage"], 0.)
        self.assertAlmostEqual(metrics["raw_pointwise_coverage"], .25)
        # W + 2/alpha * outside distance: 7.4+20*mean([0,.3,1.3,5.3]).
        self.assertAlmostEqual(metrics["interval_score_raw"], 41.9)
        np.testing.assert_allclose(cases["squared_error"], [16.25, 106.])
        np.testing.assert_allclose(cases["truth_squared"], [80., 125.])
        np.testing.assert_allclose(cases["pointwise_coverage"], [.5, 0.])
        np.testing.assert_allclose(cases["interval_score_raw"], [10.4, 73.4])
        self.assertAlmostEqual(metrics["mean_ess"], 15.)
        self.assertAlmostEqual(metrics["min_ess"], 5.)
        self.assertAlmostEqual(metrics["fraction_ess_below_10"], .5)

    def test_evaluation_truth_cannot_change_calibration(self):
        original = fixture()
        altered = copy.deepcopy(original)
        altered["truth"][2:, 1:] += 1000.
        altered["true_parameters"][2:, 0] += 1000.
        for nominal in [.5, .7, .9, .95]:
            before, _ = self.saved_evaluate(original, nominal)
            after, _ = self.saved_evaluate(altered, nominal)
            self.assertEqual(before["size_multiplier"], after["size_multiplier"])
            self.assertEqual(before["tf_multiplier"], after["tf_multiplier"])
            self.assertEqual(before["mean_width_raw"], after["mean_width_raw"])
            self.assertEqual(before["tf_width_range"], after["tf_width_range"])
            self.assertGreater(after["future_mae_raw"], before["future_mae_raw"])
            self.assertGreater(after["tf_range_nmae"], before["tf_range_nmae"])

    def test_preforecast_values_do_not_enter_forecast_metrics(self):
        original = fixture()
        altered = copy.deepcopy(original)
        altered["truth"][:, 0] += 100000.
        altered["mean"][:, 0] -= 100000.
        altered["std"][:, 0] *= 100000.
        before, before_cases = self.saved_evaluate(original)
        after, after_cases = self.saved_evaluate(altered)
        self.assertEqual(before, after)
        for key in before_cases:
            np.testing.assert_array_equal(before_cases[key], after_cases[key])

    def test_tissue_factor_intervals_clip_bounds_not_truth(self):
        original = fixture()
        metrics, cases = self.saved_evaluate(original)
        # Calibration standardized errors are both 2. Evaluation half-width=1.
        # Raw intervals [-.8,1.2] and [8.8,10.8] become [0,1.2],[8.8,10].
        self.assertAlmostEqual(metrics["tf_width_range"], .12)
        self.assertAlmostEqual(metrics["tf_coverage"], 1.)
        self.assertAlmostEqual(metrics["tf_range_nmae"], .01)
        np.testing.assert_allclose(cases["tf_range_absolute_error"], [.01, .01])
        self.assertEqual(metrics["truth_outside_training_box_count"], 0)
        self.assertAlmostEqual(metrics["measured_outside_training_box_fraction"], 1/8.)
        original["true_parameters"][2:, 0] = [-.1, 10.1]
        outside, _ = self.saved_evaluate(original)
        self.assertEqual(outside["truth_outside_training_box_count"], 2)
        self.assertAlmostEqual(outside["tf_coverage"], 0.)
        self.assertAlmostEqual(outside["tf_range_nmae"], .03)
        self.assertEqual(outside["global_rel_l2"], metrics["global_rel_l2"])
        self.assertEqual(outside["tf_width_range"], metrics["tf_width_range"])

    def test_zero_reported_spread_has_finite_floor(self):
        data = fixture()
        data["std"][:] = 0.
        data["parameter_std"][:] = 0.
        metrics, cases = self.saved_evaluate(data)
        self.assertTrue(all(np.isfinite(value) for value in metrics.values()))
        self.assertTrue(all(np.isfinite(value).all() for value in cases.values()))
        self.assertAlmostEqual(metrics["mean_width_raw"], 7.4)


if __name__ == "__main__":
    unittest.main()


==> anc/clotonet_code/revision_amm/test_noisy_factor_runner.py <==
"""Leakage boundaries and unique result destinations for the reviewer extension."""
import unittest
import numpy as np

from revision_amm.run_noisy_factors import calibration_test_ids, construct_pool


class NoisyFactorRunnerTests(unittest.TestCase):
    def test_split_never_uses_selection_data(self):
        split = {'test_idx': list(range(900, 1000))}
        ids = calibration_test_ids(split, 42)
        self.assertEqual(len(set(ids)), 100)
        np.testing.assert_array_equal(ids, calibration_test_ids(split, 42))
        small = calibration_test_ids(split, 42, 2)
        np.testing.assert_array_equal(small, np.r_[ids[:2], ids[50:52]])

    def test_hidden_tf_never_changes_any_candidate(self):
        x = np.full((2, 5), .5)
        bounds = np.array([[0.]*5, [1.]*5])
        errors = np.array([[.3, 0., -1., 2.], [0., 1., 0., -1.]])
        for policy, level in [('exact_reference', 0.), ('naive_exact', .05), ('noise_aware', .05)]:
            first, _ = construct_pool(x, np.arange(2), bounds, errors, level, policy, 64, 42)
            changed = x.copy()
            changed[:, 0] = [100., -999.]
            second, _ = construct_pool(changed, np.arange(2), bounds, errors, level, policy, 64, 42)
            np.testing.assert_array_equal(first, second)

    def test_noisy_pool_keeps_assay_factors_variable(self):
        x = np.full((1, 5), .5)
        bounds = np.array([[0.]*5, [1.]*5])
        pool, observed = construct_pool(x, np.array([0]), bounds, np.ones((1, 4)), .1, 'noise_aware', 256, 42)
        self.assertTrue((pool.std(axis=1)>0).all())
        np.testing.assert_allclose(observed, .6)
        self.assertTrue((pool>=0).all() and (pool<=1).all())


if __name__ == '__main__':
    unittest.main()


==> anc/clotonet_code/revision_amm/test_reproducibility.py <==
"""Regression tests for source-backed training-history reconstruction."""
import unittest

from revision_amm.audit_reproducibility import selected_history


class ReproducibilityTests(unittest.TestCase):
    def test_uses_threshold_not_argmin(self):
        rows = [{"epoch": 25, "loss": .001}, {"epoch": 50, "loss": .001 - 5e-9},
                {"epoch": 75, "loss": .002}]
        result = selected_history(rows, "loss")
        self.assertEqual(result["selected_epoch"], 25)
        self.assertEqual(result["last_recorded_epoch"], 75)

    def test_significant_later_improvement(self):
        rows = [{"epoch": "1", "loss": "1"}, {"epoch": "25", "loss": ".5"}]
        self.assertEqual(selected_history(rows, "loss")["selected_epoch"], 25)

    def test_empty_history_rejected(self):
        with self.assertRaises(ValueError):
            selected_history([], "loss")


if __name__ == "__main__":
    unittest.main()


==> anc/clotonet_code/revision_amm/test_snode_stability.py <==
"""CPU fixtures for the SNODE stability API; no GPU inference or retraining."""
import inspect
import unittest

import numpy as np

from revision_amm.core import Observations, parameter_candidates, summarize_candidates
from revision_amm.run_snode_stability import (
    nested_snode_predictions, sampling_seeds, validate_request,
)


class FakePriorPredictor:
    def __init__(self):
        self.calls = []

    def predict(self, parameters, times, seed=0, latent=True):
        if not latent:
            raise ValueError('Fixture expects conditional prior sampling.')
        noise = np.random.default_rng(seed).normal(size=(len(parameters), 1))
        curves = .1 + parameters[:, :1]*times[None, :]/60 + .02*noise
        self.calls.append((parameters.copy(), np.asarray(times).copy(), seed, latent, curves.copy()))
        return curves


class SNODEStabilityTests(unittest.TestCase):
    def setUp(self):
        self.bounds = np.stack([np.zeros(5), np.ones(5)])
        self.times = np.array([5., 12., 20., 27., 35., 60.])
        self.obs = Observations(np.arange(4), np.array([.15, .2, .25, .3]))

    def test_one_prediction_call_and_exact_prefix_reuse(self):
        model = FakePriorPredictor()
        candidate_seed, latent_seed = sampling_seeds(42, 9, 0)
        result = nested_snode_predictions(model, self.bounds, self.obs, self.times,
                                          candidate_seed, latent_seed, budgets=(8,16,32))
        self.assertEqual(len(model.calls), 1)
        parameters, times, seen_seed, latent, curves = model.calls[0]
        self.assertEqual(len(parameters), 32)
        self.assertEqual(seen_seed, latent_seed)
        self.assertTrue(latent)
        np.testing.assert_array_equal(parameters[:8], parameter_candidates(
            np.full(5, np.nan), 31, self.bounds, 8, candidate_seed))
        for pos, budget in enumerate((8,16,32)):
            direct = summarize_candidates(parameters[:budget], curves[:budget], self.obs, times, .02)
            for key in direct:
                np.testing.assert_array_equal(result[key][pos], direct[key])

    def test_same_identity_repeats_but_scramble_changes_both_sources(self):
        identities = [sampling_seeds(42, 9, scramble) for scramble in (0,1,2)]
        self.assertEqual(len({a for a,b in identities}), 3)
        self.assertEqual(len({b for a,b in identities}), 3)
        self.assertEqual(identities[0], (42000009,59000009))
        model = FakePriorPredictor()
        args = (model, self.bounds, self.obs, self.times)
        first = nested_snode_predictions(*args,*identities[0],budgets=(8,16))
        same = nested_snode_predictions(*args,*identities[0],budgets=(8,16))
        other = nested_snode_predictions(*args,*identities[1],budgets=(8,16))
        np.testing.assert_array_equal(first['mean'],same['mean'])
        self.assertFalse(np.array_equal(first['mean'],other['mean']))

    def test_invalid_identities_and_budgets_fail_before_prediction(self):
        for seeds,cases in [([42,42],20),([41],20),([42.5],20),([42],0),([42],51),([],20)]:
            with self.assertRaises(ValueError):
                validate_request(seeds,cases)
        for case,scramble in [(-1,0),(1000,0),(1.5,0),(9,3)]:
            with self.assertRaises(ValueError):
                sampling_seeds(42,case,scramble)
        model = FakePriorPredictor()
        for budgets in [(),(8,8),(16,8),(3,8)]:
            with self.assertRaises(ValueError):
                nested_snode_predictions(model,self.bounds,self.obs,self.times,1,2,budgets)
        self.assertEqual(len(model.calls),0)

    def test_inference_api_does_not_accept_true_test_curve_or_parameters(self):
        parameters = inspect.signature(nested_snode_predictions).parameters
        self.assertEqual(tuple(parameters),('model','bounds','observation','times',
                                             'candidate_seed','latent_seed','budgets'))


if __name__ == '__main__':
    unittest.main()


==> anc/clotonet_code/revision_amm/test_snode_stability_validation.py <==
"""Small completion/scope guards for the SNODE saved-vector audit."""
import tempfile
import unittest
from pathlib import Path

from revision_amm.validate_snode_stability import comparison_paragraph, validate


class SNODEStabilityValidationTests(unittest.TestCase):
    def test_missing_completion_cannot_produce_a_pass_receipt(self):
        with tempfile.TemporaryDirectory() as directory:
            root = Path(directory)
            with self.assertRaisesRegex(ValueError, 'not complete'):
                validate(root)
            self.assertFalse((root/'validation.json').exists())

    def test_paragraph_keeps_reference_and_sampling_qualifications(self):
        rows = [dict(candidates=n, mean_pooled_true_error=.031,
            mean_relative_reference_change=.018, mean_scramble_sd_rms=.002)
            for n in (512, 2048, 8192, 32768)]
        mlp = [{**r, 'mean_pooled_true_error': .027} for r in rows]
        text = comparison_paragraph(rows, mlp)
        self.assertIn('3.10\\%', text)
        self.assertIn('2.70\\%', text)
        self.assertIn('not a convergence certificate', text)
        self.assertIn('combines biochemical candidate sampling and latent sampling', text)
        self.assertIn('not a capacity- or work-matched superiority test', text)


if __name__ == '__main__':
    unittest.main()


==> anc/clotonet_code/revision_amm/test_snode_time_steps.py <==
import unittest

import numpy as np
import torch

from revision_amm.check_snode_time_steps import (discrepancy_metrics, expected_ids,
                                                fixed_prior_draws, integrate_fixed_latents, refined_grid)


class RecordingModel:
    def __init__(self):
        self.latents = []
        self.prior_calls = 0

    def prior_stats(self, x):
        self.prior_calls += 1
        return torch.zeros((len(x), 8)), torch.zeros((len(x), 8))

    def integrate(self, x, z, times, solver):
        self.latents.append(z.clone())
        return times + z[:, :1] + x[:, :1]

    def encode(self, *args):
        raise AssertionError("Full-curve encoder is forbidden")


class TimeStepTests(unittest.TestCase):
    def test_nested_grids_keep_original_times_exactly(self):
        base = np.array([.0008, .49, 1.1, 59.9992])
        for count in (1, 2, 4):
            grid = refined_grid(base, count)
            np.testing.assert_array_equal(grid[::count], base)
            self.assertEqual(len(grid), (len(base)-1)*count+1)
            self.assertTrue(np.all(np.diff(grid) > 0))

    def test_invalid_grids_rejected(self):
        for base, count in (([0, 0], 2), ([0, np.nan], 2), ([0, 1], 0)):
            with self.assertRaises(ValueError):
                refined_grid(base, count)

    def test_fixed_latent_reused_without_encoder(self):
        model, x = RecordingModel(), torch.ones((2, 5))
        _, _, _, z = fixed_prior_draws(model, x, 3, 81)
        curves, _, _ = integrate_fixed_latents(model, x, z, np.array([0., .5, 1.]))
        self.assertEqual(model.prior_calls, 1)
        self.assertEqual(len(model.latents), 4)
        for latent in model.latents:
            torch.testing.assert_close(latent, z.reshape(6, 8), rtol=0, atol=0)
        for method, substeps in (("heun_1", 1), ("heun_2", 2), ("heun_4", 4), ("rk4_4", 4)):
            np.testing.assert_array_equal(curves[method][:, :, ::substeps], curves["heun_1"])

    def test_prior_seed_replay(self):
        model, x = RecordingModel(), torch.ones((2, 5))
        a = fixed_prior_draws(model, x, 3, 81)[-1]
        b = fixed_prior_draws(model, x, 3, 81)[-1]
        c = fixed_prior_draws(model, x, 3, 82)[-1]
        torch.testing.assert_close(a, b, rtol=0, atol=0)
        self.assertFalse(torch.equal(a, c))

    def test_discrepancy_units(self):
        reference = np.ones((2, 3, 4))
        summary = discrepancy_metrics(reference*1.1, reference, 3.)
        self.assertAlmostEqual(summary["mean_candidate_rms_normalized"], .1)
        self.assertAlmostEqual(summary["max_absolute_difference_raw"], .3)
        self.assertAlmostEqual(summary["pooled_reference_relative_l2"], .1)

    def test_prespecified_evaluation_partition(self):
        split = {"test_idx": list(range(100))}
        expected = np.random.default_rng(42+91000).permutation(split["test_idx"])[50:70]
        np.testing.assert_array_equal(expected_ids(split, 42, 20), expected)


if __name__ == "__main__":
    unittest.main()


==> anc/clotonet_code/revision_amm/test_statistics.py <==
import json
import unittest

import numpy as np

from revision_amm.audit_statistics import nearest_training_neighbors, paired_statistics, sign_flip_pvalue


class StatisticalAuditTests(unittest.TestCase):
    def test_all_positive_sign_enumeration(self):
        result = sign_flip_pvalue([1., 2., 3.])
        self.assertEqual(result["p_value"], .25)
        self.assertEqual(result["extreme_sign_patterns"], 2)

    def test_zero_mean_and_zero_differences(self):
        self.assertEqual(sign_flip_pvalue([1., -1.])["p_value"], 1.)
        self.assertEqual(sign_flip_pvalue([0., 0.])["p_value"], 1.)

    def test_sign_enumeration_is_scale_invariant(self):
        ordinary = sign_flip_pvalue([1., 2., 3.])
        tiny = sign_flip_pvalue([1e-20, 2e-20, 3e-20])
        self.assertEqual(ordinary, tiny)

    def test_summary_json_serializable(self):
        record = paired_statistics([0., 0., 0.], [1., 2., 3.])
        self.assertEqual(json.loads(json.dumps(record, allow_nan=False)), record)

    def test_paired_summary_and_sign(self):
        a = np.array([0., 0., 0.])
        result = paired_statistics(a, [1., 2., 3.])
        self.assertAlmostEqual(result["paired_mean"], 2.)
        self.assertAlmostEqual(result["paired_sd"], 1.)
        self.assertAlmostEqual(result["standardized_paired_effect_dz"], 2.)
        self.assertAlmostEqual(result["paired_t_statistic"], 2 * np.sqrt(3))
        self.assertEqual(result["snode_wins"], 3)
        self.assertLess(result["paired_t95"][0], result["paired_mean"])

    def test_nonfinite_or_unpaired_rejected(self):
        with self.assertRaises(ValueError):
            paired_statistics([1., 2.], [1.])
        with self.assertRaises(ValueError):
            paired_statistics([1., 2.], [np.nan, 3.])

    def test_nearest_distance_uses_ranges(self):
        x = np.array([[0., 0.], [10., 100.], [5., 0.]])
        distance, nearest, inside = nearest_training_neighbors(x, [0, 1], [2], [10., 100.])
        self.assertEqual(nearest.tolist(), [0])
        np.testing.assert_allclose(distance, [.5])
        self.assertTrue(inside[0])

    def test_split_overlap_rejected(self):
        with self.assertRaises(ValueError):
            nearest_training_neighbors(np.eye(2), [0, 1], [1], [1., 1.])


if __name__ == "__main__":
    unittest.main()


==> anc/clotonet_code/revision_amm/theory/ITERATION_2_PROTOCOL.md <==
# Extent-dependent attenuation: second exploratory model iteration

Recorded on 2026-09-13 after inspecting the first closure's corpus failures,
before testing the new attenuation closure. This is adaptive model development
on an already inspected archive, not prospective validation or new simulations.

## Reason for the extension

The original positive-front law L'=c+beta/L rejects 604/1000 cases for excessive
deceleration with visits near 5,12,20 minutes. The owner has confirmed that the
original generator is unavailable. The next model therefore adds a falsifiable
effective attenuation term, not a claimed reconstruction of that generator:

    L' = c + beta/L - gamma L, c,beta,gamma >= 0.

A planar front receives constant local and inverse-distance transport fluxes,
as before. An effective inhibitory burden proportional to traversed extent
reduces net propagation. This linear attenuation is a modelling assumption;
protein-C-mediated localization motivates testing inhibition but does not
derive this term or identify gamma with any biochemical rate constant.

For gamma>0 and c+beta>0, the positive equilibrium is
K=(c+sqrt(c^2+4 gamma beta))/(2 gamma). Starting in (0,K), the front grows
monotonically, concavely, toward K. The gamma=0 boundary recovers iteration 1.
Finite-time abrupt arrest and pre-onset zeros remain outside this smooth law.

## Data-independent results to prove and verify

1. For a positive scalar autonomous field that is a linear combination of k
   continuous basis functions forming a Chebyshev system (nonzero combinations
   have at most k-1 distinct zeros), k+1 increasing exact snapshots admit at most
   one coefficient vector. Proof uses equal travel times in k disjoint size
   intervals and the zero-counting property. Existence is not guaranteed.
2. The basis (1/L,1,-L) satisfies that property because multiplication by L
   gives a polynomial of degree at most two. Four exact increasing snapshots
   therefore identify (beta,c,gamma) when a positive-flow solution exists.
3. Equilibrium, nonnegative growth and contraction rate at least gamma for
   matched coefficients. Give a residual-integral bound with exponential
   weighting, not an empirically invented uniform discrepancy certificate.
4. Explicit microscopic coefficient factorizations can remain non-identifiable;
   no structural conclusion about the five stored inputs follows.

Classical zero-counting/identifiability ideas are not claimed as newly invented.
The intended contribution is their precise use in a testable clot-front model
and the separation of mathematical uniqueness from empirical model adequacy.

## Evaluation fixed before the second-model corpus run

- Retain all first-iteration artifacts, rejection counts and comparisons.
- Main schedule: the same four visits nearest 5,12,20,27 minutes. All four
  constrain this three-coefficient law; 30..60 is unseen by the per-case fit.
- Sensitivity schedule: nearest 12,17,22,27, declared now. Its different schedule
  is explicit and it is not directly equivalent to the previous surrogate task.
- Fit positive-flow coefficients by matching the three consecutive travel times.
  A finite multistart constrained numerical search supplies a best-found fit.
  Failure to find an exact fit is NOT a certificate of infeasibility.
- Exact numerical compatibility requires maximum relative interval-time error
  <=1e-7, positive strictly increasing observed sizes and nonnegative coefficients.
  Report also approximate fits: eligibility and every fit residual are retained.
  Never call approximate fits structurally identified by the exact-data theorem.
- Use both last-two-point linear/diffusive controls and a two-parameter saturating
  law L'=a-bL fitted to the same four observations. This control establishes
  whether the inverse-distance term adds predictive value.
- Report all 1000 cases, positive/increasing eligible subset, exact-fit subset,
  existing seeds42--44 test IDs and the existing low-TF group. Compare all
  methods only on common IDs and explicitly count withheld/invalid predictions.
- Main clean-data comparison first. Numerical noise tests use independent
  uniform errors with absolute radii .01 and .05 stored units, seed20260914;
  report losses of eligibility and fit residuals, not a clinical noise model.
- Candidate numerical uncertainty and finite sample splitting do not create
  independent acquired evidence. No claims of higher accuracy than neural
  controls until paired saved held-out per-case comparisons are checked.
- Save hashes, coefficients, statuses, predictions, optimizer residuals and all
  per-case results; do not select a model or threshold from future error without
  explicitly labeling that analysis post hoc.


==> anc/clotonet_code/revision_amm/theory/ITERATION_3_PROTOCOL.md <==
# Regenerative propagation plus a relaxing initiation transient

Recorded 2026-09-13 after iteration 2: its primary clean error is about .084 on
894 eligible cases, versus .071 for linear extrapolation. This is a third,
explicitly exploratory model-development step, not independent confirmation.

## Model and mathematical questions

Let z denote excess effective propagation drive above a sustained level v:

    L' = v + z, z' = -lambda z, v,z(0),lambda >= 0.
    L(t0+tau) = L0 + v tau + A(1-exp(-lambda tau)), A=z0/lambda.

It assumes first-order relaxation of an initiation-associated transient while
local regeneration sustains propagation. It is an elementary phenomenological
compartment/front model, not a reduction of the missing coagulation simulator.
Initiation/propagation separation and traveling waves predate this study.

- Prove global uniqueness of a strictly curved law from four exact arbitrary-time
  snapshots, if an admissible fit exists: subtract two candidate curves and apply
  Rolle's theorem twice. A difference of two exponentials with distinct rates
  has at most one zero, contradicting the two zeros required by four snapshots.
- Treat the linear branch separately: relaxation rate is then unidentifiable,
  although the forecast is unique. No claim that all four-point sequences fit.
- Give explicit equispaced finite-difference inversion and admissibility tests;
  identify this as classical exponential-fitting/Prony-type algebra, not a newly
  invented identification principle.
- Prove a forecast-discrepancy bound for errors in excess drive and its forcing;
  do not estimate uniform future residual bounds from these data.

## Evaluation

- Exactly reuse iteration-2 saved observations, case IDs, schedules and uniform
  noise realizations. Strictly positive, increasing observations define the same
  eligible cohort; do not add selected easy flat cases to improve reported error.
- Anchor at the first observed size. Fit v and transient amplitude by nonnegative
  least squares at each relaxation rate; search lambda using a fixed log grid
  and local bounded refinement. Include the exact linear limit.
- Numerical search bounds are [1e-5/(last-first time),25/minimum visit gap],
  plus lambda=0. Report boundary hits. They are numerical regularizers, not
  identified biochemical prior limits. The finite search is not an infeasibility
  certificate. No test-future values enter fitting or bound selection.
- Report clean and uniform-noise results on all 1000 cases, eligible subsets,
  original three test partitions, and the existing low-TF group. Compare paired
  errors against both iteration-2 models and the linear/diffusive controls.
- Pair existing mask31 SNODE/MLP/POD results only for primary clean observations
  and their actual held-out IDs. Explain their full-trajectory training benefit.
- Additionally evaluate an explicitly named relaxation-plus-linear fallback on
  all cases: use the fitted law when the same early-observation eligibility test
  passes, otherwise the existing last-two-point linear control. This is a
  deployment-style composite baseline, not a theorem guarantee on rejected cases.
- Save per-case coefficients, early residuals, rate-bound hits, observations,
  forecasts, source hashes and completion markers. No claim of uniform superiority.
- Constructed checks verify implementation and the mathematical model, not
  empirical coagulation biology. All earlier model failures stay available.


==> anc/clotonet_code/revision_amm/theory/PROTOCOL.md <==
# Two-process front observability: theory and corpus test protocol

Recorded before running the new front-model experiments on 2026-09-13.
The corpus and earlier surrogate results were already inspected: this is an
exploratory extension, not an untouched preregistered benchmark.

## Data-independent hypothesis

A planar front advances through two **parallel** effective contributions:
local regenerative propagation and quasi-steady transport from a maintained
upstream reservoir. Constant effective deposition density rho, local flux J,
diffusivity D and concentration difference DeltaC give

    rho L' = J + D DeltaC / L, hence L' = c + beta/L,
    c = J/rho >= 0, beta = D DeltaC/rho >= 0, L > 0.

This is a proposed phenomenological closure, NOT a derived reduction of the
unavailable coagulation generator. A series-resistance model would yield a
different law. The assumptions exclude onset, acceleration, changing reservoir,
front curvature, arrest and dissolution. Stored size has no verified length
unit; fitting it as a front coordinate cannot establish a physical front speed.

More generally, for x' = a f(x) + b g(x), positive continuous f,g and strictly
increasing g/f, the ratio of travel times through two consecutive size intervals
is strictly decreasing in b/a. Three increasing snapshots therefore identify
the two effective coefficients, if their time ratio is between the pure-process
limits. Two snapshots leave a continuous ambiguity in the mixture.

For f=1/x and g=1, all futures consistent with two positive snapshots are bounded
sharply by pure diffusion (square-root growth) and pure constant-speed growth.
These are deterministic model-conditional bounds, NOT probabilistic intervals.
Individual J, rho, D and DeltaC remain non-identifiable even when c,beta are unique.
No correspondence to the five archived biochemical inputs is asserted.

## Mathematical and implementation verification

- Prove the travel-time-ratio monotonicity, inverse uniqueness and endpoint cases.
- Prove the sharp two-snapshot forecast envelope and a bounded-error extension.
- Prove nonexpansive propagation of initial error and bounded additive residuals.
- Unit tests use constructed trajectories, independent adaptive ODE integration,
  coefficient recovery, envelope endpoints/interiors, incompatibility rejection,
  numerical pure-process limits and invalid/pre-onset data.
- Constructed-model tests verify mathematics/software; they are not independent
  biological or original-simulator validation.

## Archived-corpus validation (fixed in advance of the new run)

1. Use all 1,000 original cases, with unique IDs. Also report the existing
   seeds 42--44 test sets separately (100 each, overlapping across splits),
   and the previously defined TF<1000 group. No cross-case training is needed.
2. Use the existing scheduled visits nearest 5, 12, 20 and 27 minutes; predict
   the stored grid at >=30 minutes, up to 59.9992. No future value or biochemical
   input enters the trajectory fit or admissibility decision.
3. Strict three-snapshot inversion uses the first three visits. Positive,
   strictly increasing values and the pure-limit ratio test are required. Keep
   all ineligible/incompatible counts. The fourth visit tests model adequacy
   before the forecast window. A predeclared 0.02 stored-unit absolute residual
   threshold is an exploratory early-check rule, not a noise confidence level.
4. A second, later-window sensitivity uses visits 12,20,27. It is specified now,
   not chosen by its future error. The first schedule is primary.
5. Compute the exact two-snapshot envelope from visits 12 and 27. Report point
   containment, whole-curve containment, width and signed violations. A violation
   is evidence against this closure for that case, NOT a failure of the theorem.
6. Compare strict inversion to last-two-visit constant-speed and pure-diffusion
   extrapolation on the **same eligible cases**. Separately report these simple
   controls for all cases (including zero/flat cases) without claiming theorem
   guarantees there. Optionally pair existing mask-31 clean surrogate per-case
   results on the same test IDs; their full-trajectory training advantage must
   be stated. Do not silently substitute a fallback for rejected inverse fits.
   For equal-information comparisons, each three-snapshot fit is paired with
   controls using the last two of those same three visits. All-case controls
   use the final two scheduled visits (20 and 27 minutes). The early-check subset
   uses the fourth measurement for screening and is labeled accordingly.
7. Bounded-noise envelope stress tests use reproducible uniform noise at absolute
   radii 0.01 and 0.05 stored units, seed 20260913. Apply the box extension only
   when the two boxes are positive and separated. The radii are numerical stress
   settings, not identified assay-error distributions. Model mismatch can still
   destroy containment. No Gaussian 90% claim is allowed.
8. Save per-case predictions/statuses, IDs, input and source hashes, schedule,
   metrics and completion metadata. No case selection by future values.

## Interpretation boundary

The owner confirmed on 2026-09-13 that the exact generator is unavailable. The
new theory must remain independent of that missing implementation. Agreement
would support a reduced phenomenology for the archived corpus, not validate the
generator or discover its true chemistry. Disagreement must remain in the paper.
Classical front models and structural identifiability predate this work; no
first-ever theorem or newly discovered biological mechanism is claimed without
a more comprehensive novelty review and external validation.


==> anc/clotonet_code/revision_amm/theory/attenuation.py <==
"""Extent-attenuated positive-front closure, independent of the archived data.

L' = c + beta/L - gamma L.  Positive-flow fits are sought on the observed
interval; finite numerical multistart failure does not prove infeasibility.
"""
from __future__ import annotations

from dataclasses import dataclass

import numpy as np
from numpy.polynomial.legendre import leggauss
from scipy.optimize import least_squares

from revision_amm.theory.front import IncompatibleFront, travel_time as base_travel
from revision_amm.theory.front import trajectory as base_trajectory

_NODES, _WEIGHTS = leggauss(32)


def _validate(c, beta, gamma):
    if not np.isfinite([c, beta, gamma]).all() or min(c, beta, gamma) < 0 or c+beta == 0:
        raise ValueError("Nonnegative finite coefficients and c+beta>0 are required.")


def equilibrium(c, beta, gamma):
    _validate(c, beta, gamma)
    if gamma == 0:
        return np.inf
    numerator = (c+np.hypot(c, 2*np.sqrt(gamma*beta)))/2
    if gamma < numerator/np.finfo(float).max:
        return np.inf
    return numerator/gamma


def travel_time(lo, hi, c, beta, gamma):
    """Stable integral of L/(beta+cL-gamma L^2) on a positive-flow interval."""
    _validate(c, beta, gamma)
    lo, hi = np.broadcast_arrays(np.asarray(lo, float), np.asarray(hi, float))
    if not np.isfinite(lo).all() or not np.isfinite(hi).all() or np.any(lo <= 0) or np.any(hi < lo):
        raise ValueError("Positive, finite, ordered sizes are required.")
    if gamma == 0:
        return base_travel(lo, hi, c, beta)
    capacity = equilibrium(c, beta, gamma)
    if np.any(hi >= capacity):
        raise ValueError("Travel must be strictly below the positive equilibrium.")
    delta = hi-lo
    if beta == 0:
        denominator = c-gamma*hi
        q = gamma*delta/denominator
        ratio = np.ones_like(q)
        nonzero = q != 0
        ratio[nonzero] = np.log1p(q[nonzero])/q[nonzero]
        return delta/denominator*ratio
    negative_root_magnitude = beta/(gamma*capacity)
    result = np.empty_like(lo)
    # When the equilibrium is remote the two log terms can cancel. The integrand
    # is then smooth, and positive-weight Gaussian quadrature avoids subtraction.
    remote = capacity > 1000*hi
    if np.any(remote):
        lower, distance = lo[remote], delta[remote]
        points = lower[..., None]+distance[..., None]*(_NODES+1)/2
        values = points/(beta+c*points-gamma*points**2)
        result[remote] = distance/2*np.sum(values*_WEIGHTS, axis=-1)
    ordinary = ~remote
    if np.any(ordinary):
        first = capacity*np.log1p(delta[ordinary]/(capacity-hi[ordinary]))
        second = negative_root_magnitude*np.log1p(delta[ordinary]/(lo[ordinary]+negative_root_magnitude))
        result[ordinary] = (first-second)/(gamma*(capacity+negative_root_magnitude))
    return result


def trajectory(initial, elapsed, c, beta, gamma):
    _validate(c, beta, gamma)
    elapsed = np.asarray(elapsed, float)
    if not np.isfinite(initial) or initial <= 0 or np.any(elapsed < 0) or not np.isfinite(elapsed).all():
        raise ValueError("Positive initial size and nonnegative finite elapsed times are required.")
    if gamma == 0:
        return base_trajectory(initial, elapsed, c, beta)
    capacity = equilibrium(c, beta, gamma)
    if initial >= capacity:
        raise ValueError("Positive growing branch requires initial size below equilibrium.")
    if beta == 0:
        return initial+(capacity-initial)*(-np.expm1(-gamma*elapsed))
    lower = np.full_like(elapsed, initial)
    upper = np.minimum(initial+elapsed*(c+beta/initial-gamma*initial), np.nextafter(capacity, 0))
    for _ in range(60):
        middle = lower+(upper-lower)/2
        before = travel_time(initial, middle, c, beta, gamma) < elapsed
        lower = np.where(before, middle, lower)
        upper = np.where(before, upper, middle)
    return lower+(upper-lower)/2


@dataclass(frozen=True)
class AttenuatedFit:
    c: float
    beta: float
    gamma: float
    max_relative_time_residual: float
    exact_numerical_match: bool
    optimizer_success: bool
    starts: int
    nfev: int


def fit_four(times, sizes, *, saturation_only=False, exact_tolerance=1e-7):
    """Four-snapshot travel-time least squares with positive-flow constraints.

    Normalized field S[p Lref/L + (1-p) - d L/Lref] has nonnegative physical
    coefficients for p in [0,1], d in [0,1), and is positive up to Lref=max(size).
    No future size, parameter ground truth, or cross-case training enters.
    """
    times, sizes = np.asarray(times, float), np.asarray(sizes, float)
    if times.shape != (4,) or sizes.shape != (4,) or not np.isfinite(times).all() or not np.isfinite(sizes).all():
        raise ValueError("Four finite observations are required.")
    if np.any(np.diff(times) <= 0) or np.any(times >= 30):
        raise ValueError("Fitting times must be strictly increasing and before 30 minutes.")
    if np.any(sizes <= 0):
        raise IncompatibleFront("nonpositive_size")
    if np.any(np.diff(sizes) <= 0):
        raise IncompatibleFront("nonincreasing_size")
    reference, dt = sizes[-1], np.diff(times)
    lower, upper = sizes[:-1]/reference, sizes[1:]/reference

    def coefficients(parameters):
        if saturation_only:
            share, attenuation = 0., parameters[0]
        else:
            share, attenuation = parameters
        return 1-share, share, attenuation

    def residual(parameters, return_scale=False):
        c, beta, gamma = coefficients(parameters)
        intervals = travel_time(lower, upper, c, beta, gamma)
        # Relative interval-time least squares has an analytic optimal scale.
        relative = intervals/dt
        maximum = np.max(relative)
        normalized = relative/maximum
        normalized_weight = np.sum(normalized)/np.dot(normalized,normalized)
        errors = normalized*normalized_weight-1
        return (errors, maximum/normalized_weight) if return_scale else errors

    starts = ([np.array([d]) for d in (.02, .6, .97)] if saturation_only else
              [np.array([p, d]) for p, d in ((.05, .05), (.7, .1), (.05, .7), (.7, .9))])
    lower_bounds = np.zeros(1 if saturation_only else 2)
    upper_bounds = np.array([1-1e-12] if saturation_only else [1., 1-1e-12])
    trials = []
    for start in starts:
        trials.append(least_squares(residual, start, bounds=(lower_bounds, upper_bounds),
                                    ftol=1e-13, xtol=1e-13, gtol=1e-14, max_nfev=300))
        if np.max(np.abs(trials[-1].fun)) < exact_tolerance/10:
            break
    best = min(trials, key=lambda item: np.dot(item.fun, item.fun))
    errors, scale = residual(best.x, return_scale=True)
    c, beta, gamma = coefficients(best.x)
    maximum = float(np.max(np.abs(errors)))
    return AttenuatedFit(float(scale*c*reference), float(scale*beta*reference**2),
                         float(scale*gamma), maximum, maximum <= exact_tolerance,
                         bool(best.success), len(trials), sum(item.nfev for item in trials))


==> anc/clotonet_code/revision_amm/theory/export_results.py <==
"""Generate manuscript tables/text from audited reduced-model results."""
from __future__ import annotations

import json

import numpy as np
import pandas as pd

from revision_amm.run_experiments import ROOT,digest,write_json


def main():
    assert json.loads((ROOT/"revision_amm/theory/validation.json").read_text())["status"]=="pass"
    directory=ROOT/"revision_amm/results/front_relaxation"
    metrics=pd.read_csv(directory/"metrics.csv")
    complete=json.loads((directory/"completion.json").read_text())
    first=json.loads((ROOT/"revision_amm/results/front_theory/completion.json").read_text())
    def select(schedule,scenario,method,cohort="eligible"):
        rows=metrics[metrics.group.eq("all_1000")&metrics.schedule.eq(schedule)&metrics.scenario.eq(scenario)
                     &metrics["method"].eq(method)&metrics.cohort.eq(cohort)]
        assert len(rows)==1
        return rows.iloc[0]
    labels={"linear":"Linear extrapolation","diffusion":"Pure-diffusion extrapolation",
            "saturating":"First-order saturation", "attenuated":"Transport with attenuation",
            "relaxation":"Growth-speed relaxation"}
    table=[r"\begin{table}[htbp]",r"\centering",
           r"\caption{Simple-model forecast errors with clean observations. Each column uses the same 894 eligible cases for all methods, but case membership may differ between columns. Fits use early sizes only, with no biochemical inputs or training on other curves. Primary visits are near 5, 12, 20, 27 minutes; later visits are near 12, 17, 22, 27. Both predict 30--60 minutes.}",
           r"\label{tab:front-models}",r"\begin{tabular}{lrr}",r"\toprule",
           r"Model & Primary pooled $L^2$ & Later pooled $L^2$ \\",r"\midrule"]
    for method,label in labels.items():
        a,b=select("primary","clean",method),select("late_sensitivity","clean",method)
        assert a.evaluated_n==b.evaluated_n==894
        table.append(f"{label} & {a.pooled_rel_l2:.5f} & {b.pooled_rel_l2:.5f} \\\\")
    table.extend([r"\bottomrule",r"\end{tabular}",r"\end{table}"])
    pairs=pd.read_csv(directory/"surrogate_comparison.csv")
    comparison=[]
    for name,label in [("snode","SNODE"),("monotone_mlp","Monotone MLP"),("pod_rbf","POD--RBF"),
                        ("relaxation_linear_fallback","Relaxation with linear fallback"),("linear","Linear extrapolation")]:
        chosen=pairs[pairs.cohort.eq("all")&pairs["method"].eq(name)]
        if name in ("relaxation_linear_fallback","linear"):
            chosen=chosen[chosen.paired_surrogate.eq("snode")]
        assert len(chosen)==3 and chosen.n.eq(100).all()
        comparison.append((label,float(chosen.pooled_rel_l2_reconstructed.mean()),float(chosen.mean_case_rel_l2.mean())))
    second=[r"\begin{table}[htbp]",r"\centering",
            r"\caption{Reference comparison with all five biochemical inputs unknown; means over three test splits, retaining all 100 cases per split. Surrogates learn from other complete curves and use 2,048 candidates. Relaxation fits four early sizes without cross-case training. The comparison is not matched in training information or computing cost.}",
            r"\label{tab:front-surrogate}",r"\begin{tabular}{lrr}",r"\toprule",
            r"Method & Pooled relative $L^2$ & Mean case relative $L^2$ \\",r"\midrule"]
    for label,pooled,case in comparison:
        second.append(f"{label} & {pooled:.5f} & {case:.5f} \\\\")
    second.extend([r"\bottomrule",r"\end{tabular}",r"\end{table}"])
    a=select("primary","clean","relaxation")
    b=select("primary","clean","linear")
    text=("Each growth model passes its 100-case implementation check against an independent adaptive ODE solver. "
          "The largest forward differences are below $10^{-8}$ stored units. These checks verify the code, not the biological model. "
          "On the stored dataset, the initial transport model can match "
          f"only {first['compatibility_counts']['early']['compatible']} of 1,000 primary three-visit sequences. "
          "Another 604 slow down more than it permits, and 92 have a nonpositive observation. "
          "For 918 cases eligible for its two-measurement bounds, only "
          f"{100*first['exact_envelope']['point_containment']:.1f}\\% of future values and "
          f"{100*first['exact_envelope']['whole_containment']:.1f}\\% of whole future curves lie inside the bounds. "
          "These bounds assume the growth law is correct; their failures show model mismatch, not poor calibration of a probability interval.\n\n"
          "The primary four-visit test has 894 positive, strictly increasing sequences. Of the remaining cases, 92 have "
          "nonpositive values and 14 have repeated sizes. Transport with attenuation gives 561 numerical exact fits. "
          "Relaxation gives 798, plus 96 approximate fits. These counts use the different numerical tolerances stated in the methods; "
          "they do not establish exact biological laws. Approximate fits remain in the forecast comparison. "
          "The relaxation estimate reaches a rate-search boundary in three primary clean cases.\n\n"
          f"On the primary schedule, relaxation reduces pooled error from {b.pooled_rel_l2:.5f} to "
          f"{a.pooled_rel_l2:.5f} relative to linear extrapolation "
          f"({100*(1-a.pooled_rel_l2/b.pooled_rel_l2):.1f}\\% lower), on identical eligible cases. "
          "With later visits, linear extrapolation is better (Table~\\ref{tab:front-models}). "
          "A closer early fit does not ensure a better forecast, and adding model complexity does not help under every schedule.\n\n")
    text += "\n".join(table) + "\n\n"
    for radius,scenario in ((.01,"uniform_0p01"),(.05,"uniform_0p05")):
        r,l=select("primary",scenario,"relaxation"),select("primary",scenario,"linear")
        text+=(f"With uniform errors within $\\pm{radius:.2f}$ stored units, "
               f"{int(r.evaluated_n)} primary-schedule cases remain eligible. Pooled errors are {r.pooled_rel_l2:.5f} "
               f"for relaxation and {l.pooled_rel_l2:.5f} for linear extrapolation. ")
    text+=("These absolute uniform-error levels differ from the relative Gaussian noise used in the surrogate experiment. "
           "Neither noise model was fitted to laboratory measurements.\n\n"
           "To cover every case, the relaxation-with-linear-fallback rule uses relaxation on eligible observations "
           "and linear extrapolation otherwise. Only early observations determine this choice. "
           "The identification theorem does not apply to fallback cases. "
           "Table~\\ref{tab:front-surrogate} shows that this rule improves on linear extrapolation but is less accurate "
           "than the trained surrogates on the three original test splits. "
           "The simple model helps explain what early observations can determine; it does not replace the trained inverse procedure.\n\n")
    (ROOT/"PAPER/amm_front_results.tex").write_text(text+"\n".join(second)+"\n")
    note=["# Reduced-model iteration results", "", "All results are exploratory on the archived corpus; no independent biological validation.", "",
          "| Model | Primary clean pooled error | Late clean pooled error |", "|---|---:|---:|"]
    for method,label in labels.items():
        note.append(f"| {label} | {select('primary','clean',method).pooled_rel_l2:.5f} | {select('late_sensitivity','clean',method).pooled_rel_l2:.5f} |")
    note.extend(["", "Both columns use 894 eligible cases but may have different membership; each comparison is paired within its schedule.", "",
                 "The first transport law rejects most primary three-visit sequences. Extent attenuation improves fit but not forecasting. Relaxation improves the primary clean forecast over linear extrapolation, but the benefit is not uniform under noise or a later schedule. The all-case linear-fallback composite remains behind trained surrogates on the original test partitions.", "",
                 "Mathematical results concern the explicitly stated reduced models. They do not establish structural identifiability of the five original biochemical inputs. All first-iteration failures and pre-fix runs are retained."])
    (ROOT/"revision_amm/theory/results_summary.md").write_text("\n".join(note)+"\n")
    write_json(ROOT/"revision_amm/theory/manuscript_provenance.json",{
        "script_sha256":digest(ROOT/"revision_amm/theory/export_results.py"),
        "metrics_sha256":digest(directory/"metrics.csv"),"surrogate_comparison_sha256":digest(directory/"surrogate_comparison.csv"),
        "transport_completion_sha256":digest(ROOT/"revision_amm/results/front_theory/completion.json"),
        "generated_source":"PAPER/amm_front_results.tex","generated_source_sha256":digest(ROOT/"PAPER/amm_front_results.tex")})
    print("Generated reduced-model manuscript results.")


if __name__=="__main__":
    main()


==> anc/clotonet_code/revision_amm/theory/front.py <==
"""Data-independent two-process front law; no dataset or surrogate imports.

All guarantees are conditional on a positive post-onset front obeying
L' = c + beta/L with constant nonnegative coefficients. This module does not
identify biochemical parameters or provide probabilistic confidence intervals.
"""
from __future__ import annotations

from dataclasses import dataclass

import numpy as np
from scipy.optimize import brentq


class IncompatibleFront(ValueError):
    """The observations cannot identify a member of the stated front family."""


def _coefficients(c, beta):
    if not np.isfinite([c, beta]).all() or c < 0 or beta < 0:
        raise ValueError("Coefficients must be finite and nonnegative.")


def travel_time(lo, hi, c, beta):
    """Integral of L/(c L+beta), with stable pure-process limits."""
    _coefficients(c, beta)
    lo, hi = np.broadcast_arrays(np.asarray(lo, float), np.asarray(hi, float))
    if not np.isfinite(lo).all() or not np.isfinite(hi).all() or np.any(lo <= 0) or np.any(hi < lo):
        raise ValueError("Travel intervals must be finite, positive and ordered.")
    delta = hi - lo
    if c == beta == 0:
        raise ValueError("A stationary front has no positive-distance travel time.")
    if beta == 0:
        return delta / c
    if c == 0:
        return delta * (hi + lo) / (2 * beta)
    den = c * lo + beta
    q = c * delta / den
    small = q < 1e-4
    a, b = np.empty_like(q), np.empty_like(q)
    qs = q[small]
    a[small] = 1 - qs/2 + qs**2/3 - qs**3/4 + qs**4/5
    b[small] = .5 - qs/3 + qs**2/4 - qs**3/5 + qs**4/6
    ql = q[~small]
    a[~small] = np.log1p(ql)/ql
    b[~small] = (ql-np.log1p(ql))/ql**2
    return delta/den * (lo*a + delta*b)


def trajectory(initial, elapsed, c, beta):
    """Evaluate the positive forward solution using a bracketed time inversion."""
    _coefficients(c, beta)
    elapsed = np.asarray(elapsed, float)
    if not np.isfinite(initial) or initial <= 0 or not np.isfinite(elapsed).all() or np.any(elapsed < 0):
        raise ValueError("A positive initial size and nonnegative elapsed times are required.")
    if beta == 0:
        return initial + c * elapsed
    if c == 0:
        return np.sqrt(initial**2 + 2*beta*elapsed)
    lower = np.full_like(elapsed, initial)
    # The vector field is nonincreasing in size, giving this rigorous bracket.
    upper = initial + elapsed * (c + beta/initial)
    for _ in range(60):
        middle = lower + (upper-lower)/2
        before = travel_time(initial, middle, c, beta) < elapsed
        lower = np.where(before, middle, lower)
        upper = np.where(before, upper, middle)
    return lower + (upper-lower)/2


@dataclass(frozen=True)
class FrontFit:
    c: float
    beta: float
    share: float
    observed_ratio: float
    linear_ratio: float
    diffusion_ratio: float


def fit_three(times, sizes, ratio_tolerance=1e-10):
    """Unique exact three-snapshot inversion, including pure-process endpoints.

    share is the constant-speed fraction at the middle observed size. Floating
    point tolerance is not an observational-noise or model-discrepancy tolerance.
    """
    times, sizes = np.asarray(times, float), np.asarray(sizes, float)
    if times.shape != (3,) or sizes.shape != (3,) or not np.isfinite(times).all() or not np.isfinite(sizes).all():
        raise ValueError("Exactly three finite times and sizes are required.")
    if np.any(np.diff(times) <= 0):
        raise ValueError("Times must be strictly increasing.")
    if np.any(sizes <= 0):
        raise IncompatibleFront("nonpositive_size")
    if np.any(np.diff(sizes) <= 0):
        raise IncompatibleFront("nonincreasing_size")
    dt = np.diff(times)
    observed = dt[1]/dt[0]
    linear = (sizes[2]-sizes[1])/(sizes[1]-sizes[0])
    diffusion = linear*(sizes[2]+sizes[1])/(sizes[1]+sizes[0])
    tol = ratio_tolerance*max(1., abs(observed), abs(linear), abs(diffusion))
    if observed < linear-tol:
        raise IncompatibleFront("acceleration_incompatible")
    if observed > diffusion+tol:
        raise IncompatibleFront("excess_deceleration_incompatible")
    reference = sizes[1]

    def interval_ratio(share):
        first = travel_time(sizes[0], sizes[1], share, (1-share)*reference)
        second = travel_time(sizes[1], sizes[2], share, (1-share)*reference)
        return float(second/first)

    if abs(observed-linear) <= tol:
        share = 1.
    elif abs(observed-diffusion) <= tol:
        share = 0.
    else:
        share = brentq(lambda p: interval_ratio(p)-observed, 0., 1., xtol=1e-13)
    speed = float(travel_time(sizes[0], sizes[1], share, (1-share)*reference)/dt[0])
    return FrontFit(speed*share, speed*(1-share)*reference, share,
                    observed, linear, diffusion)


def envelope(times, sizes, future_times):
    """Sharp set of future sizes compatible with two exact positive snapshots."""
    times, sizes, future = np.asarray(times, float), np.asarray(sizes, float), np.asarray(future_times, float)
    if times.shape != (2,) or sizes.shape != (2,) or not all(np.isfinite(v).all() for v in (times, sizes, future)):
        raise ValueError("Two finite times and sizes are required.")
    if times[1] <= times[0] or np.any(future < times[1]):
        raise ValueError("Times must be increasing and forecasts after the second snapshot.")
    if sizes[0] <= 0 or sizes[1] <= sizes[0]:
        raise IncompatibleFront("Envelope requires strictly increasing positive sizes.")
    h = (future-times[1])/(times[1]-times[0])
    lower = np.sqrt(sizes[1]**2+h*(sizes[1]**2-sizes[0]**2))
    upper = sizes[1]+h*(sizes[1]-sizes[0])
    return lower, upper


def bounded_error_envelope(times, observed_sizes, radii, future_times):
    """Sharp bounds over two independent, positive, separated error boxes."""
    observed, radii = np.asarray(observed_sizes, float), np.broadcast_to(np.asarray(radii, float), (2,))
    if observed.shape != (2,) or not np.isfinite(radii).all() or np.any(radii < 0):
        raise ValueError("Two observed sizes and finite nonnegative radii are required.")
    low, high = observed-radii, observed+radii
    if low[0] <= 0 or low[1] <= high[0]:
        raise IncompatibleFront("Observation boxes must be positive and strictly separated.")
    lower, _ = envelope(times, [high[0], low[1]], future_times)
    _, upper = envelope(times, [low[0], high[1]], future_times)
    return lower, upper


==> anc/clotonet_code/revision_amm/theory/make_figures.py <==
"""Audited paired-error and deterministic case illustration for the manuscript."""
from __future__ import annotations

import json

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

from revision_amm.run_experiments import ROOT,digest,load_data,write_json
from revision_amm.theory.relaxation import trajectory


def main():
    assert json.loads((ROOT/"revision_amm/theory/validation.json").read_text())["status"]=="pass"
    source=ROOT/"revision_amm/results/front_relaxation/primary_clean_per_case.csv"
    frame=pd.read_csv(source)
    eligible=frame[frame.relaxation_error_squared.notna()].copy()
    assert len(eligible)==894
    _,y,t=load_data()
    arrays=np.load(ROOT/"revision_amm/results/front_relaxation/primary_clean_predictions.npz",allow_pickle=False)
    selected=int(np.random.default_rng(20260915).choice(eligible.case_id.to_numpy()))
    row=eligible[eligible.case_id.eq(selected)].iloc[0]
    x=eligible.linear_case_rel_l2.to_numpy()
    z=eligible.relaxation_case_rel_l2.to_numpy()
    assert (x>0).all() and (z>0).all()
    plt.rcParams.update({"font.family":"DejaVu Sans","font.size":9,"axes.labelsize":9,"axes.titlesize":10,
                         "xtick.labelsize":8,"ytick.labelsize":8,"legend.fontsize":8,
                         "pdf.fonttype":42,"ps.fonttype":42,"axes.spines.top":False,"axes.spines.right":False})
    fig,axes=plt.subplots(1,2,figsize=(7.1,3.1),layout="constrained")
    exact=eligible.relaxation_status.eq("exact_numerical_match").to_numpy()
    ax=axes[0]
    for chosen,color,label,marker in ((exact,"#235789","Numerical exact fit","o"),(~exact,"#C7792A","Approximate fit","x")):
        ax.scatter(x[chosen],z[chosen],s=9,alpha=.55,c=color,marker=marker,label=label,rasterized=True,linewidths=.5)
    low=min(x.min(),z.min())*.7
    high=max(x.max(),z.max())*1.4
    ax.plot([low,high],[low,high],color="#60646A",ls="--",lw=1)
    ax.set(xscale="log",yscale="log",xlim=(low,high),ylim=(low,high),
           xlabel="Linear forecast: case relative $L^2$ error",ylabel="Relaxation forecast: case relative $L^2$ error",
           title="(a) Paired forecasts, 894 eligible cases")
    ax.legend(loc="upper left",frameon=False,handletextpad=.2)
    ax.grid(alpha=.15,which="major")
    ax=axes[1]
    visits,fi=arrays["visit_idx"],arrays["future_idx"]
    future_curve=trajectory(y[selected,visits[0]],t[visits[0]:]-t[visits[0]],
                            row.relaxation_steady_speed,row.relaxation_excess_speed,row.relaxation_rate)
    ax.plot(t,y[selected],color="#25292D",lw=1.7,label="Archived trajectory")
    ax.plot(t[visits[0]:],future_curve,color="#235789",lw=1.5,label="Relaxation fit/forecast")
    linear=np.load(ROOT/"revision_amm/results/front_attenuation/primary_clean_predictions.npz",allow_pickle=False)["linear"][selected]
    ax.plot(t[fi],linear,color="#C7792A",ls="--",lw=1.4,label="Linear forecast")
    ax.scatter(t[visits],y[selected,visits],facecolor="white",edgecolor="#25292D",s=23,zorder=5,label="Four observations")
    ax.axvspan(30,60,color="#AEB6BF",alpha=.13)
    ax.axvline(30,color="#AEB6BF",ls=":",lw=1)
    ax.set(xlim=(0,60),ylim=(0,max(y[selected].max(),future_curve.max(),linear.max())*1.12),
           xlabel="Time (minutes)",ylabel="Size (stored units)",title=f"(b) Fixed-seed illustration: case {selected}")
    ax.set_xticks([0,15,30,45,60])
    ax.legend(loc="upper left",frameon=False,handlelength=1.5,labelspacing=.3)
    base=ROOT/"PAPER/figs/amm_front_validation"
    fig.savefig(base.with_suffix(".pdf"))
    fig.savefig(base.with_suffix(".png"),dpi=220)
    plt.close(fig)
    keep=["case_id","relaxation_status","linear_case_rel_l2","relaxation_case_rel_l2"]
    eligible[keep].to_csv(ROOT/"revision_amm/theory/figure_source_rows.csv",index=False)
    write_json(ROOT/"revision_amm/theory/figure_provenance.json",{
        "source":str(source.relative_to(ROOT)),"source_sha256":digest(source),
        "script_sha256":digest(ROOT/"revision_amm/theory/make_figures.py"),"case_count":len(eligible),
        "illustration_case_id":selected,"illustration_selection":"uniform choice from eligible IDs, seed 20260915; no future-error selection",
        "below_identity_count":int((z<x).sum()),"figure":"PAPER/figs/amm_front_validation.pdf",
        "figure_sha256":digest(base.with_suffix(".pdf")),"png_sha256":digest(base.with_suffix(".png")),
        "data_sha256":digest(ROOT/"clot_net_data.mat"),"boundary":"One archived corpus; example is illustrative, not an independent case"})
    print(f"Plotted 894 paired cases; fixed-seed example ID {selected}.")


if __name__=="__main__":
    main()


==> anc/clotonet_code/revision_amm/theory/relaxation.py <==
"""Sustained front propagation plus a first-order relaxing excess drive."""
from __future__ import annotations

from dataclasses import dataclass

import numpy as np
from scipy.optimize import minimize_scalar

from revision_amm.theory.front import IncompatibleFront


def relaxation_integral(rate,elapsed):
    elapsed=np.asarray(elapsed,float)
    if not np.isfinite(rate) or rate<0 or not np.isfinite(elapsed).all() or np.any(elapsed<0):
        raise ValueError("Nonnegative finite rate and elapsed times are required.")
    if rate==0:
        return elapsed
    return -np.expm1(-rate*elapsed)/rate


def trajectory(initial,elapsed,steady_speed,excess_speed,rate):
    if not np.isfinite([initial,steady_speed,excess_speed]).all() or initial<=0 or min(steady_speed,excess_speed)<0:
        raise ValueError("Positive initial size and nonnegative finite speeds are required.")
    elapsed=np.asarray(elapsed,float)
    return initial+steady_speed*elapsed+excess_speed*relaxation_integral(rate,elapsed)


@dataclass(frozen=True)
class RelaxationFit:
    steady_speed: float
    excess_speed: float
    rate: float
    max_observation_residual: float
    relative_observation_l2: float
    exact_numerical_match: bool
    branch: str
    rate_at_search_boundary: bool
    rate_lower: float
    rate_upper: float


def fit_four(times,sizes):
    times,sizes=np.asarray(times,float),np.asarray(sizes,float)
    if times.shape!=(4,) or sizes.shape!=(4,) or not np.isfinite(times).all() or not np.isfinite(sizes).all():
        raise ValueError("Four finite observations are required.")
    if np.any(np.diff(times)<=0) or np.any(times>=30):
        raise ValueError("Increasing fitting times strictly before 30 minutes are required.")
    if np.any(sizes<=0):
        raise IncompatibleFront("nonpositive_size")
    if np.any(np.diff(sizes)<=0):
        raise IncompatibleFront("nonincreasing_size")
    elapsed=times[1:]-times[0]
    target=sizes[1:]-sizes[0]
    low,high=1e-5/elapsed[-1],25/np.min(np.diff(times))

    def project(rate):
        g=relaxation_integral(rate,elapsed)
        design=np.column_stack([elapsed/elapsed[-1],g/g[-1]])
        candidates=[]
        coefficients=np.linalg.lstsq(design,target,rcond=1e-12)[0]
        if np.all(coefficients>=0):
            candidates.append(coefficients)
        for j in range(2):
            boundary=np.zeros(2)
            boundary[j]=max(0.,np.dot(design[:,j],target)/np.dot(design[:,j],design[:,j]))
            candidates.append(boundary)
        best=min(candidates,key=lambda a:np.sum((design@a-target)**2))
        delta=design@best-target
        return float(np.dot(delta,delta)),best[0]/elapsed[-1],best[1]/g[-1],delta

    grid=np.linspace(np.log(low),np.log(high),81)
    values=[project(float(np.exp(z)))[0] for z in grid]
    possibilities=[(values[i],float(np.exp(grid[i]))) for i in (0,len(grid)-1)]
    for i in range(1,len(grid)-1):
        if values[i]<=values[i-1] and values[i]<=values[i+1]:
            result=minimize_scalar(lambda z:project(float(np.exp(z)))[0],bounds=(grid[i-1],grid[i+1]),
                                   method="bounded",options={"xatol":1e-11})
            possibilities.append((float(result.fun),float(np.exp(result.x))))
    linear=project(0.)
    possibilities.append((linear[0],0.))
    loss,rate=min(possibilities)
    loss,steady,excess,delta=project(rate)
    tolerance=1e-7*max(1.,float(np.max(sizes)))
    # Prefer the exact linear representation when the sampled curve is linear;
    # its redundant split between two constant speeds has no physical meaning.
    if np.max(np.abs(linear[3]))<=1e-12*max(1.,float(np.max(sizes))):
        rate,loss,steady,excess,delta=0.,linear[0],linear[1]+linear[2],0.,linear[3]
    return RelaxationFit(float(steady),float(excess),float(rate),float(np.max(np.abs(delta))),
                         float(np.sqrt(loss)/max(np.linalg.norm(target),1e-12)),
                         bool(np.max(np.abs(delta))<=tolerance),"linear" if rate==0 or excess==0 else "curved",
                         bool(rate>0 and (rate<=low*1.001 or rate>=high/1.001)),low,high)


==> anc/clotonet_code/revision_amm/theory/run_attenuation.py <==
"""Second, explicitly post-hoc front-model iteration with complete case accounting."""
from __future__ import annotations

import argparse
from dataclasses import asdict
import json
from pathlib import Path
import time

import numpy as np
import pandas as pd
from scipy.integrate import solve_ivp

from revision_amm.run_experiments import ROOT, digest, get_split, load_data, write_csv, write_json
from revision_amm.theory.attenuation import fit_four, trajectory, equilibrium
from revision_amm.theory.front import IncompatibleFront
from revision_amm.theory.run_validation import simple_controls


def verify_constructed():
    rng = np.random.default_rng(1911)
    rows = []
    t = np.array([4.9992, 12., 20., 27., 60.])
    for case in range(100):
        c, beta, gamma = 10**rng.uniform([-2,-3,-2.5], [-.5,-.5,-1.])
        initial = .1*equilibrium(c,beta,gamma)
        reference = solve_ivp(lambda t,y: c+beta/y-gamma*y, (0,t[-1]-t[0]), [initial],
                              t_eval=t-t[0], rtol=2e-12, atol=2e-13).y[0]
        values = trajectory(initial,t-t[0],c,beta,gamma)
        fit = fit_four(t[:4],values[:4])
        predicted = trajectory(initial,t-t[0],fit.c,fit.beta,fit.gamma)
        rows.append({"case_id":case,"c":c,"beta":beta,"gamma":gamma,"initial":initial,
                     "ode_max_abs_error":float(np.max(np.abs(reference-values))),
                     "fit_max_abs_error":float(np.max(np.abs(predicted-values))),
                     "coefficient_max_relative_error":float(np.max(np.abs(np.array([fit.c,fit.beta,fit.gamma])/[c,beta,gamma]-1))),
                     "exact_numerical_match":fit.exact_numerical_match})
    return rows


def observation_noise(seed, schedule_index, scenario_index, shape, radius):
    """Condition-local streams make resumed/skipped shards exactly replayable."""
    rng = np.random.default_rng(np.random.SeedSequence([seed,schedule_index,scenario_index]))
    return rng.uniform(-radius,radius,size=shape)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--out", type=Path, default=ROOT/"revision_amm/results/front_attenuation")
    parser.add_argument("--limit", type=int, default=1000)
    args = parser.parse_args()
    out = args.out.resolve()
    if not 1 <= args.limit <= 1000:
        raise ValueError("Limit must be in [1,1000].")
    sources = ["attenuation.py","test_attenuation.py","run_attenuation.py","ITERATION_2_PROTOCOL.md",
               "front.py","run_validation.py"]
    protocol = {"iteration":2,"post_hoc_model_extension":True,"data_sha256":digest(ROOT/"clot_net_data.mat"),
                "source_sha256":{s:digest(ROOT/"revision_amm/theory"/s) for s in sources},
                "data_loader_sha256":digest(ROOT/"revision_amm/run_experiments.py"),
                "schedules":{"primary":[5,12,20,27],"late_sensitivity":[12,17,22,27]},
                "scenarios":{"clean":0.,"uniform_0p01":.01,"uniform_0p05":.05},
                "noise_seed":20260914,"limit":args.limit,"exact_relative_time_tolerance":1e-7,
                "loss":"relative consecutive-interval travel-time least squares",
                "boundary":"No original-generator recovery, fresh mechanistic trajectories, or biological validation"}
    if (out/"protocol.json").exists() and json.loads((out/"protocol.json").read_text()) != protocol:
        raise ValueError("Different protocol exists; choose a fresh output directory.")
    write_json(out/"protocol.json",protocol)
    constructed = verify_constructed()
    write_csv(out/"constructed_verification.csv",constructed)
    x,y,t = load_data()
    ids = np.arange(args.limit)
    fi = np.flatnonzero(t>=30)
    future, truth = t[fi], y[ids][:,fi]
    started = time.monotonic()
    for schedule_index,(schedule, desired) in enumerate(protocol["schedules"].items()):
        visits = np.array([np.argmin(np.abs(t-value)) for value in desired])
        for scenario_index,(scenario,radius) in enumerate(protocol["scenarios"].items()):
            key = f"{schedule}_{scenario}"
            shard = out/"shards"/f"{key}.json"
            if shard.exists():
                saved = json.loads(shard.read_text())
                if not all(digest(out/name)==value for name,value in saved["artifact_sha256"].items()):
                    raise ValueError("Completed shard hash mismatch.")
                continue
            observed = y[ids][:,visits]+observation_noise(protocol["noise_seed"],schedule_index,
                                                         scenario_index,(len(ids),4),radius)
            predictions = {m:np.full_like(truth,np.nan) for m in ("attenuated","saturating","linear","diffusion")}
            rows = []
            for pos,case in enumerate(ids):
                row={"case_id":int(case),"schedule":schedule,"scenario":scenario,"radius_raw":radius,
                     "low_tf":bool(x[case,0]<1000),"truth_squared":float(np.sum(truth[pos]**2))}
                for method in ("attenuated","saturating"):
                    try:
                        fit=fit_four(t[visits],observed[pos],saturation_only=method=="saturating")
                        all_pred=trajectory(observed[pos,0],np.r_[t[visits]-t[visits[0]],future-t[visits[0]]],fit.c,fit.beta,fit.gamma)
                        predictions[method][pos]=all_pred[4:]
                        row[f"{method}_status"]="exact_numerical_match" if fit.exact_numerical_match else "approximate_best_found"
                        for field,value in asdict(fit).items():
                            row[f"{method}_{field}"]=value
                        row[f"{method}_observation_max_abs_residual"]=float(np.max(np.abs(all_pred[:4]-observed[pos])))
                    except IncompatibleFront as error:
                        row[f"{method}_status"]=str(error)
                predictions["linear"][pos],predictions["diffusion"][pos]=simple_controls(t[visits],observed[pos],future)
                for method,values in predictions.items():
                    if np.isfinite(values[pos]).all():
                        squared=float(np.sum((values[pos]-truth[pos])**2))
                        row[f"{method}_error_squared"]=squared
                        row[f"{method}_case_rel_l2"]=float(np.sqrt(squared/max(row["truth_squared"],1e-24)))
                rows.append(row)
                if (pos+1)%200==0:
                    print(f"{key}: {pos+1}/{len(ids)} cases; elapsed {time.monotonic()-started:.1f}s",flush=True)
            case_file=f"{key}_per_case.csv"
            pred_file=f"{key}_predictions.npz"
            write_csv(out/case_file,rows)
            np.savez_compressed(out/pred_file,case_id=ids,visit_idx=visits,future_idx=fi,observed=observed,**predictions)
            write_json(shard,{"status":"complete","case_count":len(ids),
                              "artifact_sha256":{n:digest(out/n) for n in (case_file,pred_file)}})
            print(f"Completed {key}",flush=True)
    frames=[pd.read_csv(out/f"{s}_{q}_per_case.csv") for s in protocol["schedules"] for q in protocol["scenarios"]]
    frame=pd.concat(frames,ignore_index=True)
    frame.to_csv(out/"per_case.csv",index=False)
    groups={"all_1000":ids,"low_tf":ids[x[ids,0]<1000]}
    for seed in (42,43,44):
        split,_=get_split(seed)
        groups[f"test_seed_{seed}"]=np.intersect1d(ids,split["test_idx"])
    metrics=[]
    for (schedule,scenario),section in frame.groupby(["schedule","scenario"]):
        for group,group_ids in groups.items():
            sub=section[section.case_id.isin(group_ids)]
            for cohort in ("all","eligible","exact_attenuated"):
                if cohort=="eligible":
                    selected=sub[sub.attenuated_error_squared.notna()]
                elif cohort=="exact_attenuated":
                    selected=sub[sub.attenuated_status.eq("exact_numerical_match")]
                else:
                    selected=sub
                for method in ("attenuated","saturating","linear","diffusion"):
                    valid=selected[selected[f"{method}_error_squared"].notna()]
                    if len(valid)==0:
                        continue
                    metrics.append({"schedule":schedule,"scenario":scenario,"group":group,"cohort":cohort,"method":method,
                                    "group_n":len(sub),"selected_n":len(selected),"evaluated_n":len(valid),
                                    "pooled_rel_l2":float(np.sqrt(valid[f"{method}_error_squared"].sum()/valid.truth_squared.sum())),
                                    "mean_case_rel_l2":float(valid[f"{method}_case_rel_l2"].mean())})
    write_csv(out/"metrics.csv",metrics)
    summaries=[]
    for (schedule,scenario),sub in frame.groupby(["schedule","scenario"]):
        summaries.append({"schedule":schedule,"scenario":scenario,"n":len(sub),
                          "attenuated_statuses":sub.attenuated_status.value_counts().to_dict(),
                          "saturating_statuses":sub.saturating_status.value_counts().to_dict(),
                          "attenuated_optimizer_failures":int(sub.attenuated_optimizer_success.eq(False).sum())})
    completion={"status":"complete","unique_cases":len(ids),"case_condition_rows":len(frame),
                "shards":6,"summaries":summaries,"constructed_cases":len(constructed),
                "constructed_exact_matches":sum(r["exact_numerical_match"] for r in constructed),
                "constructed_max_ode_abs_error":max(r["ode_max_abs_error"] for r in constructed),
                "constructed_max_fit_abs_error":max(r["fit_max_abs_error"] for r in constructed),
                "artifact_sha256":{n:digest(out/n) for n in ("per_case.csv","metrics.csv","constructed_verification.csv")},
                "boundary":protocol["boundary"]}
    write_json(out/"completion.json",completion)
    print(json.dumps(completion,indent=2))
    print(pd.DataFrame(metrics).query("group=='all_1000' and scenario=='clean' and cohort=='eligible'").to_string(index=False))


if __name__=="__main__":
    main()


==> anc/clotonet_code/revision_amm/theory/run_relaxation.py <==
"""Matched-observation comparison of the third reduced model and retained controls."""
from __future__ import annotations

from dataclasses import asdict
import json
import time

import numpy as np
import pandas as pd
from scipy.integrate import solve_ivp

from revision_amm.run_experiments import ROOT,digest,load_data,get_split,write_csv,write_json
from revision_amm.theory.front import IncompatibleFront
from revision_amm.theory.relaxation import fit_four,trajectory


def main():
    out=ROOT/"revision_amm/results/front_relaxation"
    source=ROOT/"revision_amm/results/front_attenuation"
    source_completion=json.loads((source/"completion.json").read_text())
    assert source_completion["status"]=="complete" and source_completion["unique_cases"]==1000
    names=["relaxation.py","test_relaxation.py","run_relaxation.py","ITERATION_3_PROTOCOL.md"]
    protocol={"iteration":3,"data_sha256":digest(ROOT/"clot_net_data.mat"),
              "source_sha256":{s:digest(ROOT/"revision_amm/theory"/s) for s in names},
              "observation_source":"revision_amm/results/front_attenuation",
              "observation_completion_sha256":digest(source/"completion.json"),
              "post_hoc_model_development":True,"no_cross_case_training":True,
              "boundary":"Mathematical model verification and exploratory archived-corpus forecasting, not biological validation"}
    if (out/"protocol.json").exists() and json.loads((out/"protocol.json").read_text())!=protocol:
        raise ValueError("A different protocol already exists.")
    write_json(out/"protocol.json",protocol)
    rng=np.random.default_rng(9715)
    constructed=[]
    ct=np.array([0.,7.0008,15.0008,22.0008,55.0008])
    for case in range(100):
        steady,excess,rate=10**rng.uniform([-2,-2,-2],[-.7,-.5,-.5])
        values=trajectory(.2,ct,steady,excess,rate)
        independent=solve_ivp(lambda t,y:[steady+y[1],-rate*y[1]],(0,ct[-1]),[.2,excess],
                              t_eval=ct,rtol=2e-12,atol=2e-13).y[0]
        fit=fit_four(ct[:4]+4.9992,values[:4])
        prediction=trajectory(.2,ct,fit.steady_speed,fit.excess_speed,fit.rate)
        constructed.append({"case_id":case,"steady":steady,"excess":excess,"rate":rate,
                            "ode_max_abs_error":float(np.max(np.abs(values-independent))),
                            "fit_max_abs_error":float(np.max(np.abs(values-prediction))),
                            "exact_numerical_match":fit.exact_numerical_match})
    write_csv(out/"constructed_verification.csv",constructed)
    x,y,t=load_data()
    frames=[]
    started=time.monotonic()
    for schedule in ("primary","late_sensitivity"):
        for scenario in ("clean","uniform_0p01","uniform_0p05"):
            key=f"{schedule}_{scenario}"
            arrays=np.load(source/f"{key}_predictions.npz",allow_pickle=False)
            frame=pd.read_csv(source/f"{key}_per_case.csv")
            visits,fi=arrays["visit_idx"],arrays["future_idx"]
            prediction=np.full((1000,len(fi)),np.nan)
            rows=[]
            for case in range(1000):
                observed=arrays["observed"][case]
                row={"case_id":case}
                try:
                    fit=fit_four(t[visits],observed)
                    prediction[case]=trajectory(observed[0],t[fi]-t[visits[0]],fit.steady_speed,fit.excess_speed,fit.rate)
                    row.update({f"relaxation_{k}":v for k,v in asdict(fit).items()})
                    row["relaxation_status"]="exact_numerical_match" if fit.exact_numerical_match else "approximate_best_found"
                    error=float(np.sum((prediction[case]-y[case,fi])**2))
                    row["relaxation_error_squared"]=error
                    row["relaxation_case_rel_l2"]=float(np.sqrt(error/np.sum(y[case,fi]**2)))
                except IncompatibleFront as error:
                    row["relaxation_status"]=str(error)
                rows.append(row)
                if (case+1)%250==0:
                    print(f"{key}: {case+1}/1000, elapsed {time.monotonic()-started:.1f}s",flush=True)
            combined=frame.merge(pd.DataFrame(rows),on="case_id",validate="one_to_one")
            assert combined.relaxation_error_squared.notna().equals(combined.attenuated_error_squared.notna())
            hybrid=np.where(np.isfinite(prediction),prediction,arrays["linear"])
            squared=np.sum((hybrid-y[:,fi])**2,axis=1)
            combined["relaxation_linear_fallback_error_squared"]=squared
            combined["relaxation_linear_fallback_case_rel_l2"]=np.sqrt(squared/combined.truth_squared)
            combined.to_csv(out/f"{key}_per_case.csv",index=False)
            np.savez_compressed(out/f"{key}_predictions.npz",case_id=arrays["case_id"],visit_idx=visits,future_idx=fi,
                                observed=arrays["observed"],relaxation=prediction,relaxation_linear_fallback=hybrid)
            frames.append(combined)
    frame=pd.concat(frames,ignore_index=True)
    frame.to_csv(out/"per_case.csv",index=False)
    groups={"all_1000":np.arange(1000),"low_tf":np.flatnonzero(x[:,0]<1000)}
    for seed in (42,43,44):
        split,_=get_split(seed)
        groups[f"test_seed_{seed}"]=np.array(split["test_idx"])
    metrics=[]
    for (schedule,scenario),section in frame.groupby(["schedule","scenario"]):
        for group,ids in groups.items():
            sub=section[section.case_id.isin(ids)]
            for cohort in ("all","eligible","exact_relaxation"):
                selected=(sub if cohort=="all" else sub[sub.relaxation_error_squared.notna()] if cohort=="eligible"
                          else sub[sub.relaxation_status.eq("exact_numerical_match")])
                for method in ("relaxation","relaxation_linear_fallback","attenuated","saturating","linear","diffusion"):
                    valid=selected[selected[f"{method}_error_squared"].notna()]
                    if not len(valid):
                        continue
                    metrics.append({"schedule":schedule,"scenario":scenario,"group":group,"cohort":cohort,"method":method,
                                    "group_n":len(sub),"selected_n":len(selected),"evaluated_n":len(valid),
                                    "pooled_rel_l2":float(np.sqrt(valid[f"{method}_error_squared"].sum()/valid.truth_squared.sum())),
                                    "mean_case_rel_l2":float(valid[f"{method}_case_rel_l2"].mean())})
    write_csv(out/"metrics.csv",metrics)
    archived=pd.read_csv(ROOT/"revision_amm/results/main_2048/per_case_metrics.csv")
    archived=archived[(archived["mask"]==31)&archived.scenario.eq("clean")]
    primary=frame[frame.schedule.eq("primary")&frame.scenario.eq("clean")]
    paired=archived.merge(primary,on="case_id",validate="many_to_one",suffixes=("_surrogate",""))
    paired.to_csv(out/"surrogate_pairs.csv",index=False)
    comparison=[]
    for (seed,model),section in paired.groupby(["seed","model"]):
        for cohort in ("all","eligible"):
            sub=section if cohort=="all" else section[section.relaxation_error_squared.notna()]
            for name in (model,"relaxation_linear_fallback","linear","relaxation"):
                value=sub.case_rel_l2 if name==model else sub[f"{name}_case_rel_l2"]
                valid=value.notna()
                if not valid.any():
                    continue
                comparison.append({"seed":int(seed),"paired_surrogate":model,"cohort":cohort,"method":name,
                                   "n":int(valid.sum()),"mean_case_rel_l2":float(value[valid].mean()),
                                   "pooled_rel_l2_reconstructed":float(np.sqrt(np.sum(value[valid]**2*sub.loc[valid,"truth_squared"])/sub.loc[valid,"truth_squared"].sum()))})
    write_csv(out/"surrogate_comparison.csv",comparison)
    counts=[]
    for (schedule,scenario),sub in frame.groupby(["schedule","scenario"]):
        counts.append({"schedule":schedule,"scenario":scenario,"statuses":sub.relaxation_status.value_counts().to_dict(),
                       "rate_boundary_hits":int(sub.relaxation_rate_at_search_boundary.eq(True).sum())})
    summary={"status":"complete","unique_cases":1000,"case_condition_rows":len(frame),"counts":counts,
             "constructed_cases":100,"constructed_exact_matches":sum(r["exact_numerical_match"] for r in constructed),
             "constructed_max_ode_abs_error":max(r["ode_max_abs_error"] for r in constructed),
             "constructed_max_fit_abs_error":max(r["fit_max_abs_error"] for r in constructed),
             "artifact_sha256":{p.name:digest(p) for p in sorted(out.iterdir()) if p.suffix in (".csv",".npz")},
             "boundary":protocol["boundary"]}
    write_json(out/"completion.json",summary)
    print(json.dumps({k:v for k,v in summary.items() if k!="artifact_sha256"},indent=2))
    print(pd.DataFrame(metrics).query("group=='all_1000' and scenario=='clean' and cohort=='eligible'").to_string(index=False))


if __name__=="__main__":
    main()


==> anc/clotonet_code/revision_amm/theory/run_validation.py <==
"""Falsifiable, no-training validation of a proposed front law on the MAT corpus."""
from __future__ import annotations

import argparse
from collections import Counter
import json
from pathlib import Path
import platform
import sys

import numpy as np
import pandas as pd
from scipy.integrate import solve_ivp

from revision_amm.run_experiments import ROOT, digest, get_split, load_data, write_csv, write_json
from revision_amm.theory.front import (IncompatibleFront, bounded_error_envelope,
                                      envelope, fit_three, trajectory)


def predict_from_three(observed_times, observed_sizes, target_times):
    """Only an explicit early observation context enters the fitted forecast."""
    if np.any(np.asarray(observed_times) >= 30):
        raise ValueError("Fitting observations must be strictly before 30 minutes.")
    fit = fit_three(observed_times, observed_sizes)
    predicted = trajectory(observed_sizes[0], np.asarray(target_times)-observed_times[0], fit.c, fit.beta)
    return fit, predicted


def simple_controls(observed_times, observed_sizes, future):
    """Last-two-value extrapolators, including flat and zero-onset inputs.

    These are descriptive controls; no theorem guarantee is assigned to zeros.
    """
    h = (future-observed_times[-1])/(observed_times[-1]-observed_times[-2])
    first, last = observed_sizes[-2:]
    return (last+h*(last-first),
            np.sqrt(np.maximum(0., last**2+h*(last**2-first**2))))


def constructed_verification():
    rng = np.random.default_rng(903)
    rows = []
    times = np.array([0., 7., 15., 22., 55.])
    for case in range(100):
        c, beta, initial = 10**rng.uniform([-2, -3, -1], [-.5, -.5, 0])
        if case == 0:
            c = 0.
        if case == 1:
            beta = 0.
        reference = solve_ivp(lambda t, y: c+beta/y, (0, times[-1]), [initial],
                              t_eval=times, rtol=2e-12, atol=2e-13).y[0]
        analytic = trajectory(initial, times, c, beta)
        fit = fit_three(times[:3], analytic[:3])
        predicted = trajectory(initial, times, fit.c, fit.beta)
        low, high = envelope(times[:2], analytic[:2], times[2:])
        rows.append({"case_id": case, "c": c, "beta": beta, "initial": initial,
                     "ode_max_abs_error": float(np.max(np.abs(analytic-reference))),
                     "recovered_c_abs_error": abs(fit.c-c),
                     "recovered_beta_abs_error": abs(fit.beta-beta),
                     "recovered_trajectory_max_abs_error": float(np.max(np.abs(predicted-analytic))),
                     "envelope_contains": bool(np.all((analytic[2:] >= low-1e-10) & (analytic[2:] <= high+1e-10)))})
    return rows


def summarize_bounded_noise(rows, radii):
    """Use explicit indexing; nested pandas query scopes lose local variables."""
    frame = pd.DataFrame(rows)
    summaries = []
    for radius in radii:
        subset = frame.loc[frame.radius_raw.eq(radius)]
        eligible = subset.loc[subset.status.eq("eligible")]
        summaries.append({"radius_raw": radius, "eligible": len(eligible),
                          **{field: float(eligible[field].mean()) if len(eligible) else None
                             for field in ("point_containment", "whole_containment", "mean_width_raw")}})
    return summaries


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--out", type=Path, default=ROOT / "revision_amm/results/front_theory")
    args = parser.parse_args()
    out = args.out.resolve()
    source_names = ["front.py", "run_validation.py", "PROTOCOL.md", "test_front.py"]
    protocol = {
        "study": "data_independent_two_process_front_v1",
        "data_sha256": digest(ROOT / "clot_net_data.mat"),
        "source_sha256": {s: digest(ROOT / "revision_amm/theory" / s) for s in source_names},
        "data_loader_sha256": digest(ROOT / "revision_amm/run_experiments.py"),
        "visits_target_minutes": [5, 12, 20, 27], "early_check_tolerance_raw": .02,
        "bounded_noise_radii_raw": [.01, .05], "noise_seed": 20260913,
        "future_start": 30, "python": sys.version, "platform": platform.platform(),
        "boundary": "Exploratory test on already inspected archived simulations; exact generator unavailable; no empirical biology validation",
    }
    if (out / "protocol.json").exists():
        if json.loads((out / "protocol.json").read_text()) != protocol:
            raise ValueError("Output contains a different protocol; choose a fresh --out directory.")
    write_json(out / "protocol.json", protocol)
    constructed = constructed_verification()
    write_csv(out / "constructed_verification.csv", constructed)
    x, y, times = load_data()
    visits = np.array([np.argmin(np.abs(times-t)) for t in protocol["visits_target_minutes"]])
    future_idx = np.flatnonzero(times >= 30)
    future, truth = times[future_idx], y[:, future_idx]
    n = len(y)
    names = [f"{method}_{schedule}" for schedule in ("early", "late") for method in ("strict", "linear", "diffusion")]
    predictions = {name: np.full((n, len(future)), np.nan) for name in names}
    exact_low, exact_high = np.full_like(truth, np.nan), np.full_like(truth, np.nan)
    rows = []
    for case in range(n):
        row = {"case_id": case, "low_tf": bool(x[case, 0] < 1000),
               "truth_squared": float(np.sum(truth[case]**2))}
        for schedule, obs_idx in (("early", visits[:3]), ("late", visits[1:])):
            obs = y[case, obs_idx]
            linear, diffusion = simple_controls(times[obs_idx], obs, future)
            predictions[f"linear_{schedule}"][case] = linear
            predictions[f"diffusion_{schedule}"][case] = diffusion
            try:
                targets = np.r_[times[visits[-1]], future] if schedule == "early" else future
                fit, values = predict_from_three(times[obs_idx], obs, targets)
                if schedule == "early":
                    check_error = abs(values[0]-y[case, visits[-1]])
                    row["early_check_abs_error_raw"] = check_error
                    row["early_check_pass"] = bool(check_error <= .02)
                    values = values[1:]
                predictions[f"strict_{schedule}"][case] = values
                row.update({f"{schedule}_status": "compatible", f"{schedule}_c": fit.c,
                            f"{schedule}_beta": fit.beta, f"{schedule}_share": fit.share,
                            f"{schedule}_observed_ratio": fit.observed_ratio,
                            f"{schedule}_linear_ratio": fit.linear_ratio,
                            f"{schedule}_diffusion_ratio": fit.diffusion_ratio})
            except IncompatibleFront as error:
                row[f"{schedule}_status"] = str(error)
                if schedule == "early":
                    row["early_check_pass"] = False
        try:
            lower, upper = envelope(times[visits[[1, 3]]], y[case, visits[[1, 3]]], future)
            exact_low[case], exact_high[case] = lower, upper
            row["envelope_status"] = "eligible"
            inside = (truth[case] >= lower-1e-10) & (truth[case] <= upper+1e-10)
            row["envelope_point_containment"] = float(inside.mean())
            row["envelope_whole_containment"] = bool(inside.all())
            row["envelope_mean_width_raw"] = float(np.mean(upper-lower))
            row["envelope_max_above_upper_raw"] = float(np.maximum(truth[case]-upper, 0).max())
            row["envelope_max_below_lower_raw"] = float(np.maximum(lower-truth[case], 0).max())
        except IncompatibleFront:
            row["envelope_status"] = "nonpositive_or_nonincreasing"
        for name, values in predictions.items():
            if np.isfinite(values[case]).all():
                squared = float(np.sum((values[case]-truth[case])**2))
                row[f"{name}_error_squared"] = squared
                row[f"{name}_case_rel_l2"] = float(np.sqrt(squared/max(row["truth_squared"], 1e-24)))
        rows.append(row)
    write_csv(out / "per_case.csv", rows)
    frame = pd.DataFrame(rows)
    groups = {"all_1000": np.arange(n), "low_tf_141": np.flatnonzero(x[:, 0] < 1000)}
    split_hashes = {}
    for seed in (42, 43, 44):
        split, path = get_split(seed)
        groups[f"test_seed_{seed}"] = np.array(split["test_idx"])
        split_hashes[str(seed)] = digest(path)
    metrics = []
    for group, ids in groups.items():
        sub = frame.iloc[ids]
        for schedule in ("early", "late"):
            compatible = sub[f"{schedule}_status"].eq("compatible").to_numpy()
            for cohort, selected in (("all", np.ones(len(ids), bool)), ("compatible", compatible),
                                     ("early_check_pass", sub.early_check_pass.to_numpy() if schedule == "early" else np.zeros(len(ids), bool))):
                selected_ids = ids[selected]
                if len(selected_ids) == 0:
                    continue
                for method in ("strict", "linear", "diffusion"):
                    name = f"{method}_{schedule}"
                    valid = np.isfinite(predictions[name][selected_ids]).all(axis=1)
                    eval_ids = selected_ids[valid]
                    if not len(eval_ids):
                        continue
                    delta = predictions[name][eval_ids]-truth[eval_ids]
                    metrics.append({"group": group, "schedule": schedule, "cohort": cohort,
                                    "method": method, "group_n": len(ids), "selected_n": len(selected_ids),
                                    "evaluated_n": len(eval_ids),
                                    "pooled_rel_l2": float(np.sqrt(np.sum(delta**2)/np.sum(truth[eval_ids]**2))),
                                    "mean_case_rel_l2": float(np.mean(np.linalg.norm(delta, axis=1)/np.maximum(np.linalg.norm(truth[eval_ids], axis=1), 1e-12))),
                                    "future_mae_raw": float(np.mean(np.abs(delta)))})
    write_csv(out / "metrics.csv", metrics)
    rng = np.random.default_rng(protocol["noise_seed"])
    noise_rows, noise_arrays = [], {}
    for radius in protocol["bounded_noise_radii_raw"]:
        observed = y[:, visits[[1, 3]]] + rng.uniform(-radius, radius, size=(n, 2))
        low, high = np.full_like(truth, np.nan), np.full_like(truth, np.nan)
        for case in range(n):
            record = {"case_id": case, "radius_raw": radius,
                      "observed_first": observed[case, 0], "observed_second": observed[case, 1]}
            try:
                low[case], high[case] = bounded_error_envelope(times[visits[[1, 3]]], observed[case], radius, future)
                inside = (truth[case] >= low[case]-1e-10) & (truth[case] <= high[case]+1e-10)
                record.update(status="eligible", point_containment=float(inside.mean()),
                              whole_containment=bool(inside.all()), mean_width_raw=float(np.mean(high[case]-low[case])))
            except IncompatibleFront:
                record["status"] = "boxes_not_positive_and_separated"
            noise_rows.append(record)
        noise_arrays[f"noise_{radius}_observed"] = observed
        noise_arrays[f"noise_{radius}_low"] = low
        noise_arrays[f"noise_{radius}_high"] = high
    write_csv(out / "bounded_noise.csv", noise_rows)
    np.savez_compressed(out / "predictions.npz", case_id=np.arange(n), future_idx=future_idx,
                        visits_idx=visits, exact_envelope_low=exact_low, exact_envelope_high=exact_high,
                        **predictions, **noise_arrays)
    # A descriptive pairing only: surrogates were trained on other complete curves.
    archived = pd.read_csv(ROOT / "revision_amm/results/main_2048/per_case_metrics.csv")
    archived = archived[(archived["mask"] == 31) & (archived.scenario == "clean")]
    paired = archived.merge(frame, on="case_id", validate="many_to_one")
    paired.to_csv(out / "surrogate_pairs.csv", index=False)
    counts = {schedule: dict(Counter(frame[f"{schedule}_status"])) for schedule in ("early", "late")}
    eligible = frame.envelope_status.eq("eligible")
    summary = {"status": "complete", "cases": n, "future_points": len(future),
               "visit_indices": visits.tolist(), "visit_times": times[visits].tolist(),
               "split_sha256": split_hashes, "compatibility_counts": counts,
               "early_check_pass": int(frame.early_check_pass.sum()),
               "exact_envelope": {"eligible": int(eligible.sum()),
                                  "point_containment": float(frame.loc[eligible, "envelope_point_containment"].mean()),
                                  "whole_containment": float(frame.loc[eligible, "envelope_whole_containment"].mean()),
                                  "mean_width_raw": float(frame.loc[eligible, "envelope_mean_width_raw"].mean())},
               "bounded_noise": summarize_bounded_noise(noise_rows, protocol["bounded_noise_radii_raw"]),
               "constructed_cases": len(constructed), "constructed_max_ode_abs_error": max(r["ode_max_abs_error"] for r in constructed),
               "constructed_all_envelopes_contain": all(r["envelope_contains"] for r in constructed),
               "artifact_sha256": {name: digest(out/name) for name in ("per_case.csv", "metrics.csv", "bounded_noise.csv", "predictions.npz", "constructed_verification.csv", "surrogate_pairs.csv")},
               "paired_surrogate_source_sha256": digest(ROOT / "revision_amm/results/main_2048/per_case_metrics.csv")}
    write_json(out / "completion.json", summary)
    print(json.dumps(summary, indent=2))
    print(pd.DataFrame(metrics).query("group == 'all_1000'").to_string(index=False))


if __name__ == "__main__":
    main()


==> anc/clotonet_code/revision_amm/theory/test_additional.py <==
import tempfile
import unittest
from pathlib import Path

import numpy as np
from scipy.integrate import solve_ivp

from revision_amm.prepare_references import citation_keys,manuscript_text
from revision_amm.theory.attenuation import trajectory as attenuated
from revision_amm.theory.relaxation import trajectory as relaxing,relaxation_integral


class AdditionalTests(unittest.TestCase):
    def test_recursive_citation_audit_and_comment_handling(self):
        with tempfile.TemporaryDirectory() as directory:
            root=Path(directory)
            (root/"main.tex").write_text("\\cite{original}\n% \\input{absent}\n\\input{part}\n")
            (root/"part.tex").write_text("\\citet{added}\n\\input{main}\n")
            self.assertEqual(citation_keys(manuscript_text(root/"main.tex")),{"original","added"})

    def test_recursive_audit_rejects_missing_fragment(self):
        with tempfile.TemporaryDirectory() as directory:
            path=Path(directory)/"main.tex"
            path.write_text("\\input{absent}\n")
            with self.assertRaisesRegex(ValueError,"Missing included"):
                manuscript_text(path)

    def test_unknown_attenuation_envelope_endpoints(self):
        first,last,delta,after=.2,.8,6.,30.
        upper=last+after*(last-first)/delta
        predictions=[]
        for capacity in (last+1e-6,last+.01,1.,3.,10000.):
            gamma=np.log((capacity-first)/(capacity-last))/delta
            c=gamma*capacity
            np.testing.assert_allclose(attenuated(first,[delta],c,0.,gamma),[last],rtol=1e-10)
            future=float(attenuated(first,delta+after,c,0.,gamma))
            self.assertGreater(future,last)
            self.assertLess(future,upper)
            predictions.append(future)
        self.assertLess(predictions[0]-last,2e-6)
        self.assertLess(upper-predictions[-1],.002)

    def test_relaxation_discrepancy_bound_with_independent_ode(self):
        t=np.linspace(0,60,121)
        rate=.13
        reference=relaxing(.2,t,.02,.1,rate)
        # Initial L error .01, initial z error .02, speed error .003,
        # direct size forcing .001 and excess-drive forcing .0002.
        actual=solve_ivp(lambda s,y:[.023+y[1]+.001,-rate*y[1]+.0002],(0,60),[.21,.12],
                         t_eval=t,rtol=1e-11,atol=1e-12).y[0]
        g=relaxation_integral(rate,t)
        bound=.01+.003*t+.02*g+.001*t+.0002*(t-g)/rate
        self.assertTrue(np.all(np.abs(actual-reference)<=bound+1e-9))


if __name__=="__main__":
    unittest.main()


==> anc/clotonet_code/revision_amm/theory/test_attenuation.py <==
import unittest

import numpy as np
from scipy.integrate import quad, solve_ivp

from revision_amm.theory.attenuation import equilibrium, fit_four, trajectory, travel_time
from revision_amm.theory.front import IncompatibleFront, trajectory as unattenuated


class AttenuationTests(unittest.TestCase):
    def test_tiny_attenuation_avoids_overflow(self):
        with np.errstate(over="raise",invalid="raise",divide="raise"):
            for beta in (0.,.03):
                np.testing.assert_allclose(travel_time(.2,1.,.1,beta,1e-320),
                                           travel_time(.2,1.,.1,beta,0.),rtol=1e-10)

    def test_travel_matches_independent_quadrature(self):
        for c, beta, gamma in ((.1,.03,.02), (0.,.03,.02), (.1,0.,.02), (.1,.03,0.),
                               (0.,.03,1e-12), (.1,.03,1e-12), (1e-10,1e-10,1.)):
            capacity = equilibrium(c, beta, gamma)
            lo = min(.2, capacity*.1)
            for hi in (min(2., capacity*.8), min(3., capacity*(1-1e-6)), lo*(1+1e-8)):
                expected = quad(lambda z: z/(beta+c*z-gamma*z*z), lo, hi, epsabs=1e-11)[0]
                np.testing.assert_allclose(travel_time(lo, hi, c, beta, gamma), expected, rtol=1e-8)

    def test_forward_and_capacity(self):
        times = np.linspace(0, 100, 101)
        for c, beta, gamma in ((.1,.03,.02), (0.,.03,.02), (.1,0.,.02), (.1,.03,0.)):
            reference = solve_ivp(lambda t,y: c+beta/y-gamma*y, (0,100), [.2],
                                  t_eval=times, rtol=1e-11, atol=1e-12).y[0]
            prediction = trajectory(.2, times, c, beta, gamma)
            np.testing.assert_allclose(prediction, reference, rtol=1e-9, atol=1e-10)
            self.assertTrue(np.all(np.diff(prediction) >= -1e-12))
            self.assertTrue(np.all(prediction <= equilibrium(c, beta, gamma)))

    def test_four_snapshot_coefficient_recovery(self):
        times = np.array([4.9992,12.,20.,27.])
        for c, beta, gamma in ((.1,.03,.02), (.07,.2,.1), (.1,0.,.02), (.1,.03,0.)):
            sizes = trajectory(.2, times-times[0], c, beta, gamma)
            fit = fit_four(times, sizes)
            self.assertTrue(fit.exact_numerical_match)
            np.testing.assert_allclose([fit.c, fit.beta, fit.gamma], [c,beta,gamma], atol=1e-6, rtol=1e-4)
            np.testing.assert_allclose(trajectory(.2,[55],fit.c,fit.beta,fit.gamma),
                                       trajectory(.2,[55],c,beta,gamma), atol=2e-5, rtol=2e-5)

    def test_saturating_control_recovery(self):
        t = np.array([5.,12.,20.,27.])
        sizes = trajectory(.2, t-5, .1, 0., .03)
        fit = fit_four(t, sizes, saturation_only=True)
        self.assertTrue(fit.exact_numerical_match)
        np.testing.assert_allclose([fit.c,fit.beta,fit.gamma],[.1,0.,.03],atol=1e-8)

    def test_nesting_and_contraction(self):
        t = np.arange(61.)
        np.testing.assert_allclose(trajectory(.2,t,.1,.03,0.),unattenuated(.2,t,.1,.03))
        a, b = trajectory(.2,t,.1,.03,.02),trajectory(.3,t,.1,.03,.02)
        self.assertTrue(np.all(np.abs(a-b) <= .1*np.exp(-.02*t)+1e-11))

    def test_invalid_observations(self):
        for sizes in ([0.,.2,.5,.7],[.1,.2,.2,.4]):
            with self.assertRaises(IncompatibleFront):
                fit_four([5,12,20,27],sizes)
        with self.assertRaisesRegex(ValueError, "before 30"):
            fit_four([5,12,20,31],[.1,.2,.4,.5])


if __name__ == "__main__":
    unittest.main()


==> anc/clotonet_code/revision_amm/theory/test_attenuation_runner.py <==
import unittest

import numpy as np

from revision_amm.theory.run_attenuation import observation_noise


class RunnerTests(unittest.TestCase):
    def test_noise_replays_independently_of_preceding_shards(self):
        first=observation_noise(20260914,0,2,(20,4),.05)
        observation_noise(20260914,1,1,(20,4),.01)
        replay=observation_noise(20260914,0,2,(20,4),.05)
        np.testing.assert_array_equal(first,replay)
        self.assertTrue(np.all(np.abs(first)<=.05))
        self.assertFalse(np.array_equal(first,observation_noise(20260914,1,2,(20,4),.05)))


if __name__=="__main__":
    unittest.main()


==> anc/clotonet_code/revision_amm/theory/test_front.py <==
import unittest

import numpy as np
from scipy.integrate import quad, solve_ivp

from revision_amm.theory.front import (IncompatibleFront, bounded_error_envelope,
                                      envelope, fit_three, trajectory, travel_time)


class FrontTests(unittest.TestCase):
    def test_travel_time_matches_independent_quadrature(self):
        for c in (0., 1e-12, .07, 100.):
            for beta in (0., 1e-12, .2, 100.):
                if c == beta == 0:
                    continue
                for lo, hi in ((.3, .3000000001), (.3, 3.), (10., 11.)):
                    expected = quad(lambda x: x/(c*x+beta), lo, hi, epsabs=1e-13)[0]
                    np.testing.assert_allclose(travel_time(lo, hi, c, beta), expected, rtol=1e-9)

    def test_trajectory_matches_independent_ode_solver(self):
        times = np.linspace(0, 60, 61)
        for c, beta in ((0., .3), (.1, 0.), (.1, .03), (.001, 2.)):
            reference = solve_ivp(lambda t, y: c+beta/y, (0, 60), [.2],
                                  t_eval=times, rtol=2e-11, atol=1e-12).y[0]
            np.testing.assert_allclose(trajectory(.2, times, c, beta), reference, rtol=2e-9, atol=1e-10)

    def test_three_snapshots_recover_coefficients(self):
        times = np.array([5., 12., 20.])
        for c, beta in ((0., .3), (.1, 0.), (.1, .03), (.001, 2.), (2., .001)):
            sizes = trajectory(.2, times-times[0], c, beta)
            fit = fit_three(times, sizes)
            np.testing.assert_allclose([fit.c, fit.beta], [c, beta], rtol=1e-7, atol=2e-10)
            predicted = trajectory(sizes[0], np.array([27., 60.])-times[0], fit.c, fit.beta)
            truth = trajectory(.2, np.array([27., 60.])-times[0], c, beta)
            np.testing.assert_allclose(predicted, truth, rtol=1e-9, atol=1e-10)

    def test_interval_ratio_strictly_decreases(self):
        shares = np.linspace(0, 1, 101)
        ratios = [travel_time(.7, 1.4, p, 1-p)/travel_time(.2, .7, p, 1-p) for p in shares]
        self.assertTrue(np.all(np.diff(ratios) < 0))

    def test_two_points_are_ambiguous_and_envelope_is_sharp(self):
        t, x, future = [3., 9.], [.2, .8], np.array([9., 20., 60.])
        lower, upper = envelope(t, x, future)
        predictions = []
        for share in np.linspace(0, 1, 31):
            scale = travel_time(x[0], x[1], share, 1-share)/(t[1]-t[0])
            values = trajectory(x[1], future-t[1], scale*share, scale*(1-share))
            self.assertTrue(np.all(values >= lower-1e-12))
            self.assertTrue(np.all(values <= upper+1e-12))
            predictions.append(values)
        np.testing.assert_allclose(predictions[0], lower)
        np.testing.assert_allclose(predictions[-1], upper)
        self.assertGreater(upper[-1]-lower[-1], 1.)

    def test_bounded_measurement_error_envelope(self):
        t, observed, radii, future = [3., 9.], [.2, .8], [.01, .03], np.array([20., 60.])
        lower, upper = bounded_error_envelope(t, observed, radii, future)
        for first in np.linspace(.19, .21, 5):
            for second in np.linspace(.77, .83, 5):
                a, b = envelope(t, [first, second], future)
                self.assertTrue(np.all(lower <= a+1e-12))
                self.assertTrue(np.all(upper >= b-1e-12))
        np.testing.assert_allclose(lower, envelope(t, [.21, .77], future)[0])
        np.testing.assert_allclose(upper, envelope(t, [.19, .83], future)[1])

    def test_model_incompatibility_is_not_silently_fitted(self):
        for sizes, reason in (([1., 2., 4.], "acceleration"), ([1., 2., 2.1], "excess_deceleration"),
                              ([0., 1., 2.], "nonpositive"), ([1., 1., 2.], "nonincreasing")):
            with self.assertRaisesRegex(IncompatibleFront, reason):
                fit_three([0., 1., 2.], sizes)
        with self.assertRaises(IncompatibleFront):
            bounded_error_envelope([0, 1], [.1, .2], .1, [2])

    def test_positive_flow_is_nonexpansive(self):
        times = np.linspace(0, 60, 121)
        a, b = trajectory(.2, times, .1, .03), trajectory(.3, times, .1, .03)
        self.assertTrue(np.all(np.diff(np.abs(a-b)) <= 1e-11))
        # Independent disturbed ODE, constant residual with known integral bound.
        perturbed = solve_ivp(lambda t, y: .1+.03/y+.002, (0, 60), [.3],
                              t_eval=times, rtol=1e-11, atol=1e-12).y[0]
        self.assertTrue(np.all(np.abs(perturbed-a) <= .1+.002*times+1e-9))

    def test_stationary_and_invalid_inputs(self):
        np.testing.assert_array_equal(trajectory(.2, [0, 1, 10], 0., 0.), [.2, .2, .2])
        for arguments in ((0., [1], 1, 1), (.2, [-1], 1, 1), (.2, [1], -1, 1)):
            with self.assertRaises(ValueError):
                trajectory(*arguments)
        with self.assertRaises(ValueError):
            fit_three([0, 0, 1], [1, 2, 3])


if __name__ == "__main__":
    unittest.main()


==> anc/clotonet_code/revision_amm/theory/test_relaxation.py <==
import unittest

import numpy as np
from scipy.integrate import solve_ivp

from revision_amm.theory.relaxation import fit_four,trajectory


class RelaxationTests(unittest.TestCase):
    def test_forward_against_independent_coupled_ode(self):
        t=np.arange(61.)
        reference=solve_ivp(lambda t,y:[.02+y[1],-.13*y[1]],(0,60),[.2,.1],
                            t_eval=t,rtol=1e-11,atol=1e-12).y[0]
        np.testing.assert_allclose(trajectory(.2,t,.02,.1,.13),reference,rtol=1e-9,atol=1e-10)

    def test_four_irregular_snapshots_recover_curved_law(self):
        t=np.array([4.9992,12.,20.,27.])
        for steady,excess,rate in ((.02,.1,.13),(0.,.1,.07),(.04,.05,.3),(.02,.1,.01)):
            values=trajectory(.2,t-t[0],steady,excess,rate)
            fit=fit_four(t,values)
            self.assertTrue(fit.exact_numerical_match)
            np.testing.assert_allclose([fit.steady_speed,fit.excess_speed,fit.rate],
                                       [steady,excess,rate],rtol=1e-5,atol=1e-7)
            np.testing.assert_allclose(trajectory(.2,[55],fit.steady_speed,fit.excess_speed,fit.rate),
                                       trajectory(.2,[55],steady,excess,rate),rtol=1e-6)

    def test_equispaced_explicit_inverse(self):
        h=7.
        sizes=trajectory(.2,np.arange(4)*h,.02,.1,.13)
        d=np.diff(sizes)
        q=(d[1]-d[2])/(d[0]-d[1])
        rate=-np.log(q)/h
        steady=(d[1]-q*d[0])/(h*(1-q))
        excess=rate*(d[0]-steady*h)/(1-q)
        np.testing.assert_allclose([steady,excess,rate],[.02,.1,.13],atol=1e-12)

    def test_linear_degeneracy_has_unique_forecast(self):
        t=np.array([5.,12.,20.,27.])
        fit=fit_four(t,.2+.04*(t-5))
        self.assertEqual(fit.branch,"linear")
        self.assertEqual(fit.rate,0.)
        self.assertEqual(fit.excess_speed,0.)
        np.testing.assert_allclose(trajectory(.2,[55],fit.steady_speed,fit.excess_speed,fit.rate),[2.4])


if __name__=="__main__":
    unittest.main()


==> anc/clotonet_code/revision_amm/theory/test_validation.py <==
import unittest

from revision_amm.theory.run_validation import predict_from_three, summarize_bounded_noise


class ValidationTests(unittest.TestCase):
    def test_noise_summary_multiple_radii_and_empty_eligible_group(self):
        rows = [{"radius_raw": .01, "status": "eligible", "point_containment": .5,
                 "whole_containment": False, "mean_width_raw": .1},
                {"radius_raw": .01, "status": "eligible", "point_containment": 1.,
                 "whole_containment": True, "mean_width_raw": .3},
                {"radius_raw": .05, "status": "boxes_not_positive_and_separated"}]
        summary = summarize_bounded_noise(rows, [.01, .05])
        self.assertEqual(summary[0]["eligible"], 2)
        self.assertEqual(summary[0]["point_containment"], .75)
        self.assertEqual(summary[0]["whole_containment"], .5)
        self.assertEqual(summary[1]["eligible"], 0)
        self.assertIsNone(summary[1]["point_containment"])

    def test_predictor_rejects_future_fitting_data(self):
        with self.assertRaisesRegex(ValueError, "before 30"):
            predict_from_three([5, 12, 31], [.2, .5, .7], [40, 50])


if __name__ == "__main__":
    unittest.main()


==> anc/clotonet_code/revision_amm/theory/validate_results.py <==
"""Audit all three model iterations against source arrays and saved predictions."""
from __future__ import annotations

import json

import numpy as np
import pandas as pd

from revision_amm.run_experiments import ROOT,digest,get_split,load_data,write_json


def check_provenance(directory):
    protocol=json.loads((directory/"protocol.json").read_text())
    completion=json.loads((directory/"completion.json").read_text())
    assert completion["status"]=="complete"
    assert protocol["data_sha256"]==digest(ROOT/"clot_net_data.mat")
    for name,value in protocol["source_sha256"].items():
        assert digest(ROOT/"revision_amm/theory"/name)==value,name
    for name,value in completion["artifact_sha256"].items():
        assert digest(directory/name)==value,name
    constructed=pd.read_csv(directory/"constructed_verification.csv")
    assert len(constructed)==100 and constructed.case_id.nunique()==100
    assert np.isfinite(constructed.select_dtypes(include="number")).all().all()
    assert constructed.ode_max_abs_error.max()<1e-8
    return protocol,completion


def check_errors(frame,predictions,truth,methods):
    np.testing.assert_allclose(frame.truth_squared,np.sum(truth**2,axis=1),rtol=1e-12)
    for method in methods:
        values=predictions[method]
        valid=np.isfinite(values).all(axis=1)
        assert np.all(np.isfinite(values).any(axis=1)==valid),"Partly finite rejected forecast"
        assert valid.tolist()==frame[f"{method}_error_squared"].notna().tolist()
        squared=np.sum((values[valid]-truth[valid])**2,axis=1)
        np.testing.assert_allclose(frame.loc[valid,f"{method}_error_squared"],squared,rtol=1e-10,atol=1e-12)
        np.testing.assert_allclose(frame.loc[valid,f"{method}_case_rel_l2"],
                                   np.sqrt(squared/np.sum(truth[valid]**2,axis=1)),rtol=1e-10,atol=1e-12)


def group_ids(group,x):
    if group=="all_1000":
        return np.arange(1000)
    if group.startswith("low_tf"):
        return np.flatnonzero(x[:,0]<1000)
    split,_=get_split(int(group.rsplit("_",1)[1]))
    return np.array(split["test_idx"])


def check_metrics(directory,frame,x,first=False):
    metrics=pd.read_csv(directory/"metrics.csv")
    keys=["group","schedule","cohort","method"]+([] if first else ["scenario"])
    assert not metrics.duplicated(keys).any()
    for row in metrics.itertuples(index=False):
        sub=frame[frame.case_id.isin(group_ids(row.group,x))]
        if not first:
            sub=sub[sub.schedule.eq(row.schedule)&sub.scenario.eq(row.scenario)]
        assert len(sub)==row.group_n
        if row.cohort=="compatible":
            sub=sub[sub[f"{row.schedule}_status"].eq("compatible")]
        elif row.cohort=="early_check_pass":
            sub=sub[sub.early_check_pass]
        elif row.cohort=="eligible":
            method="relaxation" if "relaxation_error_squared" in sub else "attenuated"
            sub=sub[sub[f"{method}_error_squared"].notna()]
        elif row.cohort.startswith("exact_"):
            method=row.cohort.removeprefix("exact_")
            sub=sub[sub[f"{method}_status"].eq("exact_numerical_match")]
        else:
            assert row.cohort=="all"
        assert len(sub)==row.selected_n
        method=f"{row.method}_{row.schedule}" if first else row.method
        valid=sub[sub[f"{method}_error_squared"].notna()]
        assert len(valid)==row.evaluated_n
        np.testing.assert_allclose(row.pooled_rel_l2,
                                   np.sqrt(valid[f"{method}_error_squared"].sum()/valid.truth_squared.sum()),rtol=1e-10)
        np.testing.assert_allclose(row.mean_case_rel_l2,valid[f"{method}_case_rel_l2"].mean(),rtol=1e-10)
    return len(metrics)


def main():
    x,y,t=load_data()
    fi=np.flatnonzero(t>=30)
    truth=y[:,fi]
    first=ROOT/"revision_amm/results/front_theory"
    p,c=check_provenance(first)
    frame=pd.read_csv(first/"per_case.csv")
    assert frame.case_id.tolist()==list(range(1000))
    arrays=np.load(first/"predictions.npz",allow_pickle=False)
    np.testing.assert_array_equal(arrays["future_idx"],fi)
    methods=[f"{m}_{s}" for s in ("early","late") for m in ("strict","linear","diffusion")]
    check_errors(frame,arrays,truth,methods)
    for s in ("early","late"):
        valid=frame[f"{s}_status"].eq("compatible")
        assert np.isfinite(arrays[f"strict_{s}"]).all(axis=1).tolist()==valid.tolist()
        assert frame[f"{s}_status"].value_counts().to_dict()==c["compatibility_counts"][s]
    early1,early2=arrays["visits_idx"][[1,3]]
    valid=(y[:,early1]>0)&(y[:,early2]>y[:,early1])
    h=(t[fi]-t[early2])/(t[early2]-t[early1])
    low=np.sqrt(y[valid,early2,None]**2+h*(y[valid,early2,None]**2-y[valid,early1,None]**2))
    high=y[valid,early2,None]+h*(y[valid,early2,None]-y[valid,early1,None])
    np.testing.assert_allclose(arrays["exact_envelope_low"][valid],low)
    np.testing.assert_allclose(arrays["exact_envelope_high"][valid],high)
    inside=(truth[valid]>=low-1e-10)&(truth[valid]<=high+1e-10)
    np.testing.assert_allclose(frame.loc[valid,"envelope_point_containment"],inside.mean(axis=1))
    assert frame.loc[valid,"envelope_whole_containment"].tolist()==inside.all(axis=1).tolist()
    first_rows=check_metrics(first,frame,x,first=True)
    second=ROOT/"revision_amm/results/front_attenuation"
    p2,c2=check_provenance(second)
    assert c2["unique_cases"]==1000 and c2["case_condition_rows"]==6000
    second_frames=[]
    for si,(schedule,wanted) in enumerate(p2["schedules"].items()):
        visits=np.array([np.argmin(np.abs(t-a)) for a in wanted])
        for qi,(scenario,radius) in enumerate(p2["scenarios"].items()):
            key=f"{schedule}_{scenario}"
            shard=json.loads((second/"shards"/f"{key}.json").read_text())
            assert shard["status"]=="complete" and shard["case_count"]==1000
            for name,value in shard["artifact_sha256"].items():
                assert digest(second/name)==value
            arrays=np.load(second/f"{key}_predictions.npz",allow_pickle=False)
            frame=pd.read_csv(second/f"{key}_per_case.csv")
            assert frame.case_id.tolist()==list(range(1000))
            np.testing.assert_array_equal(arrays["visit_idx"],visits)
            rng=np.random.default_rng(np.random.SeedSequence([p2["noise_seed"],si,qi]))
            expected=y[:,visits]+rng.uniform(-radius,radius,size=(1000,4))
            np.testing.assert_array_equal(arrays["observed"],expected)
            valid=(expected>0).all(axis=1)&(np.diff(expected,axis=1)>0).all(axis=1)
            assert valid.tolist()==frame.attenuated_error_squared.notna().tolist()
            check_errors(frame,arrays,truth,["attenuated","saturating","linear","diffusion"])
            for method in ("attenuated","saturating"):
                coefficients=frame.loc[valid,[f"{method}_{a}" for a in ("c","beta","gamma")]].to_numpy()
                assert np.isfinite(coefficients).all() and (coefficients>=0).all()
                assert np.all(np.diff(arrays[method][valid],axis=1)>=-1e-10)
            second_frames.append(frame)
    second_frame=pd.concat(second_frames,ignore_index=True)
    pd.testing.assert_frame_equal(second_frame,pd.read_csv(second/"per_case.csv"),check_dtype=False)
    second_rows=check_metrics(second,second_frame,x)
    third=ROOT/"revision_amm/results/front_relaxation"
    p3,c3=check_provenance(third)
    assert p3["observation_completion_sha256"]==digest(second/"completion.json")
    frames=[]
    for schedule in p2["schedules"]:
        for scenario in p2["scenarios"]:
            key=f"{schedule}_{scenario}"
            a=np.load(third/f"{key}_predictions.npz",allow_pickle=False)
            b=np.load(second/f"{key}_predictions.npz",allow_pickle=False)
            for field in ("observed","case_id","future_idx","visit_idx"):
                np.testing.assert_array_equal(a[field],b[field])
            frame=pd.read_csv(third/f"{key}_per_case.csv")
            assert frame.case_id.tolist()==list(range(1000))
            check_errors(frame,a,truth,["relaxation","relaxation_linear_fallback"])
            valid=frame.relaxation_error_squared.notna().to_numpy()
            assert valid.tolist()==frame.attenuated_error_squared.notna().tolist()
            np.testing.assert_array_equal(a["relaxation_linear_fallback"][~valid],b["linear"][~valid])
            np.testing.assert_array_equal(a["relaxation_linear_fallback"][valid],a["relaxation"][valid])
            coeff=frame.loc[valid,["relaxation_steady_speed","relaxation_excess_speed","relaxation_rate"]].to_numpy()
            assert np.isfinite(coeff).all() and np.all(coeff>=0)
            tau=t[fi]-t[a["visit_idx"][0]]
            rates=coeff[:,2,None]
            integral=np.broadcast_to(tau,(len(coeff),len(tau))).copy()
            positive=coeff[:,2]>0
            integral[positive]=-np.expm1(-rates[positive]*tau)/rates[positive]
            expected=a["observed"][valid,0,None]+coeff[:,0,None]*tau+coeff[:,1,None]*integral
            np.testing.assert_allclose(a["relaxation"][valid],expected,rtol=1e-12,atol=1e-12)
            frames.append(frame)
    frame=pd.concat(frames,ignore_index=True)
    pd.testing.assert_frame_equal(frame,pd.read_csv(third/"per_case.csv"),check_dtype=False)
    third_rows=check_metrics(third,frame,x)
    pairs=pd.read_csv(third/"surrogate_pairs.csv")
    assert len(pairs)==900 and not pairs.duplicated(["seed","model","case_id"]).any()
    original=pd.read_csv(ROOT/"revision_amm/results/main_2048/per_case_metrics.csv")
    original=original[(original["mask"]==31)&original.scenario.eq("clean")]
    joined=pairs.merge(original,on=["seed","model","case_id"],suffixes=("_new","_original"),validate="one_to_one")
    np.testing.assert_array_equal(joined.case_rel_l2_new,joined.case_rel_l2_original)
    summary={"status":"pass","unique_archived_cases":1000,"constructed_cases_per_model":100,
             "metric_rows_recomputed":{"transport":first_rows,"attenuation":second_rows,"relaxation":third_rows},
             "matched_surrogate_case_rows":len(pairs),"observation_streams_replayed":6,
             "predictions_recomputed_or_rescored":True,"source_and_output_hashes_verified":True,
             "boundary":"Numerical artifact audit, not independent biological validation or novelty certification"}
    write_json(ROOT/"revision_amm/theory/validation.json",summary)
    print(json.dumps(summary,indent=2))


if __name__=="__main__":
    main()


==> anc/clotonet_code/revision_amm/validate_candidate_stability.py <==
"""Independently check saved stability vectors, identities, and all CSV metrics.

All 180 shards are checked. Forward/Sobol/weight reconstruction is additionally
replayed for the first prespecified case of each seed (three full pools), not
for all cases. No fitting is rerun. The 32768-point pool is only a numerical
reference. The optional matched true-input diagnostic is not an inverse method.
"""
from __future__ import annotations

import argparse
import csv
import json
from pathlib import Path

import numpy as np
import torch
from scipy.stats import qmc
from threadpoolctl import threadpool_limits

from revision_amm.run_experiments import ROOT, digest, get_split, load_data, write_json
from revision_amm.run_candidate_stability import load_shared_model

BUDGETS = (512, 2048, 8192, 32768)


def equal(actual, expected, label):
    if not np.allclose(actual, expected, rtol=1e-10, atol=1e-12, equal_nan=False):
        raise ValueError(f'Numerical mismatch: {label}')


def check_csv(path, expected, keys):
    with Path(path).open(newline='') as stream:
        rows = list(csv.DictReader(stream))
    lookup = {tuple(int(row[key]) for key in keys): row for row in rows}
    if len(lookup) != len(rows) or len(rows) != len(expected):
        raise ValueError(f'Duplicate or missing CSV rows: {path}')
    for row in expected:
        identity = tuple(row[key] for key in keys)
        if identity not in lookup or set(lookup[identity]) != set(row):
            raise ValueError(f'CSV identity/schema mismatch: {path}, {identity}')
        for key, value in row.items():
            equal(float(lookup[identity][key]), value, f'{path.name}: {identity}/{key}')


def recompute_case(saved, seed, case_id, scramble):
    future = saved['future_indices']
    predictions = saved['mean'][:, future]
    actual = saved['truth'][future]
    ref = predictions[-1]
    tf = saved['parameter_mean'][:, 0]
    width = saved['bounds'][1, 0]-saved['bounds'][0, 0]
    return [dict(seed=seed, case_id=case_id, scramble=scramble, candidates=budget,
        forecast_rms_change=float(np.sqrt(np.mean((predictions[i]-ref)**2))),
        forecast_relative_change=float(np.sqrt(np.sum((predictions[i]-ref)**2))/(np.sqrt(np.sum(ref**2))+1e-12)),
        true_case_relative_l2=float(np.sqrt(np.sum((predictions[i]-actual)**2))/(np.sqrt(np.sum(actual**2))+1e-12)),
        true_future_mse=float(np.mean((predictions[i]-actual)**2)), truth_future_mse=float(np.mean(actual**2)),
        tf_mean_change_raw=float(abs(tf[i]-tf[-1])), tf_mean_change_range=float(abs(tf[i]-tf[-1])/width),
        ess=float(saved['ess'][i])) for i, budget in enumerate(BUDGETS)]


def aggregate(rows, variability):
    summary = []
    for seed in sorted({r['seed'] for r in rows}):
        for scramble in range(3):
            for budget in BUDGETS:
                group = [r for r in rows if (r['seed'], r['scramble'], r['candidates']) == (seed, scramble, budget)]
                summary.append(dict(seed=seed, scramble=scramble, candidates=budget, n_cases=len(group),
                    pooled_true_relative_l2=float(np.sqrt(sum(r['true_future_mse'] for r in group)/(sum(r['truth_future_mse'] for r in group)+1e-24))),
                    mean_reference_rms_change=float(np.mean([r['forecast_rms_change'] for r in group])),
                    mean_reference_relative_change=float(np.mean([r['forecast_relative_change'] for r in group])),
                    mean_tf_change_range=float(np.mean([r['tf_mean_change_range'] for r in group])),
                    median_ess=float(np.median([r['ess'] for r in group]))))
    display = []
    for budget in BUDGETS:
        groups = [r for r in summary if r['candidates'] == budget]
        case_rows = [r for r in rows if r['candidates'] == budget]
        variation = [r for r in variability if r['candidates'] == budget]
        display.append(dict(candidates=budget,
            mean_pooled_true_error=float(np.mean([r['pooled_true_relative_l2'] for r in groups])),
            mean_relative_reference_change=float(np.mean([r['forecast_relative_change'] for r in case_rows])),
            mean_tf_reference_change_range=float(np.mean([r['tf_mean_change_range'] for r in case_rows])),
            mean_scramble_sd_rms=float(np.mean([r['forecast_scramble_sd_rms'] for r in variation])),
            median_case_ess=float(np.median([r['ess'] for r in case_rows]))))
    return summary, display


def manuscript_text(display, forward, unique_ids):
    lines = [r'\subsection{How much do finite candidate pools change the forecast?}',
        r'\label{sec:candidate-stability}',
        'We repeated the all-five-inputs-unknown MLP calculation with three independent',
        'scrambled Sobol pools per case. Each pool contains 32,768 candidates; its first',
        '512, 2,048 and 8,192 points define nested smaller calculations with the same',
        'forward values. For each of seeds 42--44, the first 20 evaluation IDs from the',
        'noisy-factor partition were fixed without inspecting outcomes. They supply 60',
        f'case appearances but {unique_ids} distinct curves; the three scrambles are numerical',
        'repetitions, not additional independent cases. The models are unchanged, all',
        'five inputs have independent uniform priors on their training ranges, and the',
        'four clean size observations use tolerance 0.02 in stored units.', '',
        r'\begin{table}[htbp]', r'\centering', r'\small', r'\setlength{\tabcolsep}{5pt}',
        r'\caption{Candidate sensitivity for the MLP only. Pooled error is averaged over the nine seed--scramble groups, each with 20 cases. Forecast change is the mean case relative difference from the corresponding 32,768-point forecast; TF change is divided by the training TF range. Scramble SD is the root mean square of the pointwise sample standard deviations across three scrambles, then averaged over the 60 case appearances. The largest pool is a numerical reference, not a certified converged solution.}',
        r'\label{tab:candidate-stability}', r'\begin{tabular}{rrrrr}', r'\toprule',
        r'Candidates & \shortstack{Pooled error\\(\%)} & \shortstack{Forecast change\\(\%)} & \shortstack{TF change\\(\%)} & \shortstack{Scramble SD\\(stored units)} \\',
        r'\midrule']
    for row in display:
        b = row['candidates']
        forecast = '--' if b == 32768 else f"{100*row['mean_relative_reference_change']:.2f}"
        tf = '--' if b == 32768 else f"{100*row['mean_tf_reference_change_range']:.2f}"
        lines.append(f"{b:,} & {100*row['mean_pooled_true_error']:.2f} & {forecast} & {tf} & {row['mean_scramble_sd_rms']:.5f}" + r' \\')
    lines += [r'\bottomrule', r'\end{tabular}', r'\end{table}',
        'Increasing the budget reduces the average disagreement between numerical',
        'calculations, but does not improve every individual forecast. At 2,048 points,',
        f"the mean relative change from the larger reference is {100*display[1]['mean_relative_reference_change']:.2f}\\%;",
        'this is appreciable relative to the reported forecast errors. The independent',
        'scrambles still disagree at 32,768 points, so even that budget does not prove',
        'convergence. Effective sample size grows with the budget, but cannot rule out',
        'unrepresented alternatives or model bias.', '',
        f"On the same 20 cases per seed, a separate MLP evaluation at the true biochemical inputs gives mean pooled future error {100*forward:.2f}\\%.",
        'This diagnostic uses information unavailable to inverse prediction. Its',
        'remaining error shows that eliminating uncertainty in the inputs would not',
        'eliminate surrogate approximation error. Comparing it with inverse errors is',
        'not an additive error decomposition: conditioning, averaging and model error',
        'can interact. These checks concern the MLP on this selected subset only;',
        'they establish neither SNODE convergence nor global biochemical identifiability.', '']
    return '\n'.join(lines)


def validate(out, export_tex=False):
    out = Path(out)
    protocol_path, completion_path = out/'protocol.json', out/'completion.json'
    protocol = json.loads(protocol_path.read_text())
    completion = json.loads(completion_path.read_text())
    if protocol['args']['seeds'] != [42, 43, 44] or protocol['args']['cases'] != 20 or protocol['budgets'] != list(BUDGETS) or protocol['scrambles'] != [0, 1, 2]:
        raise ValueError('This validation/table targets the fixed three-seed, twenty-case campaign.')
    if protocol['unknown_mask'] != 31 or protocol['likelihood_scale'] != .02:
        raise ValueError('Unexpected inference protocol.')
    sources = dict(protocol['source_sha256'])
    for name, expected in sources.items():
        if digest(ROOT/name) != expected:
            raise ValueError(f'Executed source/checkpoint changed: {name}')
    protocol_hash = digest(protocol_path)
    if completion['status'] != 'complete' or completion['expected_shards'] != 180 or completion['protocol_sha256'] != protocol_hash:
        raise ValueError('Incomplete or inconsistent completion receipt.')
    for name, expected in completion['output_sha256'].items():
        if digest(out/name) != expected:
            raise ValueError(f'Execution CSV content changed: {name}')
    inputs = {str(f.relative_to(ROOT)): digest(f) for f in [protocol_path, completion_path]}
    x, y, times = load_data()
    future = np.flatnonzero(times >= 30)
    visits = np.array([np.argmin(abs(times-v)) for v in (5., 12., 20., 27.)])
    rows, variability, expected_names, all_ids, forward_rows, replay_checks = [], [], set(), [], [], []
    torch.set_num_threads(4)
    with threadpool_limits(limits=4):
        for seed in (42, 43, 44):
            split, _ = get_split(seed)
            permutation = np.random.default_rng(seed+91000).permutation(split['test_idx'])
            ids, calibration = permutation[50:70], permutation[:50]
            train = np.array(split['train_idx'])
            if set(ids) & (set(calibration) | set(train) | set(split['val_idx'])):
                raise ValueError('Selected evaluation IDs overlap another within-seed role.')
            partition_path = out/f'seed_{seed}_partition.json'
            partition = json.loads(partition_path.read_text())
            for key, expected in [('calibration_ids', calibration), ('evaluation_ids', ids), ('train_ids', train), ('checkpoint_selection_ids', split['val_idx'])]:
                np.testing.assert_array_equal(partition[key], expected)
            inputs[str(partition_path.relative_to(ROOT))] = digest(partition_path)
            all_ids.extend(ids.tolist())
            bounds = np.stack([x[train].min(0), x[train].max(0)])
            model, checkpoint, _ = load_shared_model(protocol['args']['model_dir'], seed)
            equal(model.mu, x[train].mean(0), 'model input centre')
            equal(model.scale, x[train].std(0), 'model input scale')
            equal(model.y_scale, y[train].max(), 'model size scale')
            diagnostic = model.predict(x[ids], times).astype(float)
            forward_rows.append(dict(seed=seed, ids=ids.tolist(),
                pooled_future_relative_l2=float(np.linalg.norm(diagnostic[:, future]-y[ids][:, future])/np.linalg.norm(y[ids][:, future])),
                prediction=diagnostic.tolist()))
            for pos, case_id in enumerate(ids):
                cube, tf_values = [], []
                for scramble in range(3):
                    path = out/f'seed_{seed}_case_{case_id:04d}_scramble_{scramble}.npz'
                    expected_names.add(path.name)
                    receipt_path = path.with_suffix('.json')
                    receipt = json.loads(receipt_path.read_text())
                    candidate_seed = seed*1000000 + scramble*100000 + int(case_id)
                    expected = dict(seed=seed, case_id=int(case_id), scramble=scramble, candidate_seed=candidate_seed,
                                    protocol_sha256=protocol_hash, model_sha256=digest(checkpoint), artifact_sha256=digest(path))
                    if receipt != expected:
                        raise ValueError(f'Shard provenance mismatch: {path.name}')
                    inputs.update({str(f.relative_to(ROOT)): digest(f) for f in [path, receipt_path]})
                    with np.load(path, allow_pickle=False) as saved:
                        for key, actual in [('truth', y[case_id]), ('true_parameters', x[case_id]), ('bounds', bounds), ('times', times), ('future_indices', future), ('observation_indices', visits), ('observation_values', y[case_id, visits]), ('budgets', BUDGETS), ('candidate_count', BUDGETS)]:
                            np.testing.assert_array_equal(saved[key], actual)
                        for key, shape in [('mean', (4, 121)), ('std', (4, 121)), ('parameter_mean', (4, 5)), ('parameter_std', (4, 5)), ('parameter_cov', (4, 5, 5)), ('ess', (4,)), ('min_obs_chi2', (4,)), ('discarded_mass', (4,))]:
                            if saved[key].shape != shape or not np.isfinite(saved[key]).all():
                                raise ValueError(f'Nonfinite or malformed {key}: {path.name}')
                        if np.any(saved['ess'] < 1-1e-8) or np.any(saved['ess'] > np.array(BUDGETS)+1e-8) or np.any(saved['std'] < 0):
                            raise ValueError(f'Invalid spread or effective sample size: {path.name}')
                        if np.any(saved['parameter_mean'] < bounds[0]-1e-9) or np.any(saved['parameter_mean'] > bounds[1]+1e-9):
                            raise ValueError('Weighted input mean escaped the prior box.')
                        equal(saved['discarded_mass'], np.zeros(4), 'all-candidate retained mass')
                        rows.extend(recompute_case(saved, seed, int(case_id), scramble))
                        cube.append(saved['mean'][:, future])
                        tf_values.append(saved['parameter_mean'][:, 0])
                        if pos == 0 and scramble == 0:
                            theta = qmc.scale(qmc.Sobol(5, scramble=True, seed=candidate_seed).random_base2(15), bounds[0], bounds[1])
                            curves = model.predict(theta, times).astype(float)
                            for k, budget in enumerate(BUDGETS):
                                chi2 = np.sum(((curves[:budget, visits]-y[case_id, visits])/.02)**2, axis=1)
                                weights = np.exp(-.5*(chi2-chi2.min()))
                                weights /= weights.sum()
                                equal(weights @ curves[:budget], saved['mean'][k], 'independent forward/weight replay')
                                equal(weights @ theta[:budget], saved['parameter_mean'][k], 'independent parameter replay')
                                equal(1/(weights @ weights), saved['ess'][k], 'independent ESS replay')
                            replay_checks.append(dict(seed=seed, case_id=int(case_id), scramble=0, budgets=list(BUDGETS)))
                cube, tf_values = np.stack(cube), np.stack(tf_values)
                for k, budget in enumerate(BUDGETS):
                    variance = np.sum((cube[:, k]-cube[:, k].mean(0))**2, axis=0)/2
                    pair = [float(np.sqrt(np.mean((cube[a, k]-cube[b, k])**2))) for a in range(3) for b in range(a+1, 3)]
                    variability.append(dict(seed=seed, case_id=int(case_id), candidates=budget,
                        forecast_scramble_sd_rms=float(np.sqrt(variance.mean())), forecast_max_pair_rms=max(pair),
                        tf_scramble_sd_raw=float(np.sqrt(np.sum((tf_values[:, k]-tf_values[:, k].mean())**2)/2))))
    if {f.name for f in out.glob('seed_*_case_*_scramble_*.npz')} != expected_names:
        raise ValueError('Unexpected or missing case/scramble shards.')
    summaries, display = aggregate(rows, variability)
    for name, actual, keys in [('per_case_metrics.csv', rows, ('seed', 'case_id', 'scramble', 'candidates')),
                               ('scramble_variability.csv', variability, ('seed', 'case_id', 'candidates')),
                               ('summary.csv', summaries, ('seed', 'scramble', 'candidates'))]:
        check_csv(out/name, actual, keys)
        inputs[str((out/name).relative_to(ROOT))] = digest(out/name)
    forward_mean = float(np.mean([r['pooled_future_relative_l2'] for r in forward_rows]))
    tex = ROOT/'PAPER/amm_candidate_stability_results.tex'
    expected_tex = manuscript_text(display, forward_mean, len(set(all_ids)))
    if export_tex:
        tex.write_text(expected_tex)
    if not tex.exists() or tex.read_text() != expected_tex:
        raise ValueError('Candidate-stability manuscript fragment differs from validated values; use --export-tex to generate it.')
    report = dict(status='pass', artifact_shards=180, case_appearances=60, unique_case_ids=len(set(all_ids)),
        csv_rows=dict(per_case_metrics=720, scramble_variability=240, summary=36),
        source_hashes_checked=sources, input_sha256=inputs, validator_sha256=digest(__file__),
        replay_scope=replay_checks, manuscript_table=display, matched_true_input_forward=forward_rows,
        mean_matched_true_input_forward_error=forward_mean, manuscript_sha256=digest(tex),
        boundary='All shard identities/vectors and CSV metrics checked; independent forward/weight replay of three prespecified pools only; no retraining, SNODE convergence, certified integration accuracy, or independent biological validation.')
    write_json(out/'validation.json', report)
    print(json.dumps({k: report[k] for k in ('status', 'artifact_shards', 'unique_case_ids', 'manuscript_table', 'mean_matched_true_input_forward_error')}, indent=2))
    return report


if __name__ == '__main__':
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--out', default='revision_amm/results/candidate_stability')
    parser.add_argument('--export-tex', action='store_true')
    args = parser.parse_args()
    validate(ROOT/args.out, args.export_tex)


==> anc/clotonet_code/revision_amm/validate_snode_stability.py <==
"""Source/identity and independent saved-vector audit of SNODE stability.

No GPU forward replay is performed by this validator. It checks all saved case
vectors against the dataset/partition and recomputes every reported metric.
The shared pure metric checker was independently written for the MLP audit;
it does not call the runner's metric/export helpers.
"""
from __future__ import annotations

import argparse
import json
from pathlib import Path

import numpy as np

from revision_amm.run_experiments import ROOT, digest, get_split, load_data, write_json
from revision_amm.validate_candidate_stability import BUDGETS, aggregate, check_csv, equal, recompute_case


def comparison_paragraph(rows, mlp_rows):
    by_budget = {r['candidates']: r for r in rows}
    mlp = {r['candidates']: r for r in mlp_rows}
    low, high = by_budget[2048], by_budget[32768]
    return '\n'.join([
        r'\paragraph{The same check for SNODE.}',
        'We also repeat the nested-budget calculation with the frozen SNODE models',
        'on exactly the same 60 case appearances, using the same biochemical candidate',
        'seeds and three independently seeded sets of conditional-prior latent draws.',
        'Each generated trajectory keeps its latent vector fixed. A smaller budget',
        'takes a prefix of the largest joint input--latent pool, so the comparisons',
        'change neither fitted weights nor individual prefix trajectories.',
        f"At 2,048 candidates, mean pooled forecast error is {100*low['mean_pooled_true_error']:.2f}\\%,",
        f"and the mean case relative change from its 32,768-candidate reference is {100*low['mean_relative_reference_change']:.2f}\\%.",
        f"At 32,768 candidates, mean pooled error is {100*high['mean_pooled_true_error']:.2f}\\%, compared with {100*mlp[32768]['mean_pooled_true_error']:.2f}\\% for the MLP on these cases;",
        f"the mean cross-scramble forecast standard deviation remains {high['mean_scramble_sd_rms']:.5f} in stored size units.",
        'This variability combines biochemical candidate sampling and latent sampling;',
        'it does not isolate their separate contributions. The largest pool is still',
        'a numerical reference, not a convergence certificate, and three sampling',
        'repetitions do not create independent biological cases. The MLP uses CPU',
        'evaluation and SNODE uses GPU evaluation with different computational costs;',
        'this matched-case check is not a capacity- or work-matched superiority test.', ''])


def validate(out, export_tex=False):
    out = Path(out)
    protocol_path, completion_path = out/'protocol.json', out/'completion.json'
    if not completion_path.exists():
        raise ValueError('SNODE campaign is not complete; no validation result was written.')
    protocol, completion = [json.loads(path.read_text()) for path in (protocol_path, completion_path)]
    if protocol['args']['seeds'] != [42, 43, 44] or protocol['args']['cases'] != 20 or protocol['budgets'] != list(BUDGETS) or protocol['scrambles'] != [0, 1, 2]:
        raise ValueError('Expected the complete three-seed/twenty-case nested-budget campaign.')
    if protocol['unknown_mask'] != 31 or protocol['likelihood_scale'] != .02:
        raise ValueError('Unexpected biochemical inference protocol.')
    protocol_hash = digest(protocol_path)
    if completion['status'] != 'complete' or completion['expected_shards'] != 180 or completion['protocol_sha256'] != protocol_hash:
        raise ValueError('Completion record does not match the protocol.')
    for name, expected in protocol['source_sha256'].items():
        if digest(ROOT/name) != expected:
            raise ValueError(f'Executed source/checkpoint changed: {name}')
    for name, expected in completion['output_sha256'].items():
        if digest(out/name) != expected:
            raise ValueError(f'Execution summary changed: {name}')
    inputs = {str(path.relative_to(ROOT)): digest(path) for path in (protocol_path, completion_path)}
    x, y, times = load_data()
    visits = np.array([np.argmin(abs(times-value)) for value in (5., 12., 20., 27.)])
    future = np.flatnonzero(times >= 30)
    rows, variability, all_ids, names = [], [], [], set()
    for seed in (42, 43, 44):
        split, _ = get_split(seed)
        train = np.array(split['train_idx'])
        perm = np.random.default_rng(seed+91000).permutation(split['test_idx'])
        calibration, ids = perm[:50], perm[50:70]
        if set(ids) & (set(calibration) | set(train) | set(split['val_idx'])):
            raise ValueError('Within-seed evaluation leakage.')
        bounds = np.stack([x[train].min(0), x[train].max(0)])
        partition_path = out/f'seed_{seed}_partition.json'
        partition = json.loads(partition_path.read_text())
        for key, expected in [('calibration_ids', calibration), ('evaluation_ids', ids), ('train_ids', train), ('checkpoint_selection_ids', split['val_idx'])]:
            np.testing.assert_array_equal(partition[key], expected)
        mlp_partition_path = ROOT/f'revision_amm/results/candidate_stability/seed_{seed}_partition.json'
        if json.loads(mlp_partition_path.read_text()) != partition:
            raise ValueError('SNODE and MLP case partitions differ.')
        checkpoint = ROOT/f"clot_inverse_final_models/seed_{seed-42:02d}_s{seed}/{split['split_hash']}/snode_model_weights.pt"
        model_hash = digest(checkpoint)
        model_path = out/f'seed_{seed}_snode_model.json'
        model = json.loads(model_path.read_text())
        if model['model_sha256'] != model_hash or model['split_hash'] != split['split_hash']:
            raise ValueError('SNODE model metadata does not match the expected checkpoint/split.')
        inputs.update({str(path.relative_to(ROOT)): digest(path) for path in (partition_path, mlp_partition_path, model_path)})
        all_ids.extend(ids.tolist())
        for case_id in ids:
            predictions, parameters = [], []
            for scramble in range(3):
                path = out/f'seed_{seed}_case_{case_id:04d}_scramble_{scramble}.npz'
                names.add(path.name)
                receipt_path = path.with_suffix('.json')
                receipt = json.loads(receipt_path.read_text())
                candidate_seed = seed*1000000 + scramble*100000 + int(case_id)
                expected = dict(protocol_sha256=protocol_hash, model_sha256=model_hash, seed=seed,
                    case_id=int(case_id), scramble=scramble, candidate_seed=candidate_seed,
                    latent_seed=candidate_seed+17000000, artifact_sha256=digest(path))
                if any(receipt.get(key) != value for key, value in expected.items()):
                    raise ValueError(f'Shard identity/hash mismatch: {path.name}')
                if not np.isfinite(receipt['pool_and_nested_summary_seconds']) or receipt['pool_and_nested_summary_seconds'] < 0:
                    raise ValueError('Invalid prediction timing.')
                inputs.update({str(f.relative_to(ROOT)): digest(f) for f in (path, receipt_path)})
                with np.load(path, allow_pickle=False) as saved:
                    for key, expected_value in [('truth', y[case_id]), ('true_parameters', x[case_id]), ('bounds', bounds), ('times', times), ('future_indices', future), ('observation_indices', visits), ('observation_values', y[case_id, visits]), ('budgets', BUDGETS), ('candidate_count', BUDGETS)]:
                        np.testing.assert_array_equal(saved[key], expected_value)
                    for key, shape in [('mean', (4, 121)), ('std', (4, 121)), ('parameter_mean', (4, 5)), ('parameter_std', (4, 5)), ('parameter_cov', (4, 5, 5)), ('ess', (4,)), ('min_obs_chi2', (4,)), ('discarded_mass', (4,))]:
                        if saved[key].shape != shape or not np.isfinite(saved[key]).all():
                            raise ValueError(f'Malformed/nonfinite field {key}: {path.name}')
                    if np.any(saved['ess'] < 1-1e-8) or np.any(saved['ess'] > np.array(BUDGETS)+1e-8) or np.any(saved['std'] < 0) or np.any(saved['parameter_std'] < 0):
                        raise ValueError('Invalid effective sample size or negative spread.')
                    if np.any(saved['parameter_mean'] < bounds[0]-1e-9) or np.any(saved['parameter_mean'] > bounds[1]+1e-9):
                        raise ValueError('Input mean escaped the prior box.')
                    equal(saved['parameter_cov'], np.swapaxes(saved['parameter_cov'], 1, 2), 'covariance symmetry')
                    equal(np.diagonal(saved['parameter_cov'], axis1=1, axis2=2), saved['parameter_std']**2, 'covariance versus marginal spread')
                    equal(saved['discarded_mass'], np.zeros(4), 'all-candidate retained mass')
                    rows.extend(recompute_case(saved, seed, int(case_id), scramble))
                    predictions.append(saved['mean'][:, future])
                    parameters.append(saved['parameter_mean'][:, 0])
            predictions, parameters = np.stack(predictions), np.stack(parameters)
            for k, budget in enumerate(BUDGETS):
                centered = predictions[:, k]-predictions[:, k].mean(0)
                pairs = [np.sqrt(np.mean((predictions[a, k]-predictions[b, k])**2)) for a in range(3) for b in range(a+1, 3)]
                variability.append(dict(seed=seed, case_id=int(case_id), candidates=budget,
                    forecast_scramble_sd_rms=float(np.sqrt(np.mean(np.sum(centered**2, axis=0)/2))),
                    forecast_max_pair_rms=float(max(pairs)),
                    tf_scramble_sd_raw=float(np.sqrt(np.sum((parameters[:, k]-parameters[:, k].mean())**2)/2))))
    if {p.name for p in out.glob('seed_*_case_*_scramble_*.npz')} != names:
        raise ValueError('Unexpected or missing candidate shards.')
    summaries, display = aggregate(rows, variability)
    for filename, expected_rows, keys in [('per_case_metrics.csv', rows, ('seed', 'case_id', 'scramble', 'candidates')),
        ('scramble_variability.csv', variability, ('seed', 'case_id', 'candidates')), ('summary.csv', summaries, ('seed', 'scramble', 'candidates'))]:
        check_csv(out/filename, expected_rows, keys)
        inputs[str((out/filename).relative_to(ROOT))] = digest(out/filename)
    mlp_path = ROOT/'revision_amm/results/candidate_stability/validation.json'
    mlp = json.loads(mlp_path.read_text())
    if mlp['status'] != 'pass' or mlp['validator_sha256'] != digest(ROOT/'revision_amm/validate_candidate_stability.py'):
        raise ValueError('MLP validation receipt is stale.')
    for filename in ('summary.csv', 'per_case_metrics.csv', 'scramble_variability.csv'):
        full = ROOT/'revision_amm/results/candidate_stability'/filename
        if mlp['input_sha256'][str(full.relative_to(ROOT))] != digest(full):
            raise ValueError('MLP comparison inputs changed after validation.')
    inputs[str(mlp_path.relative_to(ROOT))] = digest(mlp_path)
    tex = ROOT/'PAPER/amm_snode_stability_results.tex'
    expected_tex = comparison_paragraph(display, mlp['manuscript_table'])
    if export_tex:
        tex.write_text(expected_tex)
    if not tex.exists() or tex.read_text() != expected_tex:
        raise ValueError('SNODE paragraph does not match verified values; use --export-tex.')
    report = dict(status='pass', artifact_shards=180, case_appearances=60, unique_case_ids=len(set(all_ids)),
        csv_rows=dict(per_case_metrics=720, scramble_variability=240, summary=36),
        source_hashes_checked=protocol['source_sha256'], input_sha256=inputs, validator_sha256=digest(__file__),
        metric_helper_sha256=digest(ROOT/'revision_amm/validate_candidate_stability.py'),
        manuscript_values=display, manuscript_sha256=digest(tex), gpu_forward_replay_performed=False,
        boundary='All saved-vector metrics, identities and hashes checked; no independent SNODE forward replay, certified convergence or biological validation. Variation includes both biochemical and latent sampling.')
    write_json(out/'validation.json', report)
    print(json.dumps({key: report[key] for key in ('status', 'artifact_shards', 'unique_case_ids', 'manuscript_values')}, indent=2))
    return report


if __name__ == '__main__':
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--out', default='revision_amm/results/snode_candidate_stability')
    parser.add_argument('--export-tex', action='store_true')
    args = parser.parse_args()
    validate(ROOT/args.out, args.export_tex)


==> anc/clotonet_code/revision_matcom/__init__.py <==
"""Reproducible computational follow-up; previous experiment sources are frozen."""


==> anc/clotonet_code/revision_matcom/adaptive_assays.py <==
"""Noisy adaptive-assay decisions and candidate-budget sensitivity.

Frozen SNODE/MLP models; no retraining. Initial information is four clean
pre-30-minute sizes with all five biochemical inputs missing. Four policies
select ONE of Fg/IX/VIII/V before its simulated measurement is revealed.
Potential independent assay errors are shared across policies/models/budgets
and scrambles. One post-assay pool is reused whenever policies choose the
same factor, with no policy-dependent random seed. Zero noise fixes the
measured coordinate; positive noise conditions a uniform-box prior using a
truncated-normal proposal and then applies the early-size likelihood ONCE.

Default study: seeds42--44,50 independent calibration and50 evaluation rows
per frozen split,3 parameter/latent scrambles; budgets2048/8192 with0/5/10%
noise at2048 and0/10% at8192. Smaller budgets reuse exact initial and
post-assay pool prefixes. Noise5% is intentionally not crossed with8192.
The cases have already been inspected in earlier research; this is an
exploratory numerical experiment, not new biological validation.
"""
from __future__ import annotations

import argparse
from collections import defaultdict
import csv
import inspect
import json
from pathlib import Path
import platform
import time

import numpy as np
import scipy
import torch
from threadpoolctl import threadpool_limits
from scipy.stats import qmc

from revision_amm.core import (MonotoneMLP, SNODECheckpoint, Observations,
                               log_weights, parameter_candidates, summarize_candidates)
from revision_amm.noisy_assays import (NoisyAssays, assay_conditioned_candidates,
                                      noise_aware_acquisition)
from revision_amm.run_experiments import ROOT, digest, get_split, load_data, write_json

POLICIES = ('forecast', 'parameter', 'random', 'fixed_IX')
MODELS = ('snode', 'monotone_mlp')
BUDGETS = (2048,8192)
CONDITIONS = ((2048,0.),(2048,.05),(2048,.1),(8192,0.),(8192,.1))
SUMMARY_KEYS = ('mean','std','parameter_mean','parameter_std','parameter_cov','ess','min_obs_chi2')


def write_csv(path, rows):
    path=Path(path); path.parent.mkdir(parents=True,exist_ok=True)
    if not rows:
        raise ValueError('Cannot write an empty result table.')
    with path.open('w',newline='') as stream:
        writer=csv.DictWriter(stream,fieldnames=list(rows[0]))
        writer.writeheader();writer.writerows(rows)


def save_artifact(path, identity, **values):
    path=Path(path);path.parent.mkdir(parents=True,exist_ok=True)
    temporary=path.with_suffix('.npz.tmp')
    with temporary.open('wb') as stream:
        np.savez_compressed(stream,**values)
    temporary.replace(path)
    write_json(path.with_suffix('.json'),{**identity,'artifact_sha256':digest(path)})


def verified(path, identity):
    path=Path(path);receipt=path.with_suffix('.json')
    if not receipt.exists():
        if path.exists():
            raise ValueError(f'Unreceipted artifact exists: {path}')
        return False
    saved=json.loads(receipt.read_text())
    if any(saved.get(k)!=v for k,v in identity.items()) or not path.exists() or saved['artifact_sha256']!=digest(path):
        raise ValueError(f'Artifact identity or content changed: {path}')
    return True


def partition(seed, n_each=50):
    split,path=get_split(seed)
    ids=np.random.default_rng(seed+91000).permutation(split['test_idx'])
    if not 1<=n_each<=50:
        raise ValueError('Calibration/evaluation count must be1 through50.')
    selected=np.r_[ids[:n_each],ids[50:50+n_each]]
    if len(set(selected))!=2*n_each or set(selected)&(set(split['train_idx'])|set(split['val_idx'])):
        raise ValueError('Calibration/evaluation overlaps fitting or selection.')
    return split,path,selected


def model_paths(seed, split, model):
    if model=='snode':
        return [ROOT/f"clot_inverse_final_models/seed_{seed-42:02d}_s{seed}/{split['split_hash']}/snode_model_weights.pt"]
    if model=='monotone_mlp':
        return [ROOT/f'revision_amm/results/noisy_factors/seed_{seed}_monotone_mlp_checkpoint.pt',
                ROOT/f'revision_amm/results/noisy_factors/seed_{seed}_monotone_mlp_model.json']
    raise ValueError('Unknown frozen model.')


def load_model(seed, split, name, device):
    paths=model_paths(seed,split,name)
    if name=='snode':
        return SNODECheckpoint(ROOT,paths[0],split,device)
    receipt=json.loads(paths[1].read_text())
    if receipt['saved_model_sha256']!=digest(paths[0]):
        raise ValueError('Frozen MLP checkpoint changed.')
    model=torch.load(paths[0],map_location=device,weights_only=False)
    if not isinstance(model,MonotoneMLP) or model.metadata['seed']!=seed:
        raise ValueError('Unexpected frozen MLP class/training seed.')
    model.device=device;model.model.to(device).eval()
    return model


def select_assays(parameters, curves, obs, times, ranges, noise, random_choice):
    """Observation-only API: no true factors, assay outcomes, or future truth."""
    if not np.isfinite(noise) or noise<0 or random_choice not in (1,2,3,4):
        raise ValueError('Invalid prospective noise or random assay identity.')
    idx,w,_,_=log_weights(curves,obs,times,.02)
    score=noise_aware_acquisition(parameters[idx],curves[idx],w,ranges,
                                  np.flatnonzero(times>=30),noise)
    choices=np.array([1+np.argmax(score['forecast_utility'][1:]),
                      1+np.argmax(score['parameter_utility'][1:]),random_choice,2])
    return choices,score['forecast_utility'],score['parameter_utility']


def posterior_pool(measured_value, assay_index, noise, bounds, count, seed):
    """Receive only the chosen noisy measurement, never the full true input."""
    if assay_index not in (1,2,3,4) or not np.isfinite(measured_value) or not np.isfinite(noise) or noise<0:
        raise ValueError('Only finite Fg/IX/VIII/V assay observations are allowed.')
    known=np.full(5,np.nan)
    if noise==0:
        known[assay_index]=measured_value
        return parameter_candidates(known,31^(1<<assay_index),bounds,count,seed)
    assay=NoisyAssays(np.array([assay_index]),np.array([measured_value]),np.array([noise]))
    return assay_conditioned_candidates(known,31,bounds,count,seed,assay)


def initialized_summaries(shape):
    tails={'mean':(121,),'std':(121,),'parameter_mean':(5,),'parameter_std':(5,),
           'parameter_cov':(5,5),'ess':(),'min_obs_chi2':()}
    return {key:np.full(tuple(shape)+tail,np.nan) for key,tail in tails.items()}


def set_summary(destination,index,summary):
    for key in SUMMARY_KEYS:
        destination[key][index]=summary[key]


def sync():
    if torch.cuda.is_available():torch.cuda.synchronize()
    return time.perf_counter()


def condition_metrics(mean,std,truth,scale,n_cal,parameter_mean,true_parameters,bounds,ess,before):
    """Pointwise calibration uses only the first explicitly reserved rows."""
    if not 0<n_cal<len(mean):raise ValueError('Empty calibration or evaluation group.')
    error=mean-truth;sd=np.maximum(std,scale*1e-6)
    multiplier=float(np.quantile(abs(error[:n_cal])/sd[:n_cal],.9))
    half=multiplier*sd[n_cal:];test_error=error[n_cal:];test_truth=truth[n_cal:]
    mse=np.mean(test_error**2,axis=1);baseline=np.mean((before[n_cal:]-test_truth)**2,axis=1)
    tolerance=1e-12*(1+baseline)
    help_mask=mse<baseline-tolerance;harm_mask=mse>baseline+tolerance
    inside=abs(test_error)<=half
    interval=2*half+20*np.maximum(abs(test_error)-half,0.)
    ranges=bounds[1]-bounds[0]
    pe=abs(parameter_mean[n_cal:]-true_parameters[n_cal:])/ranges
    metrics=dict(pooled_relative_l2=float(np.linalg.norm(test_error)/np.linalg.norm(test_truth)),
                 future_mae=float(abs(test_error).mean()),mean_case_mse=float(mse.mean()),
                 pointwise_coverage=float(inside.mean()),whole_curve_coverage=float(inside.all(axis=1).mean()),
                 interval_width=float((2*half).mean()),interval_score=float(interval.mean()),
                 parameter_range_nmae=float(pe.mean()),tf_range_nmae=float(pe[:,0].mean()),
                 mean_ess=float(np.mean(ess[n_cal:])),median_ess=float(np.median(ess[n_cal:])),
                 helped=int(help_mask.sum()),harmed=int(harm_mask.sum()),tied=int((~(help_mask|harm_mask)).sum()),
                 calibration_abs_z_multiplier=multiplier)
    cases=dict(mse=mse,before_mse=baseline,truth_mse=np.mean(test_truth**2,axis=1),
               coverage=inside.mean(axis=1),width=(2*half).mean(axis=1),interval_score=interval.mean(axis=1),
               helped=help_mask.astype(int),harmed=harm_mask.astype(int),tf_range_nmae=pe[:,0])
    return metrics,cases


def initial_pass(model,seed,ids,scramble,bounds,obs,times,budgets,conditions,out,identity,truth,x,scale,n_each):
    path=out/f'seed_{seed}_{model.name}_scramble_{scramble}_initial.npz'
    if verified(path,identity):
        with np.load(path,allow_pickle=False) as saved:return {k:saved[k] for k in saved.files}
    maximum=max(budgets);n=len(ids)
    parameters=np.stack([parameter_candidates(np.full(5,np.nan),31,bounds,maximum,
                        seed*1000000+scramble*100000+int(case)) for case in ids])
    latent_seed=17000000+seed*1000000+scramble*100000
    start=sync()
    curves=model.predict(parameters.reshape(-1,5),times,seed=latent_seed).reshape(n,maximum,-1)
    predict_seconds=sync()-start
    summaries=initialized_summaries((len(budgets),n))
    choices=np.empty((len(conditions),len(POLICIES),n),dtype=int)
    utility_f=np.empty((len(conditions),n,5));utility_p=np.empty_like(utility_f)
    random_choices=np.random.default_rng(seed+714000).choice([1,2,3,4],size=n)
    for pos,case in enumerate(ids):
        for bi,budget in enumerate(budgets):
            summary=summarize_candidates(parameters[pos,:budget],curves[pos,:budget],obs[pos],times,.02)
            set_summary(summaries,(bi,pos),summary)
        for ci,(budget,noise) in enumerate(conditions):
            choice,uf,up=select_assays(parameters[pos,:budget],curves[pos,:budget],obs[pos],times,
                                      bounds[1]-bounds[0],noise,random_choices[pos])
            choices[ci,:,pos]=choice;utility_f[ci,pos]=uf;utility_p[ci,pos]=up
        if scramble==0 and n_each<=pos<n_each+5:
            cache=out/f'pool_seed_{seed}_{model.name}_case_{int(case):04d}_initial.npz'
            save_artifact(cache,{**identity,'case_id':int(case),'latent_seed':latent_seed,'case_position':pos},
                          parameters=parameters[pos],curves=curves[pos],times=times,
                          observation_indices=obs[pos].indices,observation_values=obs[pos].values,
                          bounds=bounds,truth=truth[pos],true_parameters=x[pos])
    values={f'initial_{k}':v for k,v in summaries.items()}
    values.update(ids=ids,times=times,truth=truth,true_parameters=x,bounds=bounds,scale=np.array(scale),
                  n_calibration=np.array(n_each),budgets=np.array(budgets),conditions=np.array(conditions),
                  policies=np.array(POLICIES),choices=choices,forecast_utility=utility_f,parameter_utility=utility_p,
                  random_choices=random_choices,observation_indices=obs[0].indices,
                  observation_values=np.stack([o.values for o in obs]),initial_prediction_seconds=np.array(predict_seconds))
    save_artifact(path,{**identity,'latent_seed':latent_seed},**values)
    print(f'{seed} {model.name} scramble{scramble}: initial predictions saved ({predict_seconds:.1f}s)',flush=True)
    return values


def adaptive_pass(model,seed,scramble,initial,out,identity):
    path=out/f'seed_{seed}_{model.name}_scramble_{scramble}_adaptive.npz'
    if verified(path,identity):return
    ids=initial['ids'];times=initial['times'];bounds=initial['bounds'];conditions=initial['conditions']
    n=len(ids);post=initialized_summaries((len(conditions),len(POLICIES),n))
    assay_values=np.empty((len(conditions),len(POLICIES),n))
    potential_errors=np.random.default_rng(seed+715000).normal(size=(n,4))
    post_start=sync();realized_pool_count=0;realized_candidates=0
    for pos,case in enumerate(ids):
        obs=Observations(initial['observation_indices'],initial['observation_values'][pos])
        for noise in sorted(set(conditions[:,1])):
            cis=np.flatnonzero(conditions[:,1]==noise)
            needed=sorted(set(initial['choices'][cis,:,pos].ravel()))
            for assay in needed:
                selected=[(int(ci),pi) for ci in cis for pi in range(len(POLICIES))
                          if initial['choices'][ci,pi,pos]==assay]
                max_budget=int(max(conditions[ci,0] for ci,pi in selected))
                # Selection for every policy is already saved before any value is revealed.
                value=initial['true_parameters'][pos,assay]+noise*(bounds[1,assay]-bounds[0,assay])*potential_errors[pos,assay-1]
                candidate_seed=seed*1000000+scramble*100000+int(case)*10+int(assay)+80000000
                theta=posterior_pool(value,int(assay),float(noise),bounds,max_budget,candidate_seed)
                curves=model.predict(theta,times,seed=candidate_seed+17000000)
                realized_pool_count+=1;realized_candidates+=max_budget
                cache={}
                for ci,pi in selected:
                    budget=int(conditions[ci,0])
                    if budget not in cache:
                        cache[budget]=summarize_candidates(theta[:budget],curves[:budget],obs,times,.02)
                    set_summary(post,(ci,pi,pos),cache[budget]);assay_values[ci,pi,pos]=value
    elapsed=sync()-post_start
    values={f'post_{k}':v for k,v in post.items()}
    values.update(ids=ids,times=times,truth=initial['truth'],true_parameters=initial['true_parameters'],
                  bounds=bounds,scale=initial['scale'],n_calibration=initial['n_calibration'],
                  conditions=conditions,policies=np.array(POLICIES),choices=initial['choices'],
                  assay_values=assay_values,potential_standard_normal_errors=potential_errors,
                  initial_artifact_sha256=np.array(digest(out/f'seed_{seed}_{model.name}_scramble_{scramble}_initial.npz')),
                  realized_post_pool_count=np.array(realized_pool_count),realized_post_candidate_count=np.array(realized_candidates),
                  elapsed_seconds=np.array(elapsed))
    save_artifact(path,identity,**values)
    print(f'{seed} {model.name} scramble{scramble}: adaptive saved ({elapsed:.1f}s; {realized_pool_count} shared pools)',flush=True)


def cost_pass(model,seed,ids,bounds,times,y,out,identity,smoke=False):
    path=out/f'seed_{seed}_{model.name}_cost.npz'
    if verified(path,identity):return
    count=min(3,len(ids));repeats=1 if smoke else 5
    budgets=(512,2048) if smoke else (512,2048,8192,32768)
    rows=[];predictions=[]
    model.predict(parameter_candidates(np.full(5,np.nan),31,bounds,512,seed),times,seed=seed)
    visits=np.array([abs(times-v).argmin() for v in [5,12,20,27]])
    for case in ids[:count]:
        obs=Observations(visits,y[case,visits])
        for repeat in range(repeats):
            for budget in budgets:
                candidate_seed=seed*1000000+int(case)*100+repeat+230000000
                torch.cuda.reset_peak_memory_stats()
                start=sync();theta=parameter_candidates(np.full(5,np.nan),31,bounds,budget,candidate_seed)
                generated=sync();curves=model.predict(theta,times,seed=candidate_seed+17000000)
                predicted=sync();summary=summarize_candidates(theta,curves,obs,times,.02)
                ended=sync();future=times>=30
                rows.append([int(case),repeat,budget,generated-start,predicted-generated,ended-predicted,ended-start,
                             torch.cuda.max_memory_allocated(),np.mean((summary['mean'][future]-y[case,future])**2),
                             np.mean(y[case,future]**2)])
                predictions.append(summary['mean'])
                if not smoke and repeat==0 and budget==32768:
                    cache=out/f'pool_seed_{seed}_{model.name}_case_{int(case):04d}_cost32768.npz'
                    save_artifact(cache,{**identity,'case_id':int(case),'candidate_seed':candidate_seed,
                                        'latent_seed':candidate_seed+17000000},parameters=theta,curves=curves,times=times,
                                  observation_indices=visits,observation_values=obs.values,bounds=bounds,
                                  truth=y[case])
    save_artifact(path,identity,columns=np.array(['case_id','repeat','candidates','candidate_seconds','prediction_seconds',
                  'weighting_seconds','total_seconds','peak_tensor_bytes','future_mse','truth_mse']),
                  rows=np.array(rows),mean=np.array(predictions),times=times,case_ids=ids[:count],
                  budgets=np.array(budgets),repeats=np.array(repeats),batch_size=np.array(1))


def summarize(out,config):
    rows=[];cases=[];choice_rows=[];costs=[];dependencies={}
    seeds=config['seeds'];scrambles=config['scrambles'];n=config['n_each']
    x,y,times=load_data();future=times>=30
    for seed in seeds:
        split,_,ids=partition(seed,n)
        for name in MODELS:
            for scramble in scrambles:
                stem=f'seed_{seed}_{name}_scramble_{scramble}'
                initial_path=out/f'{stem}_initial.npz';post_path=out/f'{stem}_adaptive.npz'
                for path in [initial_path,post_path]:
                    receipt=json.loads(path.with_suffix('.json').read_text())
                    expected=dict(seed=seed,model=name,scramble=scramble,
                                  protocol_sha256=digest(out/'protocol.json'),
                                  model_sha256=digest(model_paths(seed,split,name)[0]))
                    if digest(path)!=receipt['artifact_sha256'] or any(receipt.get(k)!=v for k,v in expected.items()):
                        raise ValueError('Saved prediction identity or content changed.')
                    dependencies[str(path.relative_to(ROOT))]=digest(path)
                    dependencies[str(path.with_suffix('.json').relative_to(ROOT))]=digest(path.with_suffix('.json'))
                with np.load(initial_path,allow_pickle=False) as initial,np.load(post_path,allow_pickle=False) as post:
                    np.testing.assert_array_equal(initial['ids'],ids);np.testing.assert_array_equal(post['ids'],ids)
                    np.testing.assert_array_equal(initial['truth'],y[ids]);np.testing.assert_array_equal(post['truth'],y[ids])
                    np.testing.assert_array_equal(initial['true_parameters'],x[ids]);np.testing.assert_array_equal(post['true_parameters'],x[ids])
                    np.testing.assert_array_equal(initial['times'],times);np.testing.assert_array_equal(post['times'],times)
                    np.testing.assert_array_equal(initial['budgets'],config['budgets'])
                    np.testing.assert_array_equal(initial['conditions'],config['conditions'])
                    np.testing.assert_array_equal(post['conditions'],config['conditions'])
                    np.testing.assert_array_equal(initial['policies'],POLICIES)
                    np.testing.assert_array_equal(post['policies'],POLICIES)
                    np.testing.assert_array_equal(initial['choices'],post['choices'])
                    np.testing.assert_array_equal(initial['choices'][:,0],1+np.argmax(initial['forecast_utility'][:,:,1:],axis=2))
                    np.testing.assert_array_equal(initial['choices'][:,1],1+np.argmax(initial['parameter_utility'][:,:,1:],axis=2))
                    if int(initial['n_calibration'])!=n or int(post['n_calibration'])!=n:raise ValueError('Calibration boundary changed.')
                    if str(post['initial_artifact_sha256'])!=digest(initial_path):raise ValueError('Post/initial provenance mismatch.')
                    expected_errors=np.random.default_rng(seed+715000).normal(size=(len(ids),4))
                    np.testing.assert_array_equal(post['potential_standard_normal_errors'],expected_errors)
                    for ci,(budget,noise) in enumerate(initial['conditions']):
                        bi=int(np.flatnonzero(initial['budgets']==budget)[0]);before=initial['initial_mean'][bi][:,future]
                        for pi,policy in enumerate(('no_assay',)+POLICIES):
                            source=initial if pi==0 else post
                            prefix='initial_' if pi==0 else 'post_'
                            index=bi if pi==0 else (ci,pi-1)
                            mean=source[prefix+'mean'][index];std=source[prefix+'std'][index]
                            pe=source[prefix+'parameter_mean'][index];ess=source[prefix+'ess'][index]
                            metrics,per_case=condition_metrics(mean[:,future],std[:,future],y[ids][:,future],float(initial['scale']),n,
                                                               pe,x[ids],initial['bounds'],ess,before)
                            tags=dict(seed=seed,model=name,scramble=scramble,candidates=int(budget),noise=float(noise),policy=policy)
                            rows.append({**tags,**metrics})
                            for pos,case in enumerate(ids[n:]):cases.append({**tags,'case_id':int(case),**{k:float(v[pos]) for k,v in per_case.items()}})
                            if pi:
                                chosen=post['choices'][ci,pi-1]
                                if not np.isin(chosen,[1,2,3,4]).all():raise ValueError('Invalid/TF selected assay.')
                                actual=x[ids,chosen]+noise*(initial['bounds'][1]-initial['bounds'][0])[chosen]*expected_errors[np.arange(len(ids)),chosen-1]
                                np.testing.assert_allclose(post['assay_values'][ci,pi-1],actual,rtol=0,atol=1e-10)
                                for pos,case in enumerate(ids):choice_rows.append({**tags,'case_id':int(case),
                                      'split':'calibration' if pos<n else 'evaluation','assay_index':int(chosen[pos]),
                                      'assay_value':float(actual[pos])})
            cost_path=out/f'seed_{seed}_{name}_cost.npz'
            cost_receipt=json.loads(cost_path.with_suffix('.json').read_text())
            if digest(cost_path)!=cost_receipt['artifact_sha256']:raise ValueError('Cost artifact changed.')
            dependencies[str(cost_path.relative_to(ROOT))]=digest(cost_path)
            dependencies[str(cost_path.with_suffix('.json').relative_to(ROOT))]=digest(cost_path.with_suffix('.json'))
            with np.load(cost_path,allow_pickle=False) as saved:
                for row in saved['rows']:costs.append({'seed':seed,'model':name,**dict(zip(saved['columns'].tolist(),map(float,row)))})
    seed_rows=[]
    groups=defaultdict(list)
    for row in rows:groups[tuple(row[k] for k in ['seed','model','candidates','noise','policy'])].append(row)
    metric_keys=[k for k in rows[0] if k not in ['seed','model','scramble','candidates','noise','policy']]
    for key,group in groups.items():
        if len(group)!=len(scrambles) or {r['scramble'] for r in group}!=set(scrambles):raise ValueError('Missing/repeated scramble summaries.')
        seed_rows.append({**dict(zip(['seed','model','candidates','noise','policy'],key)),
                          **{k:float(np.mean([r[k] for r in group])) for k in metric_keys}})
    agreements=[]
    for seed in seeds:
        for model in MODELS:
            for noise in [0.,.1]:
                for policy in POLICIES:
                    a={ (r['scramble'],r['case_id']):r['assay_index'] for r in choice_rows if
                       (r['seed'],r['model'],r['noise'],r['policy'],r['candidates'],r['split'])==(seed,model,noise,policy,config['budgets'][0],'evaluation')}
                    b={ (r['scramble'],r['case_id']):r['assay_index'] for r in choice_rows if
                       (r['seed'],r['model'],r['noise'],r['policy'],r['candidates'],r['split'])==(seed,model,noise,policy,config['budgets'][1],'evaluation')}
                    if set(a)!=set(b):raise ValueError('Budget comparison IDs differ.')
                    agreements.append(dict(seed=seed,model=model,noise=noise,policy=policy,
                                           compared_case_appearances=len(a),agreement=float(np.mean([a[k]==b[k] for k in a]))))
    comparisons=[]
    for model in MODELS:
        for budget,noise in config['conditions']:
            f=[r for r in seed_rows if (r['model'],r['candidates'],r['noise'],r['policy'])==(model,budget,noise,'forecast')]
            random={r['seed']:r for r in seed_rows if (r['model'],r['candidates'],r['noise'],r['policy'])==(model,budget,noise,'random')}
            differences=[r['pooled_relative_l2']-random[r['seed']]['pooled_relative_l2'] for r in f]
            comparisons.append(dict(model=model,candidates=budget,noise=noise,n_seeds=len(f),
                mean_paired_error_difference=float(np.mean(differences)),
                sd_paired_error_difference=float(np.std(differences,ddof=1)) if len(f)>1 else 0.,
                seeds_forecast_better=int(np.sum(np.array(differences)<0))))
    outputs={'metrics.csv':rows,'per_case.csv':cases,'choices.csv':choice_rows,'seed_summary.csv':seed_rows,
             'budget_choice_agreement.csv':agreements,'forecast_vs_random.csv':comparisons,'cost_accuracy.csv':costs}
    return outputs,dependencies


def check(out):
    out=Path(out);config=json.loads((out/'protocol.json').read_text())
    for relative,expected in config['source_sha256'].items():
        if digest(ROOT/relative)!=expected:raise ValueError(f'Executed source changed: {relative}')
    completion=json.loads((out/'completion.json').read_text())
    if completion['protocol_sha256']!=digest(out/'protocol.json') or completion['status']!='complete':raise ValueError('Completion identity mismatch.')
    outputs,inputs=summarize(out,config)
    for name,expected_rows in outputs.items():
        with (out/name).open(newline='') as stream:actual=list(csv.DictReader(stream))
        if len(actual)!=len(expected_rows):raise ValueError(f'Row count changed: {name}')
        for expected,record in zip(expected_rows,actual):
            for key,value in expected.items():
                if isinstance(value,(int,float,np.number)):
                    np.testing.assert_allclose(float(record[key]),float(value),rtol=1e-12,atol=1e-12)
                elif record[key]!=value:raise ValueError(f'CSV identity changed: {name}:{key}')
        if completion['output_sha256'][name]!=digest(out/name):raise ValueError('Export content changed.')
    return {'status':'pass','metric_rows':len(outputs['metrics.csv']),'per_case_rows':len(outputs['per_case.csv']),
            'input_sha256':inputs,'boundary':'Replayed saved predictive summaries and decisions, not independent model or clinical validation.'}


def export_common_banks(out):
    """Nine shared SNODE prior banks for a separate root-owned sensitivity study."""
    if not torch.cuda.is_available():raise RuntimeError('SNODE bank export requires CUDA.')
    x,y,times=load_data();seeds=[42,43,44]
    source=[Path(__file__),ROOT/'revision_amm/core.py',ROOT/'revision_amm/run_experiments.py',
            ROOT/'v3snode.py',ROOT/'clot_net_data.mat']
    for seed in seeds:
        split,path,_=partition(seed);source += [path]+model_paths(seed,split,'snode')
    config=dict(seeds=seeds,scrambles=[0,1,2],candidates=8192,
                candidate_seed_rule='seed*1000+scramble+76000',latent_seed_rule='seed*1000+scramble+86000',
                source_sha256={str(p.relative_to(ROOT)):digest(p) for p in source},
                environment=dict(torch=torch.__version__,cuda=torch.version.cuda,gpu=torch.cuda.get_device_name(0)),
                boundary='Uniform training-box prior shared across observation cases; conditional-prior latent draws, no encoder.')
    config=json.loads(json.dumps(config));protocol=out/'protocol.json'
    if protocol.exists() and json.loads(protocol.read_text())!=config:raise ValueError('SNODE bank source/config changed.')
    write_json(protocol,config);protocol_hash=digest(protocol);torch.set_num_threads(4)
    with threadpool_limits(limits=4):
        for seed in seeds:
            split,_,_=partition(seed);bounds=np.stack([x[split['train_idx']].min(0),x[split['train_idx']].max(0)])
            model=load_model(seed,split,'snode','cuda');model_hash=digest(model_paths(seed,split,'snode')[0])
            for scramble in [0,1,2]:
                candidate_seed=seed*1000+scramble+76000;latent_seed=seed*1000+scramble+86000
                identity=dict(seed=seed,scramble=scramble,candidate_seed=candidate_seed,latent_seed=latent_seed,
                              model_sha256=model_hash,protocol_sha256=protocol_hash)
                path=out/f'seed_{seed}_scramble_{scramble}.npz'
                if verified(path,identity):continue
                unit=qmc.Sobol(5,scramble=True,seed=candidate_seed).random_base2(13)
                parameters=bounds[0]+unit*(bounds[1]-bounds[0])
                curves=model.predict(parameters,times,seed=latent_seed)
                save_artifact(path,identity,unit=unit,parameters=parameters,curves=curves,bounds=bounds,
                              times=times,latent_seed=np.array(latent_seed))
            del model
    files=sorted(out.glob('seed_*_scramble_*.npz'))
    if len(files)!=9:raise ValueError('Expected exactly nine complete prior banks.')
    write_json(out/'completion.json',dict(status='complete',protocol_sha256=protocol_hash,
               bank_sha256={p.name:digest(p) for p in files},bank_count=9))
    print('Saved/verified nine SNODE banks.',flush=True)


def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--out',default='revision_matcom/results/adaptive_assays')
    parser.add_argument('--smoke',action='store_true')
    parser.add_argument('--check',action='store_true')
    parser.add_argument('--banks',action='store_true',help='Export the nine small common prior banks, not the adaptive campaign.')
    args=parser.parse_args();out=ROOT/args.out
    if args.banks:
        if args.out=='revision_matcom/results/adaptive_assays':raise ValueError('Bank export requires a separate --out directory.')
        export_common_banks(out);return
    if args.check:
        report=check(out);print(json.dumps({k:v for k,v in report.items() if k!='input_sha256'},indent=2));return
    if not torch.cuda.is_available():raise RuntimeError('Reviewed campaign requires CUDA; no silent CPU fallback.')
    if args.smoke and args.out=='revision_matcom/results/adaptive_assays':raise ValueError('Smoke must use a separate --out directory.')
    seeds=[42] if args.smoke else [42,43,44];scrambles=[0] if args.smoke else [0,1,2]
    n_each=2 if args.smoke else 50;budgets=[128,512] if args.smoke else list(BUDGETS)
    conditions=[(budgets[0],0.),(budgets[0],.05),(budgets[0],.1),(budgets[1],0.),(budgets[1],.1)]
    sources=[Path(__file__),ROOT/'revision_amm/core.py',ROOT/'revision_amm/noisy_assays.py',
             ROOT/'revision_amm/run_experiments.py',ROOT/'v3snode.py',ROOT/'clot_net_data.mat']
    for seed in seeds:
        split,path,_=partition(seed,n_each);sources.append(path)
        for name in MODELS:sources+=model_paths(seed,split,name)
    config=dict(seeds=seeds,scrambles=scrambles,n_each=n_each,budgets=budgets,conditions=conditions,
                policies=POLICIES,models=MODELS,smoke=args.smoke,unknown_mask=31,likelihood_scale=.02,
                calibration='First50 of oldtest permutation seed+91000; evaluationlast50; neitherusedforcheckpointselection.',
                noise='IndependentGaussianSD fractions oftrainingrange; potentialerrorsseed+715000 sharedallpolicies/models/budgets/scrambles.',
                selection='Forecastandparameter affine-risk scores; exactargmaxtieslowestindex; TFnoteligible; equalassaycost.',
                candidate_nesting='Initialmaxpoolsharedprefixes; postpoolsharedbyallpolicieschoosingsamefactor, nestedacrossbudgets.',
                cost='Batch1,threepresettestcasesperseed,fiverepeats,fourbudgets; pool/prediction/weighting separatelysynchronized.',
                source_sha256={str(p.relative_to(ROOT)):digest(p) for p in sources},
                environment=dict(python=platform.python_version(),numpy=np.__version__,scipy=scipy.__version__,torch=torch.__version__,
                                 cuda=torch.version.cuda,gpu=torch.cuda.get_device_name(0),platform=platform.platform(),threads=4),
                boundary='Exploratorysamecorpus simulatedassays;notclinicalassayprecision,model-formvalidationorcertifiedconvergence.')
    config=json.loads(json.dumps(config));protocol=out/'protocol.json'
    if protocol.exists() and json.loads(protocol.read_text())!=config:raise ValueError('Protocol mismatch; choose new outputdirectory.')
    write_json(protocol,config);protocol_hash=digest(protocol)
    x,y,times=load_data();visits=np.array([abs(times-v).argmin() for v in [5,12,20,27]])
    torch.set_num_threads(4);started=time.perf_counter()
    with threadpool_limits(limits=4):
        for seed in seeds:
            split,_,ids=partition(seed,n_each);train=split['train_idx']
            bounds=np.stack([x[train].min(0),x[train].max(0)]);scale=float(y[train].max())
            obs=[Observations(visits,y[case,visits]) for case in ids]
            write_json(out/f'seed_{seed}_partition.json',dict(training_ids=train,checkpoint_selection_ids=split['val_idx'],
                       calibration_ids=ids[:n_each].tolist(),evaluation_ids=ids[n_each:].tolist()))
            for name in MODELS:
                model=load_model(seed,split,name,'cuda');model_hash=digest(model_paths(seed,split,name)[0])
                identity=dict(seed=seed,model=name,model_sha256=model_hash,protocol_sha256=protocol_hash)
                for scramble in scrambles:
                    shard_identity={**identity,'scramble':scramble}
                    initial=initial_pass(model,seed,ids,scramble,bounds,obs,times,budgets,conditions,out,
                                         shard_identity,y[ids],x[ids],scale,n_each)
                    adaptive_pass(model,seed,scramble,initial,out,shard_identity)
                cost_pass(model,seed,ids[n_each:],bounds,times,y,out,identity,args.smoke)
                del model
    outputs,inputs=summarize(out,config)
    for name,rows in outputs.items():write_csv(out/name,rows)
    write_json(out/'completion.json',dict(status='complete',protocol_sha256=protocol_hash,
        elapsed_seconds=time.perf_counter()-started,expected_initial_shards=len(seeds)*len(MODELS)*len(scrambles),
        expected_adaptive_shards=len(seeds)*len(MODELS)*len(scrambles),
        output_sha256={name:digest(out/name) for name in outputs},boundary=config['boundary']))
    report=check(out);report['validator_sha256']=digest(__file__);write_json(out/'validation.json',report)
    print(json.dumps({k:v for k,v in report.items() if k!='input_sha256'},indent=2))


if __name__=='__main__':main()


==> anc/clotonet_code/revision_matcom/diagnostics.py <==
"""Training-only prior/tolerance choices and held-out failure diagnostics.

Uses one common Sobol bank per split and numerical scramble for deterministic
MLP/POD surrogates. No test outcomes select priors, tolerances, or diagnostic
scores. Local derivatives and observed validation errors are empirical estimates,
not uniform constants in a theorem. Original artifacts are never overwritten.
"""
from __future__ import annotations

import argparse
import json
import os
from pathlib import Path
import platform
import sys
import time

import numpy as np
import pandas as pd
from scipy.special import betaln, logsumexp
from scipy.stats import rankdata, spearmanr, qmc
from threadpoolctl import threadpool_limits

from revision_amm.core import PODRBF
from revision_amm.run_candidate_stability import load_shared_model, partition_ids
from revision_amm.run_experiments import ROOT, digest, get_split, load_data, write_json

OUT = ROOT/'revision_matcom/results/diagnostics'
SEEDS = (42, 43, 44)
PRIORS = ('uniform', 'beta_marginal', 'gaussian_joint')
TOLERANCES = (.01, .02, .04)
BUDGET = 8192


def prior_logs(training, candidates):
    """Densities on a unit box, up to constants common to all candidates.

    A moment-fitted independent beta and a shrunk Gaussian restricted to the
    box are modest training-informed alternatives, not population priors.
    The Gaussian box-normalization constant cancels in self-normalized weights.
    """
    training, candidates = np.asarray(training), np.asarray(candidates)
    if training.ndim != 2 or training.shape[1] != 5 or candidates.ndim != 2 or candidates.shape[1] != 5:
        raise ValueError('Expected five-dimensional training and candidate arrays.')
    if not np.isfinite(training).all() or not np.isfinite(candidates).all() or np.any((candidates <= 0)|(candidates >= 1)):
        raise ValueError('Candidates must be finite and strictly inside the unit box.')
    mean, variance = training.mean(0), training.var(0)
    precision = np.clip(mean*(1-mean)/np.maximum(variance, 1e-8)-1, .1, 100.)
    alpha, beta = np.maximum(mean*precision, .1), np.maximum((1-mean)*precision, .1)
    marginal = ((alpha-1)*np.log(candidates)+(beta-1)*np.log1p(-candidates)-betaln(alpha, beta)).sum(1)
    cov = np.cov(training, rowvar=False, ddof=1)
    cov = .9*cov+.1*np.diag(np.diag(cov))+1e-8*np.eye(5)
    delta = candidates-mean
    joint = -.5*np.einsum('ij,jk,ik->i', delta, np.linalg.inv(cov), delta)
    return {'uniform': np.zeros(len(candidates)), 'beta_marginal': marginal, 'gaussian_joint': joint}, {
        'mean': mean.tolist(), 'beta_alpha': alpha.tolist(), 'beta_beta': beta.tolist(),
        'gaussian_cov': cov.tolist(), 'gaussian_diagonal_shrinkage': .1}


def posterior(curves, parameters_scaled, early, observations, tolerance, log_prior):
    """Early observations only; withheld future truths do not enter weights."""
    if tolerance <= 0 or not np.isfinite(tolerance):
        raise ValueError('Positive finite observation tolerance required.')
    observed_curves = curves[:, early]
    residual = observed_curves[None, :, :]-observations[:, None, :]
    logw = -.5*np.sum(residual**2, axis=2)/tolerance**2 + log_prior[None, :]
    w = np.exp(logw-logsumexp(logw, axis=1, keepdims=True))
    mean = w@curves
    variance = np.maximum(w@(curves**2)-mean**2, 0)
    theta_mean = w@parameters_scaled
    theta_var = np.maximum(w@(parameters_scaled**2)-theta_mean**2, 0)
    return dict(mean=mean, std=np.sqrt(variance), parameter_mean=theta_mean,
        parameter_rms_sd=np.sqrt(theta_var.mean(1)), ess=1/(w*w).sum(1),
        early_residual=np.sqrt(np.mean((mean[:, early]-observations)**2, axis=1)),
        best_early_residual=np.sqrt(np.min(np.mean(residual**2, axis=2), axis=1)))


def auc(labels, scores):
    labels, scores = np.asarray(labels, bool), np.asarray(scores, float)
    n1, n0 = labels.sum(), (~labels).sum()
    if not n1 or not n0:
        return None
    ranks = rankdata(scores, method='average')
    return float((ranks[labels].sum()-n1*(n1+1)/2)/(n1*n0))


def local_jacobian(model, points, times, bounds, step):
    ranges = bounds[1]-bounds[0]
    columns = []
    for j in range(5):
        lo, hi = points.copy(), points.copy()
        lo[:, j] = np.maximum(bounds[0, j], lo[:, j]-step*ranges[j])
        hi[:, j] = np.minimum(bounds[1, j], hi[:, j]+step*ranges[j])
        derivative = (model.predict(hi, times)-model.predict(lo, times)) / ((hi[:, j]-lo[:, j])/ranges[j])[:, None]
        columns.append(derivative)
    return np.stack(columns, axis=-1)


def gain(jac, early, future, rtol):
    _, singular, vh = np.linalg.svd(jac[early], full_matrices=True)
    rank = int(np.sum(singular > rtol*singular[0])) if singular[0] else 0
    basis = vh[rank:].T
    return float(np.linalg.norm(jac[future]@basis, ord=2)/np.sqrt(len(future))) if basis.shape[1] else 0.


def summarize(out=OUT):
    cases = pd.read_csv(out/'cases.csv')
    selection = pd.read_csv(out/'selection.csv')
    rows, diagnostic_rows = [], []
    for key, group in cases.groupby(['seed', 'model', 'scramble', 'prior', 'tolerance'], sort=True):
        seed, model, scramble, prior, tol = key
        cal, test = group[group.role == 'calibration'], group[group.role == 'evaluation']
        if len(cal) != 50 or len(test) != 50:
            raise ValueError('Changed calibration/evaluation membership.')
        rows.append(dict(seed=seed, model=model, scramble=scramble, prior=prior, tolerance=tol,
            pooled_l2=float(np.sqrt(test.error_squared.sum()/test.truth_squared.sum())),
            mean_case_l2=float(test.case_l2.mean()), coverage=float(test.coverage.mean()),
            width=float(test.width.mean()), interval_score=float(test.interval_score.mean()),
            ess=float(test.ess.mean()), forecast_choice_IX_fraction=float((test.forecast_choice == 2).mean())))
    metrics = pd.DataFrame(rows)
    metrics.to_csv(out/'metrics.csv', index=False)
    averaged_selection = selection.groupby(['seed', 'model', 'prior', 'tolerance'], as_index=False).validation_mse.mean()
    chosen = averaged_selection.sort_values('validation_mse').groupby(['seed', 'model', 'prior'], as_index=False).first()
    chosen.to_csv(out/'chosen_tolerance.csv', index=False)
    # Fixed .02 control supports comparisons across diagnostics without optimizing
    # any diagnostic after looking at evaluation outcomes.
    default = cases[(cases.prior == 'uniform') & (cases.tolerance == .02) & (cases.role == 'evaluation')]
    features = ['forecast_rms_sd', 'parameter_rms_sd', 'early_residual', 'best_early_residual']
    by_case = default.groupby(['seed', 'model', 'case_id'], as_index=False)[features+['case_l2']].mean()
    local = pd.read_csv(out/'local.csv')
    local = local[(local.step == .001) & (local.rank_rtol == .001)][['seed', 'case_id', 'future_null_gain']]
    for (seed, model), group in by_case.groupby(['seed', 'model']):
        if model == 'pod_rbf':
            group = group.merge(local[local.seed == seed], on=['seed', 'case_id'], validate='one_to_one')
        used = features+(['future_null_gain'] if model == 'pod_rbf' else [])
        for score in used:
            rho = spearmanr(group[score], group.case_l2).statistic
            diagnostic_rows.append(dict(seed=seed, model=model, score=score, n_cases=len(group),
                failures=int((group.case_l2 > .05).sum()), spearman_rho=float(rho) if np.isfinite(rho) else None,
                auroc=auc(group.case_l2 > .05, group[score])))
    pd.DataFrame(diagnostic_rows).to_csv(out/'diagnostic_scores.csv', index=False)
    by_case.to_csv(out/'diagnostic_cases.csv', index=False)


def run():
    import torch
    torch.set_num_threads(4)
    x, y, times = load_data()
    source_paths = [Path(__file__), ROOT/'clot_net_data.mat', ROOT/'revision_amm/core.py',
                    ROOT/'revision_amm/run_candidate_stability.py', ROOT/'revision_amm/run_experiments.py']
    for seed in SEEDS:
        source_paths += [get_split(seed)[1], ROOT/f'revision_amm/results/noisy_factors/seed_{seed}_monotone_mlp_checkpoint.pt',
                         ROOT/f'revision_amm/results/noisy_factors/seed_{seed}_monotone_mlp_model.json']
    config = dict(seeds=SEEDS, priors=PRIORS, tolerances=TOLERANCES, budget=BUDGET, scrambles=[0, 1, 2],
        future_start=30, visits=[5, 12, 20, 27], diagnostic_failure_threshold=.05,
        roles='800 fitting; 100 original validation selects tolerance; original test permuted seed+91000 into 50 calibration/50 evaluation',
        prior_fitting='Only 800 fitting rows; no evaluation input distribution fitting',
        local_steps=[.0001, .001, .01], local_rank_rtols=[.0001, .001, .01],
        empirical_constant_points=256, source_sha256={str(p.relative_to(ROOT)): digest(p) for p in source_paths},
        software=dict(python=sys.version, numpy=np.__version__, torch=torch.__version__, platform=platform.platform()),
        boundary='Exploratory shared-corpus sensitivity; sampled derivatives/errors are not certified global bounds.')
    config = json.loads(json.dumps(config))
    OUT.mkdir(parents=True, exist_ok=True)
    if (OUT/'protocol.json').exists() and json.loads((OUT/'protocol.json').read_text()) != config:
        raise ValueError('Protocol mismatch: retain old output and select a new experiment.')
    write_json(OUT/'protocol.json', config)
    if (OUT/'completion.json').exists():
        check()
        return
    early = np.array([np.argmin(abs(times-t)) for t in [5, 12, 20, 27]])
    future = np.flatnonzero(times >= 30)
    case_rows, select_rows, local_rows, constants, fit_records = [], [], [], [], []
    with threadpool_limits(limits=4):
        for seed in SEEDS:
            split, _ = get_split(seed)
            train = np.array(split['train_idx'])
            val = np.array(split['val_idx'])
            cal, test = partition_ids(split, seed, 50)
            ids = np.r_[val, cal, test]
            bounds = np.stack([x[train].min(0), x[train].max(0)])
            ranges, scale = bounds[1]-bounds[0], float(y[train].max())
            ztrain = (x[train]-bounds[0])/ranges
            write_json(OUT/f'split_{seed}.json', dict(train=train.tolist(), selection=val.tolist(), calibration=cal.tolist(), evaluation=test.tolist()))
            for model_name in ('monotone_mlp', 'pod_rbf'):
                start = time.perf_counter()
                model = load_shared_model('revision_amm/results/noisy_factors', seed)[0] if model_name == 'monotone_mlp' else PODRBF().fit(x[train], y[train], seed)
                fit_records.append(dict(seed=seed, model=model_name, seconds=time.perf_counter()-start,
                    operation='load' if model_name == 'monotone_mlp' else 'training_only_refit', metadata=model.metadata))
                means_at_default = []
                for scramble in range(3):
                    unit = qmc.Sobol(5, scramble=True, seed=seed*1000+scramble+76000).random_base2(13)
                    params = bounds[0]+ranges*unit
                    curves = model.predict(params, times).astype(float)
                    logs, fitted = prior_logs(ztrain, unit)
                    write_json(OUT/f'prior_{seed}.json', fitted)
                    for prior in PRIORS:
                        for tolerance in TOLERANCES:
                            pred = posterior(curves, unit, early, y[ids][:, early], tolerance, logs[prior])
                            std = np.maximum(pred['std'][:, future], scale*1e-6)
                            residual = pred['mean'][:, future]-y[ids][:, future]
                            multiplier = float(np.quantile(abs(residual[100:150])/std[100:150], .9))
                            half = multiplier*std
                            score = 2*half+20*np.maximum(abs(residual)-half, 0)
                            select_rows.append(dict(seed=seed, model=model_name, scramble=scramble, prior=prior,
                                tolerance=tolerance, validation_mse=float(np.mean(residual[:100]**2))))
                            # Weighted forecast utility without true factor values.
                            logw = -.5*np.sum((curves[None, :, early]-y[ids][:, None, early])**2, axis=2)/tolerance**2+logs[prior][None, :]
                            w = np.exp(logw-logsumexp(logw, axis=1, keepdims=True))
                            choices = []
                            for i in range(len(ids)):
                                dtheta = unit-pred['parameter_mean'][i]
                                cov = (curves[:, future]*w[i, :, None]).T@dtheta
                                variance = np.maximum((dtheta*dtheta*w[i, :, None]).sum(0), 1e-12)
                                choices.append(1+int(np.argmax((np.mean(cov*cov, axis=0)/variance)[1:])))
                            for pos in range(100, 200):
                                case_rows.append(dict(seed=seed, model=model_name, scramble=scramble, prior=prior,
                                    tolerance=tolerance, case_id=int(ids[pos]), role='calibration' if pos < 150 else 'evaluation',
                                    error_squared=float(np.sum(residual[pos]**2)), truth_squared=float(np.sum(y[ids[pos], future]**2)),
                                    case_l2=float(np.linalg.norm(residual[pos])/np.linalg.norm(y[ids[pos], future])),
                                    forecast_rms_sd=float(np.sqrt(np.mean(pred['std'][pos, future]**2))/scale),
                                    parameter_rms_sd=float(pred['parameter_rms_sd'][pos]), early_residual=float(pred['early_residual'][pos]/scale),
                                    best_early_residual=float(pred['best_early_residual'][pos]/scale), ess=float(pred['ess'][pos]),
                                    coverage=float((abs(residual[pos])<=half[pos]).mean()), width=float((2*half[pos]).mean()),
                                    interval_score=float(score[pos].mean()), forecast_choice=choices[pos]))
                            path = OUT/f'seed_{seed}_{model_name}_scramble_{scramble}_{prior}_tol_{tolerance}.npz'
                            np.savez_compressed(path, ids=ids, mean=pred['mean'], std=pred['std'], truth=y[ids], times=times,
                                scale=scale, tolerance=tolerance, multiplier=multiplier, parameter_mean=pred['parameter_mean'],
                                parameter_rms_sd=pred['parameter_rms_sd'], early_residual=pred['early_residual'],
                                best_early_residual=pred['best_early_residual'], ess=pred['ess'], forecast_choice=choices)
                            if prior == 'uniform' and tolerance == .02:
                                means_at_default.append(bounds[0]+ranges*pred['parameter_mean'][150:])
                    print(f'diagnostics {seed} {model_name} scramble {scramble}: stored', flush=True)
                if model_name == 'pod_rbf':
                    points = np.mean(means_at_default, axis=0)
                    for step in (.0001, .001, .01):
                        jac = local_jacobian(model, points, times, bounds, step)/.02
                        for rtol in (.0001, .001, .01):
                            for case, matrix in zip(test, jac):
                                local_rows.append(dict(seed=seed, case_id=int(case), step=step, rank_rtol=rtol,
                                                       future_null_gain=gain(matrix, early, future, rtol)))
                    interior = bounds[0]+ranges*qmc.Sobol(5, scramble=True, seed=seed+80600).random_base2(8)
                    validation_error = model.predict(x[val], times)-y[val]
                    for step in (.0001, .001):
                        jac = local_jacobian(model, interior, times, bounds, step)
                        constants.append(dict(seed=seed, step=step, sampled_points=256,
                            sampled_observation_jacobian_max=float(max(np.linalg.norm(j[early], 2)/np.sqrt(len(early)) for j in jac)),
                            sampled_future_jacobian_max=float(max(np.linalg.norm(j[future], 2)/np.sqrt(len(future)) for j in jac)),
                            validation_observation_rms_error_max=float(np.sqrt(np.mean(validation_error[:, early]**2, axis=1)).max()),
                            validation_future_rms_error_max=float(np.sqrt(np.mean(validation_error[:, future]**2, axis=1)).max())))
    pd.DataFrame(case_rows).to_csv(OUT/'cases.csv', index=False)
    pd.DataFrame(select_rows).to_csv(OUT/'selection.csv', index=False)
    pd.DataFrame(local_rows).to_csv(OUT/'local.csv', index=False)
    pd.DataFrame(constants).to_csv(OUT/'empirical_constants.csv', index=False)
    write_json(OUT/'model_operations.json', fit_records)
    summarize()
    paths = sorted(p for p in OUT.iterdir() if p.suffix in ('.json', '.csv', '.npz'))
    write_json(OUT/'completion.json', dict(status='complete', outputs={str(p.relative_to(ROOT)): digest(p) for p in paths},
        case_rows=len(case_rows), prediction_shards=len(list(OUT.glob('*.npz'))), evaluation_appearances=150,
        unique_evaluation_ids=len(set(pd.DataFrame(case_rows).query("role == 'evaluation'").case_id))))
    check()


def check():
    config = json.loads((OUT/'protocol.json').read_text())
    record = json.loads((OUT/'completion.json').read_text())
    for relative, value in {**config['source_sha256'], **record['outputs']}.items():
        if digest(ROOT/relative) != value:
            raise ValueError(f'Changed diagnostic evidence: {relative}')
    rows = pd.read_csv(OUT/'cases.csv')
    _, truth, times = load_data()
    for (seed, model, scramble, prior, tolerance), group in rows.groupby(['seed', 'model', 'scramble', 'prior', 'tolerance']):
        shard = OUT/f'seed_{seed}_{model}_scramble_{scramble}_{prior}_tol_{tolerance}.npz'
        with np.load(shard, allow_pickle=False) as data:
            np.testing.assert_array_equal(data['times'], times)
            np.testing.assert_array_equal(data['truth'], truth[data['ids']])
            future = data['times'] >= 30
            residual = data['mean'][:, future]-data['truth'][:, future]
            std = np.maximum(data['std'][:, future], data['scale']*1e-6)
            np.testing.assert_allclose(data['multiplier'], np.quantile(abs(residual[100:150])/std[100:150], .9), rtol=1e-12)
            if len(data['ids']) != 200 or len(set(data['ids'])) != 200:
                raise ValueError('Overlapping selector/calibration/evaluation roles.')
            group = group.set_index('case_id').loc[data['ids'][100:]]
            np.testing.assert_allclose(group.error_squared, np.sum(residual[100:]**2, axis=1), rtol=1e-10, atol=1e-13)
            np.testing.assert_allclose(group.truth_squared, np.sum(data['truth'][100:, future]**2, axis=1), rtol=1e-10)
            np.testing.assert_allclose(group.forecast_rms_sd, np.sqrt(np.mean(data['std'][100:, future]**2, axis=1))/data['scale'], rtol=1e-10)
            half = data['multiplier']*std[100:]
            np.testing.assert_allclose(group.coverage, (abs(residual[100:])<=half).mean(1), rtol=1e-10)
            np.testing.assert_allclose(group.width, 2*half.mean(1), rtol=1e-10)
            np.testing.assert_allclose(group.interval_score, (2*half+20*np.maximum(abs(residual[100:])-half, 0)).mean(1), rtol=1e-10)
    if len(rows) != 16200 or rows.duplicated(['seed', 'model', 'scramble', 'prior', 'tolerance', 'case_id']).any():
        raise ValueError('Missing, duplicate or filtered diagnostic rows.')
    print(f'Validated diagnostic/prior study: {len(rows)} case rows, {record["prediction_shards"]} prediction shards.', flush=True)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--check', action='store_true')
    args = parser.parse_args()
    check() if args.check else run()


if __name__ == '__main__':
    main()


==> anc/clotonet_code/revision_matcom/diagnostics_snode.py <==
"""Matched prior/tolerance and failure diagnostics on frozen SNODE banks."""
import argparse
import json
from pathlib import Path
import numpy as np
import pandas as pd
from scipy.special import logsumexp
from scipy.stats import spearmanr
from threadpoolctl import threadpool_limits
from revision_amm.run_experiments import ROOT, digest, get_split, load_data, write_json
from revision_amm.run_candidate_stability import partition_ids
from revision_matcom.diagnostics import SEEDS, PRIORS, TOLERANCES, prior_logs, posterior, auc

OUT = ROOT/'revision_matcom/results/diagnostics_snode'
BANKS = ROOT/'revision_matcom/results/snode_banks'


def run():
    x, y, times = load_data()
    sources = [Path(__file__), ROOT/'revision_matcom/diagnostics.py', BANKS/'protocol.json', BANKS/'completion.json']
    bp = json.loads((BANKS/'protocol.json').read_text())
    hashes = dict(bp['source_sha256'])
    for seed in SEEDS:
        for scramble in range(3):
            path = BANKS/f'seed_{seed}_scramble_{scramble}.npz'
            receipt = json.loads(path.with_suffix('.json').read_text())
            if receipt['artifact_sha256'] != digest(path) or receipt['protocol_sha256'] != digest(BANKS/'protocol.json'):
                raise ValueError('Unverified SNODE bank.')
            sources += [path, path.with_suffix('.json')]
    hashes.update({str(p.relative_to(ROOT)): digest(p) for p in sources})
    for relative, expected in hashes.items():
        if digest(ROOT/relative) != expected:
            raise ValueError(f'Changed bank source: {relative}')
    protocol = json.loads(json.dumps(dict(source_sha256=hashes, seeds=SEEDS, priors=PRIORS,
        tolerances=TOLERANCES, budget=8192, scrambles=3, diagnostic_failure_threshold=.05,
        roles='800 fitting; original100 validation selects tolerance; seed+91000 test permutation first50cal next50eval',
        candidates='Identical biochemical points to deterministic controls; independent prior latent per point')))
    OUT.mkdir(parents=True, exist_ok=True)
    if (OUT/'protocol.json').exists() and json.loads((OUT/'protocol.json').read_text()) != protocol:
        raise ValueError('Changed protocol.')
    write_json(OUT/'protocol.json', protocol)
    if (OUT/'completion.json').exists():
        return check()
    early = np.array([np.argmin(abs(times-t)) for t in [5,12,20,27]])
    future = np.flatnonzero(times >= 30)
    cases, selections = [], []
    with threadpool_limits(limits=4):
        for seed in SEEDS:
            split, _ = get_split(seed)
            tr, val = np.array(split['train_idx']), np.array(split['val_idx'])
            cal, test = partition_ids(split, seed, 50)
            ids = np.r_[val,cal,test]
            ranges = x[tr].max(0)-x[tr].min(0)
            scale = float(y[tr].max())
            for scramble in range(3):
                with np.load(BANKS/f'seed_{seed}_scramble_{scramble}.npz', allow_pickle=False) as bank:
                    unit, curves = bank['unit'], bank['curves'].astype(float)
                    np.testing.assert_array_equal(bank['times'], times)
                logs, _ = prior_logs((x[tr]-x[tr].min(0))/ranges, unit)
                for prior in PRIORS:
                    for tol in TOLERANCES:
                        pred = posterior(curves, unit, early, y[ids][:,early], tol, logs[prior])
                        std = np.maximum(pred['std'][:,future], scale*1e-6)
                        error = pred['mean'][:,future]-y[ids][:,future]
                        multiplier = float(np.quantile(abs(error[100:150])/std[100:150], .9))
                        half = multiplier*std
                        iscore = 2*half+20*np.maximum(abs(error)-half,0)
                        selections.append(dict(seed=seed, model='snode', scramble=scramble, prior=prior, tolerance=tol,
                                               validation_mse=float(np.mean(error[:100]**2))))
                        logw = -.5*np.sum((curves[None,:,early]-y[ids][:,None,early])**2,2)/tol**2+logs[prior][None,:]
                        weights = np.exp(logw-logsumexp(logw,axis=1,keepdims=True))
                        assays = []
                        for i in range(200):
                            dx = unit-pred['parameter_mean'][i]
                            cov = (curves[:,future]*weights[i,:,None]).T@dx
                            var = np.maximum(np.sum(dx*dx*weights[i,:,None],axis=0),1e-12)
                            assays.append(1+int(np.argmax((np.mean(cov*cov,axis=0)/var)[1:])))
                        for i in range(100,200):
                            cases.append(dict(seed=seed, model='snode', scramble=scramble, prior=prior, tolerance=tol,
                                case_id=int(ids[i]), role='calibration' if i<150 else 'evaluation',
                                error_squared=float(np.sum(error[i]**2)), truth_squared=float(np.sum(y[ids[i],future]**2)),
                                case_l2=float(np.linalg.norm(error[i])/np.linalg.norm(y[ids[i],future])),
                                forecast_rms_sd=float(np.sqrt(np.mean(pred['std'][i,future]**2))/scale),
                                parameter_rms_sd=float(pred['parameter_rms_sd'][i]), early_residual=float(pred['early_residual'][i]/scale),
                                best_early_residual=float(pred['best_early_residual'][i]/scale), ess=float(pred['ess'][i]),
                                coverage=float((abs(error[i])<=half[i]).mean()), width=float((2*half[i]).mean()),
                                interval_score=float(iscore[i].mean()), forecast_choice=assays[i]))
                        np.savez_compressed(OUT/f'seed_{seed}_snode_scramble_{scramble}_{prior}_tol_{tol}.npz',
                            ids=ids, mean=pred['mean'], std=pred['std'], truth=y[ids], times=times, scale=scale,
                            multiplier=multiplier, forecast_choice=assays)
                print(f'SNODE diagnostics {seed}/{scramble}: stored',flush=True)
    frame = pd.DataFrame(cases)
    frame.to_csv(OUT/'cases.csv',index=False)
    selection = pd.DataFrame(selections)
    selection.to_csv(OUT/'selection.csv',index=False)
    selected = selection.groupby(['seed','model','prior','tolerance'],as_index=False).validation_mse.mean()
    selected.sort_values('validation_mse').groupby(['seed','model','prior'],as_index=False).first().to_csv(OUT/'chosen_tolerance.csv',index=False)
    rows = []
    for key,g in frame[frame.role=='evaluation'].groupby(['seed','model','scramble','prior','tolerance']):
        rows.append(dict(zip(['seed','model','scramble','prior','tolerance'],key),
            pooled_l2=float(np.sqrt(g.error_squared.sum()/g.truth_squared.sum())), mean_case_l2=float(g.case_l2.mean()),
            coverage=float(g.coverage.mean()),width=float(g.width.mean()),interval_score=float(g.interval_score.mean()),
            ess=float(g.ess.mean()),forecast_choice_IX_fraction=float((g.forecast_choice==2).mean())))
    pd.DataFrame(rows).to_csv(OUT/'metrics.csv',index=False)
    features = ['forecast_rms_sd','parameter_rms_sd','early_residual','best_early_residual']
    default = frame[(frame.role=='evaluation')&(frame.prior=='uniform')&(frame.tolerance==.02)]
    grouped = default.groupby(['seed','model','case_id'],as_index=False)[features+['case_l2']].mean()
    grouped.to_csv(OUT/'diagnostic_cases.csv',index=False)
    ds = [dict(seed=seed,model='snode',score=score,n_cases=len(g),failures=int((g.case_l2>.05).sum()),
               spearman_rho=float(spearmanr(g[score],g.case_l2).statistic),auroc=auc(g.case_l2>.05,g[score]))
          for seed,g in grouped.groupby('seed') for score in features]
    pd.DataFrame(ds).to_csv(OUT/'diagnostic_scores.csv',index=False)
    files = sorted(p for p in OUT.iterdir() if p.suffix in ('.json','.csv','.npz'))
    write_json(OUT/'completion.json',dict(status='complete',outputs={str(p.relative_to(ROOT)):digest(p) for p in files},
                                         case_rows=len(frame),prediction_shards=81))
    check()


def check():
    rec = json.loads((OUT/'completion.json').read_text())
    proto = json.loads((OUT/'protocol.json').read_text())
    for relative,expected in {**proto['source_sha256'],**rec['outputs']}.items():
        if digest(ROOT/relative)!=expected:
            raise ValueError(f'Changed SNODE diagnostic evidence: {relative}')
    cases = pd.read_csv(OUT/'cases.csv')
    _,truth,times = load_data()
    for (seed,model,scramble,prior,tol),g in cases.groupby(['seed','model','scramble','prior','tolerance']):
        with np.load(OUT/f'seed_{seed}_snode_scramble_{scramble}_{prior}_tol_{tol}.npz',allow_pickle=False) as data:
            np.testing.assert_array_equal(data['truth'],truth[data['ids']])
            error=data['mean'][:,times>=30]-data['truth'][:,times>=30]
            std=np.maximum(data['std'][:,times>=30],data['scale']*1e-6)
            q=np.quantile(abs(error[100:150])/std[100:150],.9)
            np.testing.assert_allclose(data['multiplier'],q,rtol=1e-12)
            g=g.set_index('case_id').loc[data['ids'][100:]]
            np.testing.assert_allclose(g.error_squared,np.sum(error[100:]**2,1),rtol=1e-10)
            np.testing.assert_allclose(g.coverage,(abs(error[100:])<=q*std[100:]).mean(1),rtol=1e-10)
    if len(cases)!=8100:
        raise ValueError('Incomplete SNODE diagnostic design.')
    print('Validated 81 SNODE diagnostic/prior shards and 8100 case rows.',flush=True)


if __name__=='__main__':
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--check',action='store_true')
    check() if parser.parse_args().check else run()


==> anc/clotonet_code/revision_matcom/direct_baseline.py <==
"""Prespecified direct sparse-observation forecast baseline (CPU, no simulator).

--train freezes the protocol, selects within640/160, refits800, predicts and
times the direct model plus the mask3 forward-MLP CPU control. --export imports
the prespecified frozen-model comparisons and creates tables/figures. --check
recomputes metrics and replays all direct predictions without changing files.
"""
from __future__ import annotations
import argparse
import csv
import hashlib
import json
import math
import platform
import sys
import time
from pathlib import Path

import numpy as np
from scipy.io import loadmat
from threadpoolctl import threadpool_limits
import torch
from torch import nn

from revision_amm.core import Observations, parameter_candidates, summarize_candidates

ROOT = Path(__file__).resolve().parents[1]
OUT = ROOT/"revision_matcom/results/direct_baseline"
SEEDS = (42, 43, 44)
MASKS = (1, 3, 31)
CONFIGS = ({"width": 128, "depth": 3}, {"width": 192, "depth": 4})
PARAMETERS = ("sigma_tf", "Fg", "IX", "VIII", "V")
TRAINING = {"max_epochs": 1200, "batch_size": 128, "learning_rate": .001,
            "weight_decay": 1e-5, "validation_every": 20, "patience": 160,
            "training_mask_distribution": "uniform integers1..31, redrawn for each case each epoch",
            "loss": "normalized future MSE +0.5 terminal MSE", "selection": "inner640/160; lowest all31-mask validation MSE; refit800"}


def digest(path):
    h = hashlib.sha256()
    with Path(path).open("rb") as f:
        for b in iter(lambda: f.read(1024*1024), b""):
            h.update(b)
    return h.hexdigest()


def save_json(path, value):
    path = Path(path)
    path.parent.mkdir(parents=True, exist_ok=True)
    temp = path.with_suffix(path.suffix+".tmp")
    temp.write_text(json.dumps(value, indent=2, allow_nan=False)+"\n")
    temp.replace(path)


def save_csv(path, rows):
    with Path(path).open("w", newline="") as f:
        writer = csv.DictWriter(f, fieldnames=list(rows[0]), lineterminator="\n")
        writer.writeheader()
        writer.writerows(rows)


def data_and_split(seed):
    raw = loadmat(ROOT/"clot_net_data.mat")
    x = np.column_stack([raw[k].ravel() for k in PARAMETERS]).astype(float)
    y, times = raw["size"].astype(float), raw["t"][0].astype(float)
    split = json.loads((ROOT/f"inverse_final_split_seed_{seed-42:02d}_s{seed}.json").read_text())
    tr = np.array(split["train_idx"])
    ids = np.random.default_rng(seed+91000).permutation(split["test_idx"])
    old = json.loads((ROOT/f"revision_amm/results/noisy_factors/seed_{seed}_split.json").read_text())
    if ids[:50].tolist() != old["calibration_ids"] or ids[50:].tolist() != old["test_ids"]:
        raise ValueError("Changed calibration/evaluation partition.")
    if len(tr) != 800 or len(ids) != 100 or set(tr)&set(ids) or set(split["val_idx"])&set(ids):
        raise ValueError("Invalid split roles.")
    obs = np.array([np.argmin(abs(times-v)) for v in (5., 12., 20., 27.)])
    future = np.flatnonzero(times >= 30)
    if x.shape != (1000, 5) or y.shape != (1000, 121) or len(future) != 61:
        raise ValueError("Unexpected archived data dimensions.")
    return x, y, times, tr, ids, obs, future, split


def known_context(x, mask):
    a = np.asarray(x, dtype=float).copy()
    missing = (int(mask) & (1 << np.arange(5))) != 0
    a[..., missing] = np.nan
    return a


def fit_normalization(x, y, times, obs):
    xs, os = x.std(0), y[:, obs].std(0)
    return {"x_mean": x.mean(0).tolist(), "x_std": np.where(xs > 0, xs, 1.).tolist(),
            "obs_mean": y[:, obs].mean(0).tolist(), "obs_std": np.where(os > 0, os, 1.).tolist(),
            "y_scale": float(max(y.max(), 1e-12)), "time_scale": float(times[-1])}


def encode_inputs(values, observed_times, known, masks, norm):
    values, known = np.asarray(values, float), np.asarray(known, float)
    if values.ndim != 2 or values.shape[1] != 4 or known.shape != (len(values), 5):
        raise ValueError("Only four observed sizes/times and five masked factors are accepted.")
    masks = np.broadcast_to(np.asarray(masks, int), (len(values),))
    tt = np.broadcast_to(np.asarray(observed_times, float), values.shape)
    if values.shape != (len(values), 4) or known.shape != (len(values), 5):
        raise ValueError("Only four observed sizes/times and five masked factors are accepted.")
    missing = (masks[:, None] & (1 << np.arange(5))) != 0
    if np.any((masks < 1)|(masks > 31)) or not np.array_equal(np.isnan(known), missing):
        raise ValueError("Hidden biochemical values must be NaN and match the mask.")
    if not np.isfinite(values).all() or not np.isfinite(tt).all() or not np.isfinite(known[~missing]).all():
        raise ValueError("Invalid observation or known factor.")
    if np.any(np.diff(tt, axis=1) <= 0) or np.any(tt >= 30):
        raise ValueError("Observation times must increase and precede30 minutes.")
    biochemical = np.where(missing, 0., (known-norm["x_mean"])/norm["x_std"])
    features = np.column_stack(((values-norm["obs_mean"])/norm["obs_std"],
                                tt/norm["time_scale"], biochemical, missing.astype(float)))
    return features.astype(np.float32), (values[:, -1]/norm["y_scale"]).astype(np.float32)


class DirectForecaster(nn.Module):
    def __init__(self, width=128, depth=3):
        super().__init__()
        layers = [nn.Linear(18, width), nn.SiLU()]
        for _ in range(depth-1):
            layers += [nn.Linear(width, width), nn.SiLU()]
        self.network = nn.Sequential(*layers, nn.Linear(width, 61))

    def forward(self, features, anchor):
        return anchor[:, None]+torch.cumsum(torch.nn.functional.softplus(self.network(features))/61, dim=1)


def predict_direct(model, norm, values, observed_times, known, masks):
    f, anchor = encode_inputs(values, observed_times, known, masks, norm)
    with torch.inference_mode():
        return model(torch.from_numpy(f), torch.from_numpy(anchor)).numpy().astype(float)*norm["y_scale"]


def feature_bank(x, y, times, obs, norm):
    bank = [encode_inputs(y[:, obs], times[obs], known_context(x, m), m, norm)[0] for m in range(1, 32)]
    return torch.from_numpy(np.stack(bank)), torch.as_tensor(y[:, obs[-1]]/norm["y_scale"], dtype=torch.float32)


def train_one(x, y, times, obs, future, fit, tune, config, seed, epochs):
    norm = fit_normalization(x[fit], y[fit], times, obs)
    features, anchor = feature_bank(x, y, times, obs, norm)
    targets = torch.as_tensor(y[:, future]/norm["y_scale"], dtype=torch.float32)
    torch.manual_seed(seed)
    model = DirectForecaster(**config)
    optimizer = torch.optim.AdamW(model.parameters(), lr=.001, weight_decay=1e-5)
    best, chosen, improved, history = float("inf"), 0, 0, []
    start = time.perf_counter()
    for epoch in range(1, epochs+1):
        model.train()
        order = torch.as_tensor(fit)[torch.randperm(len(fit))]
        masks = torch.randint(0, 31, (len(fit),))
        for positions in torch.arange(len(fit)).split(128):
            batch = order[positions]
            pred = model(features[masks[positions], batch], anchor[batch])
            loss = (pred-targets[batch]).square().mean()+.5*(pred[:, -1]-targets[batch, -1]).square().mean()
            optimizer.zero_grad(set_to_none=True)
            loss.backward()
            optimizer.step()
        if tune is not None and (epoch == 1 or epoch % 20 == 0):
            model.eval()
            with torch.inference_mode():
                a = features[:, tune].reshape(-1, 18)
                b = anchor[tune].repeat(31)
                value = float((model(a, b)-targets[tune].repeat(31, 1)).square().mean())
            history.append({"epoch": epoch, "all_mask_selection_mse": value})
            if value < best:
                best, chosen, improved = value, epoch, epoch
            if epoch-improved >= 160:
                break
    model.eval()
    return model, norm, {"selected_epoch": chosen if tune is not None else epochs,
                         "minimum_selection_mse": best if tune is not None else None,
                         "last_epoch": epoch, "seconds": time.perf_counter()-start,
                         "history": history, "parameter_count": sum(p.numel() for p in model.parameters())}


def protocol(out=OUT):
    files = [Path(__file__), ROOT/"clot_net_data.mat", ROOT/"revision_amm/core.py",
             ROOT/"revision_matcom/results/adaptive_assays/protocol.json"]
    for seed in SEEDS:
        splitfile = ROOT/f"inverse_final_split_seed_{seed-42:02d}_s{seed}.json"
        split = json.loads(splitfile.read_text())
        files += [splitfile, ROOT/f"revision_amm/results/noisy_factors/seed_{seed}_split.json",
                  ROOT/f"revision_amm/results/noisy_factors/seed_{seed}_monotone_mlp_checkpoint.pt",
                  ROOT/f"revision_amm/results/noisy_factors/seed_{seed}_monotone_mlp_model.json",
                  ROOT/f"clot_inverse_final_models/seed_{seed-42:02d}_s{seed}/{split['split_hash']}/snode_model_weights.pt"]
        for model in ("snode", "monotone_mlp"):
            files += [ROOT/f"revision_amm/results/noisy_factors/seed_{seed}_{model}_exact_reference_000{ext}" for ext in (".json", ".npz")]
    value = {"version": 1, "seeds": list(SEEDS), "masks": list(MASKS), "configs": list(CONFIGS), "training": TRAINING,
             "features": "4 sizes,4 times,5 standardized known biochemical values (zero if missing),5 missing indicators",
             "normalization": "640 fitting cases during selection;800 fitting cases for refit; no test/selector statistics",
             "roles": "original800:seed-permuted640fit/160selection then800refit; original100validation unused; original100test:seed+91000 permutation first50cal,last50eval",
             "forecast": "61 positive increments from last of four fixed clean visits nearest5,12,20,27; outputs30..60",
             "calibration": "per-time-point rankceil(.9*(50+1))=46 absolute standardized calibration residual; direct base scale1; search raw std floored1e-6*training ymax; lower bound clipped0",
             "comparators": "TF-only2048:existing exact_reference; TF+Fg2048:CPU frozenMLP; all5:all3scrambles/both2048,8192 initial artifacts in adaptive_assays; no prediction averaging acrossscrambles",
             "timing": "CPU4threads,batch1,5warmups,25timed calls cycling first5 evaluation IDs; preprocessing/prediction/interval application included; training and calibration fitting excluded",
             "environment": {"python": sys.version, "numpy": np.__version__, "torch": torch.__version__, "platform": platform.platform(), "threads": 4, "device": "cpu"},
             "source_sha256": {str(p.relative_to(ROOT)): digest(p) for p in files},
             "boundary": "Exploratory same synthetic corpus; two direct architecture choices versus one forwardMLP; no equal tuning/loss claim; marginal intervals not matched densities or clinical guarantees"}
    path = out/"protocol.json"
    if path.exists():
        if json.loads(path.read_text()) != value:
            raise ValueError("Frozen protocol/source mismatch; do not mix experiments.")
    else:
        save_json(path, value)
    return digest(path)


def calibration(mean, std, truth, y_scale, n_cal=50):
    mean, std, truth = [np.asarray(a, float) for a in (mean, std, truth)]
    if mean.ndim != 2 or mean.shape != std.shape or mean.shape != truth.shape or not 0 < n_cal < len(mean):
        raise ValueError("Prediction/calibration shape mismatch.")
    if not all(np.isfinite(a).all() for a in (mean, std, truth)) or np.any(std < 0) or not np.isfinite(y_scale) or y_scale <= 0:
        raise ValueError("Invalid prediction scale.")
    scale = np.maximum(std, 1e-6*y_scale)
    rank = min(n_cal, math.ceil(.9*(n_cal+1)))
    q = np.sort(abs(mean[:n_cal]-truth[:n_cal])/scale[:n_cal], axis=0)[rank-1]
    lower, upper = np.maximum(0., mean-q*scale), mean+q*scale
    return q, lower, upper


def measure_calls(call, ids):
    for k in range(5):
        call(k % len(ids))
    values = []
    for k in range(25):
        pos = k % min(5, len(ids))
        start = time.perf_counter()
        call(pos)
        values.append(time.perf_counter()-start)
    return {"case_ids": [int(ids[k % min(5, len(ids))]) for k in range(25)], "seconds": values,
            "median_seconds": float(np.median(values)), "q25_seconds": float(np.quantile(values, .25)),
            "q75_seconds": float(np.quantile(values, .75)), "device": "cpu", "threads": 4, "batch_size": 1}


def save_prediction(stem, identity, **arrays):
    artifact = stem.with_suffix(".npz")
    temp = stem.with_suffix(".tmp.npz")
    np.savez_compressed(temp, **arrays)
    temp.replace(artifact)
    save_json(stem.with_suffix(".json"), {**identity, "artifact_sha256": digest(artifact)})


def valid_prediction(stem, identity):
    path, receipt = stem.with_suffix(".npz"), stem.with_suffix(".json")
    if not path.exists() and not receipt.exists():
        return False
    if not path.exists() or not receipt.exists():
        raise ValueError(f"Incomplete prediction receipt: {stem}")
    record = json.loads(receipt.read_text())
    if record != {**identity, "artifact_sha256": digest(path)}:
        raise ValueError(f"Changed prediction/protocol: {stem}")
    return True


def load_direct(seed, phash):
    modelpath, recordpath = OUT/f"seed_{seed}_direct.pt", OUT/f"seed_{seed}_model.json"
    record = json.loads(recordpath.read_text())
    if record["protocol_sha256"] != phash or digest(modelpath) != record["checkpoint_sha256"]:
        raise ValueError("Changed direct checkpoint.")
    saved = torch.load(modelpath, map_location="cpu", weights_only=True)
    model = DirectForecaster(**saved["config"])
    model.load_state_dict(saved["state_dict"])
    return model.eval(), saved["normalization"], record


def fit_seed(seed, phash):
    x, y, times, tr, ids, obs, future, split = data_and_split(seed)
    modelpath, recordpath = OUT/f"seed_{seed}_direct.pt", OUT/f"seed_{seed}_model.json"
    if modelpath.exists() or recordpath.exists():
        return load_direct(seed, phash)
    order = np.random.default_rng(seed).permutation(len(tr))
    fit, tune = order[:640], order[640:]
    trials = []
    for index, config in enumerate(CONFIGS):
        trialpath = OUT/f"seed_{seed}_trial_{index}.json"
        if trialpath.exists():
            trial = json.loads(trialpath.read_text())
            if trial["protocol_sha256"] != phash or trial["config"] != config:
                raise ValueError("Changed completed trial.")
        else:
            _, _, result = train_one(x[tr], y[tr], times, obs, future, fit, tune, config,
                                     seed+1000*index, 1200)
            trial = {"protocol_sha256": phash, "config": config, "seed": seed,
                     "fit_ids": tr[fit].tolist(), "selection_ids": tr[tune].tolist(), **result}
            save_json(trialpath, trial)
        trials.append(trial)
        print(f"seed{seed} config{index}: best epoch{trial['selected_epoch']}, mse{trial['minimum_selection_mse']:.6g}, {trial['seconds']:.1f}s", flush=True)
    chosen = min(range(len(trials)), key=lambda k: trials[k]["minimum_selection_mse"])
    selected = trials[chosen]
    model, norm, refit = train_one(x[tr], y[tr], times, obs, future, np.arange(800), None,
                                   CONFIGS[chosen], seed+20000, selected["selected_epoch"])
    temp = modelpath.with_suffix(".pt.tmp")
    torch.save({"config": CONFIGS[chosen], "normalization": norm, "state_dict": model.state_dict()}, temp)
    temp.replace(modelpath)
    record = {"protocol_sha256": phash, "checkpoint_sha256": digest(modelpath),
              "seed": seed, "selected_config": chosen, "config": CONFIGS[chosen],
              "selected_epochs": selected["selected_epoch"], "parameter_count": refit["parameter_count"],
              "selection_seconds": sum(t["seconds"] for t in trials), "refit_seconds": refit["seconds"],
              "total_training_seconds": sum(t["seconds"] for t in trials)+refit["seconds"],
              "refit_ids": tr.tolist(), "calibration_ids": ids[:50].tolist(), "evaluation_ids": ids[50:].tolist(),
              "unused_original_validation_ids": split["val_idx"], "normalization": norm}
    save_json(recordpath, record)
    print(f"seed{seed}: refit{selected['selected_epoch']}epochs, total{record['total_training_seconds']:.1f}s", flush=True)
    return model, norm, record


def train_and_predict():
    phash = protocol()
    for seed in SEEDS:
        x, y, times, tr, ids, obs, future, _ = data_and_split(seed)
        model, norm, model_record = fit_seed(seed, phash)
        truth, values = y[ids][:, future], y[ids][:, obs]
        for mask in MASKS:
            identity = {"protocol_sha256": phash, "model_sha256": model_record["checkpoint_sha256"],
                        "seed": seed, "model": "direct", "mask": mask, "budget": 0, "scramble": 0}
            stem = OUT/f"seed_{seed}_direct_mask_{mask}"
            if not valid_prediction(stem, identity):
                known = known_context(x[ids], mask)
                mean = predict_direct(model, norm, values, times[obs], known, mask)
                std = np.ones_like(mean)
                q, lower, upper = calibration(mean, std, truth, norm["y_scale"])
                def call(pos):
                    m = predict_direct(model, norm, values[50+pos:51+pos], times[obs], known[50+pos:51+pos], mask)
                    return np.maximum(0., m-q), m+q
                timing = measure_calls(call, ids[50:])
                save_json(OUT/f"seed_{seed}_direct_mask_{mask}_timing.json", {**identity, **timing})
                save_prediction(stem, identity, ids=ids, mean=mean, std=std, truth=truth,
                                times=times, future_indices=future, observation_indices=obs,
                                observation_values=values, known_values=known, q=q, lower=lower, upper=upper,
                                y_scale=np.array(norm["y_scale"]))
        # A matched CPU forward-search control for the two-unknown setting.
        checkpoint = ROOT/f"revision_amm/results/noisy_factors/seed_{seed}_monotone_mlp_checkpoint.pt"
        identity = {"protocol_sha256": phash, "model_sha256": digest(checkpoint),
                    "seed": seed, "model": "monotone_mlp", "mask": 3, "budget": 2048, "scramble": 0}
        stem = OUT/f"seed_{seed}_monotone_mlp_mask_3"
        if not valid_prediction(stem, identity):
            forward = torch.load(checkpoint, map_location="cpu", weights_only=False)  # trusted local, protocol-hashed
            forward.model.to("cpu").eval()
            forward.device = "cpu"
            bounds = np.stack((x[tr].min(0), x[tr].max(0)))
            known = known_context(x[ids], 3)
            def search(pos):
                theta = parameter_candidates(known[pos], 3, bounds, 2048, seed*100003+int(ids[pos]))
                curves = forward.predict(theta, times)
                result = summarize_candidates(theta, curves, Observations(obs, values[pos]), times, .02)
                return result["mean"][future], result["std"][future]
            start = time.perf_counter()
            pairs = [search(pos) for pos in range(len(ids))]
            mean, std = [np.stack([p[j] for p in pairs]) for j in range(2)]
            bulk_seconds = time.perf_counter()-start
            q, lower, upper = calibration(mean, std, truth, norm["y_scale"])
            def call(pos):
                m, s = search(50+pos)
                s = np.maximum(s, 1e-6*norm["y_scale"])
                return np.maximum(0., m-q*s), m+q*s
            timing = measure_calls(call, ids[50:])
            save_json(OUT/f"seed_{seed}_monotone_mlp_mask_3_timing.json", {**identity, **timing, "100_case_seconds": bulk_seconds})
            save_prediction(stem, identity, ids=ids, mean=mean, std=std, truth=truth,
                            times=times, future_indices=future, observation_indices=obs,
                            observation_values=values, known_values=known, q=q, lower=lower, upper=upper,
                            y_scale=np.array(norm["y_scale"]))
            print(f"seed{seed}: CPU forwardMLP mask3 {bulk_seconds:.1f}s for100 cases", flush=True)
    save_json(OUT/"training_completion.json", {"status": "complete", "protocol_sha256": phash, "direct_shards": 9, "cpu_search_shards": 3})


def score(mean, std, truth, y_scale):
    q, lower, upper = calibration(mean, std, truth, y_scale)
    error, target = mean[50:]-truth[50:], truth[50:]
    if np.any(np.linalg.norm(target, axis=1) <= 0):
        raise ValueError("Relative error requires positive future target norm.")
    lo, hi = lower[50:], upper[50:]
    inside = (target >= lo)&(target <= hi)
    interval = hi-lo+20*np.maximum(lo-target, 0)+20*np.maximum(target-hi, 0)
    cases = {"error_squared": np.sum(error**2, axis=1), "truth_squared": np.sum(target**2, axis=1),
             "case_relative_l2": np.linalg.norm(error, axis=1)/np.linalg.norm(target, axis=1),
             "pointwise_coverage": inside.mean(1), "whole_curve_coverage": inside.all(1).astype(float),
             "width": (hi-lo).mean(1), "interval_score": interval.mean(1)}
    metrics = {"pooled_relative_l2": float(np.linalg.norm(error)/np.linalg.norm(target)),
               "mean_case_relative_l2": float(cases["case_relative_l2"].mean()),
               "pointwise_coverage": float(inside.mean()), "whole_curve_coverage": float(inside.all(1).mean()),
               "width": float((hi-lo).mean()), "interval_score": float(interval.mean())}
    return metrics, cases


def comparison_records():
    """Import prespecified saved pools; do not fit or average predictions."""
    rows, cases, source_hashes = [], [], {}
    for seed in SEEDS:
        _, y, times, _, ids, _, future, split = data_and_split(seed)
        norm = json.loads((OUT/f"seed_{seed}_model.json").read_text())["normalization"]
        records = []
        for mask in MASKS:
            path = OUT/f"seed_{seed}_direct_mask_{mask}.npz"
            with np.load(path) as z:
                records.append(("direct", mask, 0, 0, z["ids"], z["mean"], z["std"], path))
        path = OUT/f"seed_{seed}_monotone_mlp_mask_3.npz"
        with np.load(path) as z:
            records.append(("monotone_mlp", 3, 2048, 0, z["ids"], z["mean"], z["std"], path))
        for model in ("snode", "monotone_mlp"):
            path = ROOT/f"revision_amm/results/noisy_factors/seed_{seed}_{model}_exact_reference_000.npz"
            receipt = json.loads(path.with_suffix(".json").read_text())
            if receipt["prediction_sha256"] != digest(path):
                raise ValueError("Changed original TF comparison.")
            with np.load(path) as z:
                records.append((model, 1, 2048, 0, z["ids"], z["mean"][:, future], z["std"][:, future], path))
            for scramble in range(3):
                path = ROOT/f"revision_matcom/results/adaptive_assays/seed_{seed}_{model}_scramble_{scramble}_initial.npz"
                receipt_path = path.with_suffix(".json")
                if not path.exists() or not receipt_path.exists():
                    raise FileNotFoundError(f"Prespecified comparison not complete: {path}")
                receipt = json.loads(receipt_path.read_text())
                checkpoint = (ROOT/f"revision_amm/results/noisy_factors/seed_{seed}_monotone_mlp_checkpoint.pt"
                              if model == "monotone_mlp" else ROOT/f"clot_inverse_final_models/seed_{seed-42:02d}_s{seed}/{split['split_hash']}/snode_model_weights.pt")
                expected = {"seed": seed, "model": model, "scramble": scramble,
                            "model_sha256": digest(checkpoint),
                            "protocol_sha256": digest(ROOT/"revision_matcom/results/adaptive_assays/protocol.json"),
                            "latent_seed": 17000000+seed*1000000+scramble*100000,
                            "artifact_sha256": digest(path)}
                if receipt != expected:
                    raise ValueError(f"Initial artifact hash missing or wrong: {path}")
                with np.load(path) as z:
                    if z["budgets"].tolist() != [2048, 8192] or not np.array_equal(z["truth"], y[ids]) or not np.array_equal(z["times"], times) or int(z["n_calibration"]) != 50:
                        raise ValueError("Changed adaptive initial budget/truth schema.")
                    for b, budget in enumerate(z["budgets"]):
                        records.append((model, 31, int(budget), scramble, z["ids"],
                                        z["initial_mean"][b][:, future], z["initial_std"][b][:, future], path))
                source_hashes[str(receipt_path.relative_to(ROOT))] = digest(receipt_path)
        for model, mask, budget, scramble, rid, mean, std, path in records:
            if not np.array_equal(rid, ids) or mean.shape != (100, 61) or std.shape != mean.shape:
                raise ValueError("Comparison IDs or future shapes changed.")
            metrics, per_case = score(mean, std, y[ids][:, future], norm["y_scale"])
            identity = {"seed": seed, "model": model, "mask": mask, "budget": budget, "scramble": scramble}
            rows.append({**identity, **metrics})
            for i, case_id in enumerate(ids[50:]):
                cases.append({**identity, "case_id": int(case_id), **{k: float(a[i]) for k, a in per_case.items()}})
            source_hashes[str(path.relative_to(ROOT))] = digest(path)
    return rows, cases, source_hashes


def grouped(rows):
    seeds = []
    for model, mask, budget in sorted({(r["model"], r["mask"], r["budget"]) for r in rows}):
        for seed in SEEDS:
            part = [r for r in rows if (r["model"], r["mask"], r["budget"], r["seed"]) == (model, mask, budget, seed)]
            if not part:
                raise ValueError("Unmatched seed group.")
            seeds.append({"model": model, "mask": mask, "budget": budget, "seed": seed,
                          **{k: float(np.mean([r[k] for r in part])) for k in ("pooled_relative_l2", "pointwise_coverage", "whole_curve_coverage", "width", "interval_score")}})
    return seeds


def paired_differences(cases):
    direct = {(r["seed"], r["mask"], r["case_id"]): r for r in cases if r["model"] == "direct"}
    rows = []
    for row in cases:
        if row["model"] == "direct":
            continue
        reference = direct[(row["seed"], row["mask"], row["case_id"])]
        rows.append({k: row[k] for k in ("seed", "mask", "case_id", "model", "budget", "scramble")} |
                    {f"direct_minus_search_{k}": reference[k]-row[k] for k in
                     ("case_relative_l2", "pointwise_coverage", "width", "interval_score")})
    return rows


def tex_results(seed_rows):
    names = {"direct": "Direct MLP", "monotone_mlp": "Forward MLP", "snode": "SNODE"}
    lines = [r"\subsection{Direct observation-to-forecast control}", r"\label{sec:direct-baseline}",
             "A separate network maps the four observed sizes and times, known biochemical inputs and missingness mask directly to 61 future sizes. It uses no candidate search and estimates no missing biochemical values. Positive increments are anchored to the last observed size.",
             "We prespecified two SiLU architectures (three layers of width 128 or four of width 192), AdamW with learning rate 0.001 and weight decay 0.00001, batch size 128, at most 1,200 epochs and patience 160. Each training case receives a uniformly drawn nonempty missing-input mask each epoch. Selection uses 640/160 cases within the original training split, evaluating all 31 masks every 20 epochs (and epoch 1); the chosen architecture and epoch count are refitted on 800 cases. Scaling uses fitting cases only. The loss is normalized future-trajectory MSE plus half the terminal-time MSE. This gives two architecture opportunities versus one for the existing forward MLP, not identical tuning effort or loss functions.",
             "The original 100 validation cases are unused by this direct control. The previously specified 50 calibration and 50 evaluation cases per split remain separate. All methods here receive the same pointwise residual calibration: the 46th of 50 absolute standardized residuals at each future time; the direct model uses unit base scale, while search models use their candidate standard deviations. These are marginal residual bands, not matched predictive densities or a guarantee for the non-IID archive.",
             r"\begin{table}[htbp]\centering\small",
             r"\caption{Matched direct and candidate-search forecasts. Entries average three split-specific results; candidate results with all five inputs unknown first average three scramble-specific metrics within each split, never their predictions. Each split has 50 evaluation cases (150 appearances, 143 distinct curves). Error is pooled relative $L_2$ in percent; coverage, width and interval score concern pointwise 90\% intervals. Width and score use stored size units.}",
             r"\label{tab:direct-baseline}", r"\begin{tabular}{llrrrrr}\toprule",
             r"Unknowns & Method & Candidates & Error (\%) & Cover & Width & Score \\", r"\midrule"]
    for mask in MASKS:
        for model, budget in sorted({(r["model"], r["budget"]) for r in seed_rows if r["mask"] == mask}, key=lambda x: (x[0] != "direct", x[0], x[1])):
            part = [r for r in seed_rows if (r["mask"], r["model"], r["budget"]) == (mask, model, budget)]
            m = {k: np.mean([r[k] for r in part]) for k in ("pooled_relative_l2", "pointwise_coverage", "width", "interval_score")}
            lines.append(f"{ {1:'TF',3:'TF+Fg',31:'All five'}[mask]} & {names[model]} & {budget if budget else '--'} & {100*m['pooled_relative_l2']:.2f} & {m['pointwise_coverage']:.3f} & {m['width']:.3f} & {m['interval_score']:.3f} \\\\")
    lines += [r"\bottomrule\end{tabular}\end{table}",
              "The two-unknown CPU timing control compares only the direct and frozen forward MLP on four CPU threads. It includes feature preparation or candidate generation, prediction, aggregation and interval application at batch size one after five warm-ups; 25 calls cycle through the first five evaluation IDs. Training and calibration fitting are excluded. No CPU--GPU speed ratio or simulator speed-up is inferred.",
              r"\begin{figure}[htbp]\centering\includegraphics[width=\textwidth]{matcom_direct_baseline.pdf}",
              r"\caption{Direct forecasting as a distinct computational strategy. (a) Matched forecast errors for TF-only and all-five-input uncertainty; small points are split-specific results and larger points their means. All-five search points average metrics over three scrambles. Filled search markers use 2,048 candidates; open markers use 8,192. (b) CPU-only two-unknown (TF+Fg) cost/error comparison: each point is one split, with batch-one median latency. Repeated cases and splits are not independent biological validation.}\label{fig:direct-baseline}\end{figure}"]
    fits = [json.loads((OUT/f"seed_{s}_model.json").read_text()) for s in SEEDS]
    training = [r["total_training_seconds"]/60 for r in fits]
    counts = ", ".join(str(r["parameter_count"]) for r in fits)
    epochs = ", ".join(str(r["selected_epochs"]) for r in fits)
    lines.insert(3, f"For seeds 42--44, selected parameter counts are {counts} and refit epochs are {epochs}, respectively. Total completed selection-plus-refit CPU training costs range from {min(training):.2f} to {max(training):.2f} minutes per split; this excludes forward-surrogate training.")
    return "\n\n".join(lines)+"\n"


def draw(seed_rows):
    import matplotlib
    matplotlib.use("Agg")
    import matplotlib.pyplot as plt
    from matplotlib.lines import Line2D
    style = {"direct": ("#333333", "D"), "monotone_mlp": ("#c87632", "s"), "snode": ("#2c78af", "o")}
    with plt.rc_context({"font.family": "DejaVu Sans", "font.size": 9, "axes.titlesize": 9, "svg.fonttype": "none", "svg.hashsalt": "matcom-direct-v1", "pdf.fonttype": 42}):
        fig, axes = plt.subplots(1, 2, figsize=(7.35, 3.6))
        fig.subplots_adjust(left=.09, right=.985, bottom=.2, top=.80, wspace=.35)
        series = [("direct", 0), ("monotone_mlp", 2048), ("snode", 2048), ("monotone_mlp", 8192), ("snode", 8192)]
        for j, (model, budget) in enumerate(series):
            color, marker = style[model]
            for x, mask in enumerate((1, 31)):
                part = [r for r in seed_rows if (r["model"], r["mask"], r["budget"]) == (model, mask, budget)]
                if not part:
                    continue
                values = [100*r["pooled_relative_l2"] for r in part]
                pos = x+(j-2)*.11
                axes[0].plot([pos]*len(values), values, linestyle="none", marker=marker, color=color, alpha=.45, ms=3)
                axes[0].plot(pos, np.mean(values), marker=marker, color=color, mfc="white" if budget == 8192 else color, ms=6.5, linestyle="none")
        axes[0].set_xticks([0, 1], ["TF unknown", "All five unknown"])
        axes[0].set_xlim(-.4, 1.4)
        axes[0].set_ylim(bottom=0)
        axes[0].set_ylabel("Pooled future error (%)")
        axes[0].set_title("(a) Matched forecast information", loc="left")
        for model, budget in (("direct", 0), ("monotone_mlp", 2048)):
            color, marker = style[model]
            for r in seed_rows:
                if (r["model"], r["mask"], r["budget"]) != (model, 3, budget):
                    continue
                timing = json.loads((OUT/f"seed_{r['seed']}_{model}_mask_3_timing.json").read_text())
                axes[1].plot(1000*timing["median_seconds"], 100*r["pooled_relative_l2"], marker=marker, color=color, ms=6, linestyle="none")
        axes[1].set_xscale("log")
        axes[1].set_xlabel("Median CPU latency per case (ms; log scale)")
        axes[1].set_ylabel("Pooled future error (%)")
        axes[1].set_ylim(bottom=0)
        axes[1].set_title("(b) TF+Fg unknown; same CPU", loc="left")
        for ax in axes:
            ax.spines[["top", "right"]].set_visible(False)
            ax.grid(axis="y", color="#e0e0e0", lw=.5)
        handles = [Line2D([], [], marker=style[m][1], color=style[m][0], linestyle="none", label=label)
                   for m, label in (("direct", "Direct MLP"), ("monotone_mlp", "Forward MLP search"), ("snode", "SNODE search"))]
        fig.legend(handles=handles, loc="upper center", ncol=3, frameon=False)
        fig.text(.09, .065, "Three splits; 150 evaluation appearances / 143 distinct curves.", fontsize=9)
        fig.text(.09, .02, "Search markers: filled = 2,048 candidates; open = 8,192 candidates.", fontsize=9)
        paths = []
        for ext in ("pdf", "svg", "png"):
            path = ROOT/f"PAPER/figs/matcom_direct_baseline.{ext}"
            meta = {"CreationDate": None, "ModDate": None} if ext == "pdf" else {"Date": None} if ext == "svg" else {}
            fig.savefig(path, dpi=300, metadata=meta)
            paths.append(path)
        plt.close(fig)
    return paths


def export():
    phash = protocol()
    rows, cases, sources = comparison_records()
    seed_rows = grouped(rows)
    outputs = [OUT/"metrics.csv", OUT/"per_case.csv", OUT/"split_metrics.csv", OUT/"paired_differences.csv"]
    for path, data in zip(outputs, (rows, cases, seed_rows, paired_differences(cases))):
        save_csv(path, data)
    text = tex_results(seed_rows)
    tex = ROOT/"PAPER/matcom_direct_results.tex"
    tex.write_text(text)
    outputs += [tex, *draw(seed_rows)]
    for path in OUT.glob("seed_*.json"):
        sources[str(path.relative_to(ROOT))] = digest(path)
    for path in OUT.glob("seed_*_direct.pt"):
        sources[str(path.relative_to(ROOT))] = digest(path)
    save_json(OUT/"completion.json", {"status": "complete", "protocol_sha256": phash,
        "input_sha256": sources, "output_sha256": {str(p.relative_to(ROOT)): digest(p) for p in outputs},
        "metric_rows": len(rows), "paired_case_rows": len(cases), "split_rows": len(seed_rows),
        "boundary": "Same-corpus exploratory baseline; all3scrambles averaged as metrics, not predictions; CPU cost comparison excludes SNODE"})
    return validate()


def validate():
    record = json.loads((OUT/"completion.json").read_text())
    config = json.loads((OUT/"protocol.json").read_text())
    if digest(OUT/"protocol.json") != record["protocol_sha256"]:
        raise ValueError("Changed completed protocol.")
    for inventory in (config["source_sha256"], record["input_sha256"], record["output_sha256"]):
        for path, expected in inventory.items():
            if digest(ROOT/path) != expected:
                raise ValueError(f"Changed artifact: {path}")
    for seed in SEEDS:
        x, y, times, tr, ids, obs, future, _ = data_and_split(seed)
        model, norm, model_record = load_direct(seed, record["protocol_sha256"])
        if norm != fit_normalization(x[tr], y[tr], times, obs):
            raise ValueError("Normalization was not fitted to800 training cases.")
        for mask in MASKS:
            path = OUT/f"seed_{seed}_direct_mask_{mask}.npz"
            with np.load(path) as z:
                np.testing.assert_array_equal(z["ids"], ids)
                np.testing.assert_array_equal(z["truth"], y[ids][:, future])
                predicted = predict_direct(model, norm, y[ids][:, obs], times[obs], known_context(x[ids], mask), mask)
                np.testing.assert_allclose(predicted, z["mean"], rtol=1e-7, atol=1e-8)
                q, lo, hi = calibration(z["mean"], z["std"], z["truth"], norm["y_scale"])
                for key, value in (("q", q), ("lower", lo), ("upper", hi)):
                    np.testing.assert_allclose(z[key], value, rtol=1e-12, atol=1e-12)
        for name in ("direct_mask_1", "direct_mask_3", "direct_mask_31", "monotone_mlp_mask_3"):
            timing = json.loads((OUT/f"seed_{seed}_{name}_timing.json").read_text())
            if len(timing["seconds"]) != 25 or timing["case_ids"] != [int(ids[50+k%5]) for k in range(25)]:
                raise ValueError("Changed timing sample design.")
            for key, q in (("median_seconds", .5), ("q25_seconds", .25), ("q75_seconds", .75)):
                np.testing.assert_allclose(timing[key], np.quantile(timing["seconds"], q), rtol=1e-12)
    rows, cases, _ = comparison_records()
    for path, wanted in ((OUT/"metrics.csv", rows), (OUT/"per_case.csv", cases), (OUT/"split_metrics.csv", grouped(rows)), (OUT/"paired_differences.csv", paired_differences(cases))):
        with path.open() as f:
            actual = list(csv.DictReader(f))
        if len(actual) != len(wanted):
            raise ValueError("Changed metric row count.")
        for got, want in zip(actual, wanted):
            for key, value in want.items():
                if isinstance(value, (int, float)):
                    if not np.isclose(float(got[key]), value, rtol=1e-10, atol=1e-12):
                        raise ValueError(f"Metric mismatch: {key}")
                elif got[key] != value:
                    raise ValueError("Metric identity mismatch.")
    return {"status": "pass", "metrics": len(rows), "case_rows": len(cases), "direct_predictions_replayed": 900}


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--train", action="store_true")
    parser.add_argument("--export", action="store_true")
    parser.add_argument("--check", action="store_true")
    args = parser.parse_args()
    torch.set_num_threads(4)
    with threadpool_limits(limits=4):
        if args.check:
            print(json.dumps(validate(), indent=2))
        else:
            if args.train:
                train_and_predict()
            if args.export:
                print(json.dumps(export(), indent=2))
            if not args.train and not args.export:
                parser.error("Select --train, --export or --check.")


if __name__ == "__main__":
    main()


==> anc/clotonet_code/revision_matcom/export_adaptive_assays.py <==
"""Independent saved-prediction checks and presentation for adaptive assays.

No training, surrogate prediction or GPU inference occurs here. Numerical
decisions, calibration and benchmark errors are checked against raw saved
arrays before their displayed aggregate is computed. Three search repetitions
are not treated as independent biological samples or nine training seeds.
"""
from __future__ import annotations

import argparse
import csv
import hashlib
import json
from pathlib import Path
from statistics import NormalDist

import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
import numpy as np
from scipy.io import loadmat

ROOT=Path(__file__).resolve().parents[1]
OUT=ROOT/'revision_matcom/results/adaptive_assays'
SEEDS=(42,43,44)
MODELS=('snode','monotone_mlp')
POLICIES=('no_assay','forecast','parameter','random','fixed_IX')
COLORS={'snode':'#2c78af','monotone_mlp':'#c87632'}
LABELS={'snode':'SNODE','monotone_mlp':'MLP'}
MARKERS={'snode':'o','monotone_mlp':'s'}


def digest(path):return hashlib.sha256(Path(path).read_bytes()).hexdigest()


def read_json(path):return json.loads(Path(path).read_text())


def read_csv(path):
    with Path(path).open(newline='') as stream:return list(csv.DictReader(stream))


def bind(path,inputs):
    inputs[str(Path(path).relative_to(ROOT))]=digest(path)
    return Path(path)


def harmonized_intervals(cal_mean,cal_std,cal_truth,eval_mean,eval_std,scale):
    """Fixed 46th-of-50 per-time calibration; evaluation truths are not inputs."""
    if cal_mean.shape!=cal_std.shape or cal_mean.shape!=cal_truth.shape or len(cal_mean)!=50:
        raise ValueError('The harmonized protocol requires fifty calibration curves.')
    if eval_mean.shape!=eval_std.shape or cal_mean.shape[1:]!=eval_mean.shape[1:] or scale<=0:
        raise ValueError('Invalid predictive arrays or training scale.')
    if not all(np.isfinite(a).all() for a in [cal_mean,cal_std,cal_truth,eval_mean,eval_std]):
        raise ValueError('Nonfinite predictive inputs.')
    ratios=abs(cal_mean-cal_truth)/np.maximum(cal_std,scale*1e-6)
    multiplier=np.sort(ratios,axis=0)[45]
    half=np.maximum(eval_std,scale*1e-6)*multiplier
    return np.maximum(eval_mean-half,0),eval_mean+half,multiplier


def independently_score(mean,std,truth,baseline,n_cal,scale,interval_method='pooled'):
    residual=mean-truth;sd=np.maximum(std,scale*1e-6)
    critical=NormalDist().inv_cdf(.95)
    factor=np.quantile(abs(residual[:n_cal])/(critical*sd[:n_cal]),.9)
    lower=mean[n_cal:]-critical*factor*sd[n_cal:]
    upper=mean[n_cal:]+critical*factor*sd[n_cal:]
    if interval_method=='harmonized':
        lower,upper,_=harmonized_intervals(mean[:n_cal],std[:n_cal],truth[:n_cal],
                                          mean[n_cal:],std[n_cal:],scale)
    elif interval_method!='pooled':raise ValueError('Unknown interval protocol.')
    target=truth[n_cal:]
    error=mean[n_cal:]-target
    score=upper-lower+20*np.maximum(lower-target,0)+20*np.maximum(target-upper,0)
    mse=(error**2).mean(axis=1);before=((baseline[n_cal:]-target)**2).mean(axis=1)
    diff=mse-before;tol=1e-12*(1+before)
    return dict(pooled_relative_l2=float(np.sqrt(np.sum(error**2)/np.sum(target**2))),
                future_mae=float(np.mean(abs(error))),mean_case_mse=float(mse.mean()),
                pointwise_coverage=float(((target>=lower)&(target<=upper)).mean()),
                whole_curve_coverage=float(((target>=lower)&(target<=upper)).all(axis=1).mean()),
                interval_width=float(np.mean(upper-lower)),interval_score=float(score.mean()),
                helped=int(np.sum(diff < -tol)),harmed=int(np.sum(diff > tol)),
                tied=int(np.sum(abs(diff)<=tol)))


def cost_aggregates(rows):
    """Mean measured latency and mean per-(seed,repeat) pooled error over3cases."""
    answer=[]
    for model in MODELS:
        for budget in [512,2048,8192,32768]:
            chosen=[r for r in rows if r['model']==model and int(float(r['candidates']))==budget]
            keys=[(int(r['seed']),int(float(r['case_id'])),int(float(r['repeat']))) for r in chosen]
            if len(chosen)!=45 or len(set(keys))!=45:raise ValueError('Expected45 matched timing records permodel/budget.')
            pooled=[]
            for seed in SEEDS:
                for repeat in range(5):
                    part=[r for r in chosen if int(r['seed'])==seed and int(float(r['repeat']))==repeat]
                    if len(part)!=3:raise ValueError('Cost accuracy must pool exactly three presetcases.')
                    pooled.append(np.sqrt(sum(float(r['future_mse']) for r in part)/sum(float(r['truth_mse']) for r in part)))
            answer.append(dict(model=model,candidates=budget,
                mean_seconds=float(np.mean([float(r['total_seconds']) for r in chosen])),
                median_seconds=float(np.median([float(r['total_seconds']) for r in chosen])),
                mean_prediction_seconds=float(np.mean([float(r['prediction_seconds']) for r in chosen])),
                mean_candidate_seconds=float(np.mean([float(r['candidate_seconds']) for r in chosen])),
                mean_weighting_seconds=float(np.mean([float(r['weighting_seconds']) for r in chosen])),
                min_peak_tensor_mib=float(min(float(r['peak_tensor_bytes']) for r in chosen)/2**20),
                max_peak_tensor_mib=float(max(float(r['peak_tensor_bytes']) for r in chosen)/2**20),
                mean_pooled_relative_l2=float(np.mean(pooled))))
    return answer


def audit(out):
    inputs={};protocol=read_json(bind(out/'protocol.json',inputs));completion=read_json(bind(out/'completion.json',inputs))
    if protocol['smoke'] or protocol['seeds']!=list(SEEDS) or protocol['n_each']!=50 or protocol['scrambles']!=[0,1,2]:
        raise ValueError('Presentation requires the complete prespecified full campaign.')
    if completion['status']!='complete' or completion['protocol_sha256']!=digest(out/'protocol.json'):
        raise ValueError('Campaign completion/protocol mismatch.')
    for relative,expected in protocol['source_sha256'].items():
        if digest(ROOT/relative)!=expected:raise ValueError(f'Executed source changed: {relative}')
        inputs[relative]=expected
    for name,expected in completion['output_sha256'].items():
        if digest(out/name)!=expected:raise ValueError(f'Campaign summary changed: {name}')
        bind(out/name,inputs)
    raw=loadmat(bind(ROOT/'clot_net_data.mat',inputs));y=raw['size'];times=raw['t'][0];future=times>=30
    x=np.column_stack([raw[k].astype(float).ravel() for k in ['sigma_tf','Fg','IX','VIII','V']])
    metrics=read_csv(out/'metrics.csv')
    metric_map={(int(r['seed']),r['model'],int(r['scramble']),int(r['candidates']),float(r['noise']),r['policy']):r for r in metrics}
    if len(metric_map)!=450 or len(metrics)!=450:raise ValueError('Unexpected/repeated adaptive result keys.')
    evaluation_ids=[];cost_ids=[];cost_rows=[];independent_rows=[];agreement_rows=[];max_metric_difference=0.
    for seed in SEEDS:
        split=read_json(bind(ROOT/f'inverse_final_split_seed_{seed-42:02d}_s{seed}.json',inputs))
        perm=np.random.default_rng(seed+91000).permutation(split['test_idx']);ids=perm.tolist()
        if set(ids)&(set(split['train_idx'])|set(split['val_idx'])):raise ValueError('Calibration/evaluation overlaps fit/selection.')
        evaluation_ids+=ids[50:];cost_ids+=ids[50:53]
        partition=read_json(bind(out/f'seed_{seed}_partition.json',inputs))
        if partition['calibration_ids']!=ids[:50] or partition['evaluation_ids']!=ids[50:]:raise ValueError('Storedpartitionchanged.')
        bounds=np.stack([x[split['train_idx']].min(0),x[split['train_idx']].max(0)])
        errors=np.random.default_rng(seed+715000).normal(size=(100,4))
        for model in MODELS:
            for scramble in range(3):
                paths=[out/f'seed_{seed}_{model}_scramble_{scramble}_{part}.npz' for part in ['initial','adaptive']]
                for path in paths:
                    receipt=read_json(bind(path.with_suffix('.json'),inputs))
                    if receipt['artifact_sha256']!=digest(bind(path,inputs)):raise ValueError('Predictionhashchanged.')
                    for key,value in [('seed',seed),('model',model),('scramble',scramble),('protocol_sha256',digest(out/'protocol.json'))]:
                        if receipt[key]!=value:raise ValueError('Predictionidentitychanged.')
                with np.load(paths[0],allow_pickle=False) as initial,np.load(paths[1],allow_pickle=False) as post:
                    for saved in [initial,post]:
                        np.testing.assert_array_equal(saved['ids'],ids)
                        np.testing.assert_array_equal(saved['truth'],y[ids])
                        np.testing.assert_array_equal(saved['true_parameters'],x[ids])
                        np.testing.assert_array_equal(saved['bounds'],bounds)
                        np.testing.assert_array_equal(saved['conditions'],protocol['conditions'])
                        if int(saved['n_calibration'])!=50:raise ValueError('Calibrationboundarychanged.')
                    np.testing.assert_array_equal(post['potential_standard_normal_errors'],errors)
                    np.testing.assert_array_equal(initial['choices'],post['choices'])
                    random_choices=np.random.default_rng(seed+714000).choice([1,2,3,4],size=100)
                    for noise in [0.,.1]:
                        indices=[int(np.flatnonzero((initial['conditions'][:,0]==budget)&(initial['conditions'][:,1]==noise))[0]) for budget in [2048,8192]]
                        for pi,policy in enumerate(POLICIES[1:]):
                            agreement_rows.append(dict(seed=seed,model=model,scramble=scramble,noise=noise,policy=policy,
                                agreement=float(np.mean(initial['choices'][indices[0],pi,50:]==initial['choices'][indices[1],pi,50:]))))
                    for ci,(budget,noise) in enumerate(initial['conditions']):
                        np.testing.assert_array_equal(initial['choices'][ci,0],1+np.argmax(initial['forecast_utility'][ci,:,1:],axis=1))
                        np.testing.assert_array_equal(initial['choices'][ci,1],1+np.argmax(initial['parameter_utility'][ci,:,1:],axis=1))
                        np.testing.assert_array_equal(initial['choices'][ci,2],random_choices)
                        np.testing.assert_array_equal(initial['choices'][ci,3],np.full(100,2))
                        bi=int(np.where(initial['budgets']==budget)[0][0]);baseline=initial['initial_mean'][bi][:,future]
                        for pi,policy in enumerate(POLICIES):
                            mean=initial['initial_mean'][bi] if pi==0 else post['post_mean'][ci,pi-1]
                            std=initial['initial_std'][bi] if pi==0 else post['post_std'][ci,pi-1]
                            computed=independently_score(mean[:,future],std[:,future],y[ids][:,future],baseline,50,float(initial['scale']))
                            key=(seed,model,scramble,int(budget),float(noise),policy);reported=metric_map[key]
                            for metric,value in computed.items():
                                np.testing.assert_allclose(value,float(reported[metric]),rtol=1e-11,atol=1e-11)
                                max_metric_difference=max(max_metric_difference,abs(value-float(reported[metric])))
                            harmonized=independently_score(mean[:,future],std[:,future],y[ids][:,future],baseline,
                                                           50,float(initial['scale']),interval_method='harmonized')
                            independent_rows.append(dict(seed=seed,model=model,scramble=scramble,candidates=int(budget),noise=float(noise),policy=policy,**harmonized))
                            if pi:
                                choice=post['choices'][ci,pi-1]
                                actual=x[ids,choice]+noise*(bounds[1]-bounds[0])[choice]*errors[np.arange(100),choice-1]
                                np.testing.assert_allclose(actual,post['assay_values'][ci,pi-1],rtol=0,atol=1e-10)
                        for first in range(4):
                            for second in range(first+1,4):
                                equal=post['choices'][ci,first]==post['choices'][ci,second]
                                np.testing.assert_array_equal(post['post_mean'][ci,first,equal],post['post_mean'][ci,second,equal])
                                np.testing.assert_array_equal(post['post_std'][ci,first,equal],post['post_std'][ci,second,equal])
            path=out/f'seed_{seed}_{model}_cost.npz';receipt=read_json(bind(path.with_suffix('.json'),inputs))
            if receipt['artifact_sha256']!=digest(bind(path,inputs)):raise ValueError('Costartifactchanged.')
            with np.load(path,allow_pickle=False) as saved:
                np.testing.assert_array_equal(saved['case_ids'],ids[50:53])
                np.testing.assert_array_equal(saved['budgets'],[512,2048,8192,32768])
                if int(saved['repeats'])!=5 or int(saved['batch_size'])!=1:raise ValueError('Benchmarkscopechanged.')
                for pos,values in enumerate(saved['rows']):
                    row=dict(zip(saved['columns'].tolist(),map(float,values)));case=int(row['case_id'])
                    true=y[case,future];prediction=saved['mean'][pos,future]
                    np.testing.assert_allclose(row['future_mse'],np.mean((prediction-true)**2),rtol=1e-12,atol=1e-12)
                    np.testing.assert_allclose(row['truth_mse'],np.mean(true**2),rtol=1e-12,atol=1e-12)
                    np.testing.assert_allclose(row['total_seconds'],sum(row[k] for k in ['candidate_seconds','prediction_seconds','weighting_seconds']),atol=1e-10)
                    if any(row[k]<0 for k in ['candidate_seconds','prediction_seconds','weighting_seconds']):raise ValueError('Negativetiming.')
                    cost_rows.append({'seed':seed,'model':model,**row})
    agreement=[]
    published_agreement=read_csv(out/'budget_choice_agreement.csv')
    for seed in SEEDS:
        for model in MODELS:
            for noise in [0.,.1]:
                for policy in POLICIES[1:]:
                    selected=[r['agreement'] for r in agreement_rows if (r['seed'],r['model'],r['noise'],r['policy'])==(seed,model,noise,policy)]
                    record=dict(seed=seed,model=model,noise=noise,policy=policy,agreement=float(np.mean(selected)))
                    reported=[r for r in published_agreement if (int(r['seed']),r['model'],float(r['noise']),r['policy'])==(seed,model,noise,policy)]
                    if len(selected)!=3 or len(reported)!=1:raise ValueError('Budgetagreementkeys missingorambiguous.')
                    np.testing.assert_allclose(record['agreement'],float(reported[0]['agreement']),rtol=1e-12,atol=1e-12)
                    agreement.append(record)
    if len(evaluation_ids)!=150 or len(set(evaluation_ids))!=143:raise ValueError('Unexpectedevaluationcohort.')
    return independent_rows,cost_aggregates(cost_rows),agreement,inputs


def summarize_rows(rows):
    summaries=[]
    keys=sorted({(r['model'],r['candidates'],r['noise'],r['policy']) for r in rows})
    metrics=['pooled_relative_l2','pointwise_coverage','interval_width','interval_score','helped','harmed','tied']
    for key in keys:
        selected=[r for r in rows if (r['model'],r['candidates'],r['noise'],r['policy'])==key]
        if len(selected)!=9:raise ValueError('Expectedthreefixedsplitswiththreesearchrepetitions.')
        for seed in SEEDS:
            group=[r for r in selected if r['seed']==seed]
            summaries.append(dict(model=key[0],candidates=key[1],noise=key[2],policy=key[3],seed=seed,
                                  **{m:float(np.mean([r[m] for r in group])) for m in metrics}))
    return summaries


def mean_metric(rows,model,budget,noise,policy,metric):
    chosen=[r[metric] for r in rows if (r['model'],r['candidates'],r['noise'],r['policy'])==(model,budget,noise,policy)]
    if len(chosen)!=3:raise ValueError('Three seed-level summaries required.')
    return float(np.mean(chosen))


def runtime_metadata(inputs):
    """Available archived costs; do not invent a calibration or retraining clock."""
    result=dict(gpu=read_json(OUT/'protocol.json')['environment']['gpu'],mlp_fit_save_seconds=[],
                snode_archived_loop_seconds=[],snode_load_seconds=[],calibration_seconds=None)
    bind(ROOT/'revision_amm/run_noisy_factors.py',inputs)
    bind(ROOT/'inverse-v9.py',inputs)
    for seed in SEEDS:
        split=read_json(ROOT/f'inverse_final_split_seed_{seed-42:02d}_s{seed}.json')
        history=read_csv(bind(ROOT/f"clot_inverse_final_models/seed_{seed-42:02d}_s{seed}/{split['split_hash']}/snode_training_history.csv",inputs))
        elapsed=np.array([float(r['elapsed_sec']) for r in history])
        if not len(elapsed) or not np.isfinite(elapsed).all() or elapsed[-1]<=0 or np.any(np.diff(elapsed)<0):
            raise ValueError('Invalid archived training clock.')
        result['snode_archived_loop_seconds'].append(float(elapsed[-1]))
        for model,target in [('snode','snode_load_seconds'),('monotone_mlp','mlp_fit_save_seconds')]:
            receipt=read_json(bind(ROOT/f'revision_amm/results/noisy_factors/seed_{seed}_{model}_model.json',inputs))
            result[target].append(float(receipt['fit_or_load_seconds']))
    return result


def write_text(rows,costs,agreement,runtime):
    lines=[r'\subsection{Noisy adaptive measurements}',
      'All five biochemical inputs are initially unknown. Four policies choose one of Fg, IX, VIII or V from the same early-size candidate distribution, before the selected assay value is revealed. Forecast- and parameter-directed policies use the corresponding noise-aware affine-risk scores; random and fixed-IX policies are controls. The simulated Gaussian errors are shared across policies, models and candidate budgets. An exact assay fixes its coordinate; a noisy assay conditions the prior without treating its reported value as exact. Policies choosing the same factor reuse the same posterior calculation.',
      r'For each frozen split, 50 previously held-out cases calibrate pointwise 90\% intervals and 50 different cases evaluate them; neither group was used for fitting or checkpoint selection. At each future time the common reporting rule uses the 46th ordered standardized absolute calibration residual, a standard-deviation floor of $10^{-6}$ times the training maximum, and a lower endpoint clipped at zero. Three independent candidate/latent sampling repetitions are averaged within each split. The 150 evaluation appearances represent 143 distinct stored curves, not new biological samples. All policies use the same nominal candidate budget before and after measurement, although computational caching avoids duplicate calculations.',
      r'\begin{table}[htbp]\centering',
      r'\caption{Adaptive-assay forecast errors (percent pooled relative $L_2$), averaged over three split-specific summaries after averaging three search repetitions within each split. Noise is a fraction of the factor training range. No-assay, forecast-directed, parameter-directed, random and fixed-IX rules are retained. The 5\% noise level was tested only at 2,048 candidates.}',
      r'\label{tab:matcom-adaptive}',r'\begin{tabular}{llrrrrr}\toprule',
      r'Model & $B$ / noise & None & Forecast & Parameter & Random & IX \\ \midrule']
    for model in MODELS:
        for budget,noise in [(2048,0.),(2048,.05),(2048,.1),(8192,0.),(8192,.1)]:
            values=[100*mean_metric(rows,model,budget,noise,p,'pooled_relative_l2') for p in POLICIES]
            lines.append(f"{LABELS[model]} & {budget:,} / {noise*100:.0f}\\% & "+' & '.join(f'{v:.2f}' for v in values)+r' \\')
        if model=='snode':lines.append(r'\midrule')
    lines += [r'\bottomrule\end{tabular}\end{table}']
    for model in MODELS:
        f={r['seed']:r for r in rows if (r['model'],r['candidates'],r['noise'],r['policy'])==(model,8192,.1,'forecast')}
        random={r['seed']:r for r in rows if (r['model'],r['candidates'],r['noise'],r['policy'])==(model,8192,.1,'random')}
        differences=np.array([100*(f[seed]['pooled_relative_l2']-random[seed]['pooled_relative_l2']) for seed in SEEDS])
        help_fraction=np.mean([f[seed]['helped']/50 for seed in SEEDS])
        harm_fraction=np.mean([f[seed]['harmed']/50 for seed in SEEDS])
        coverage=np.mean([f[seed]['pointwise_coverage'] for seed in SEEDS])
        width=np.mean([f[seed]['interval_width'] for seed in SEEDS]);score=np.mean([f[seed]['interval_score'] for seed in SEEDS])
        lines.append(f"At 10\\% assay noise and $B=8192$, {LABELS[model]}'s paired forecast-minus-random error difference is {differences.mean():+.3f} percentage points, with a sample standard deviation of {differences.std(ddof=1):.3f} across three split summaries. This is a descriptive difference, not a confidence interval. Relative to no assay, the forecast-directed rule improves {100*help_fraction:.1f}\\% and worsens {100*harm_fraction:.1f}\\% of evaluated predictions; these fractions average nine search runs of the same split-specific cases. Its pointwise coverage is {100*coverage:.1f}\\%, mean interval width {width:.3f}, and mean interval score {score:.3f} in stored size units.")
    fractions={model:np.mean([r['agreement'] for r in agreement if (r['model'],r['noise'],r['policy'])==(model,.1,'forecast')]) for model in MODELS}
    policy_ranks,model_ranks=rankings(rows)
    policy_changes=sum([r['low_error_first'] for r in policy_ranks if (r['model'],r['noise'],r['candidates'])==(model,noise,2048)] !=
                       [r['low_error_first'] for r in policy_ranks if (r['model'],r['noise'],r['candidates'])==(model,noise,8192)]
                       for model in MODELS for noise in [0.,.1])
    model_changes=sum([r['low_error_first'] for r in model_ranks if (r['policy'],r['noise'],r['candidates'])==(policy,noise,2048)] !=
                      [r['low_error_first'] for r in model_ranks if (r['policy'],r['noise'],r['candidates'])==(policy,noise,8192)]
                      for policy in POLICIES for noise in [0.,.1])
    lines.append(f"At 10\\% noise, the forecast-directed factor choices agree between the two candidate budgets in {100*fractions['snode']:.1f}\\% of SNODE and {100*fractions['monotone_mlp']:.1f}\\% of MLP evaluation searches. Ordering the four assay policies by mean forecast error changes between budgets in {policy_changes} of the four model--noise comparisons (0\\% and 10\\% noise). The two-model ordering changes in {model_changes} of ten policy--noise comparisons, including the no-assay reference. These are observed numerical orderings, not significance tests or proof of convergence.")
    lines += [
       r'\begin{figure}[htbp]\centering\includegraphics[width=\textwidth]{matcom_adaptive_assays.pdf}',
       r'\caption{One additional noisy assay at 10\% range-scaled noise. Open markers use 2,048 candidates and filled markers use 8,192, both before and after measurement. Small marks are three split-specific summaries; larger marks show their mean. Each split summary averages three searches, not their predictions. The no-assay reference uses only the initial pool. Model panels use the same 150 evaluation appearances.}\label{fig:matcom-adaptive}\end{figure}',
       r'\subsection{Measured cost on a fixed subset}',
       f"A separate batch-one benchmark uses the first three predetermined evaluation cases per split, identically for both frozen models and every budget. Five search repetitions per case measure candidate generation, forward prediction and weighting on one {runtime['gpu']} GPU. Errors use those same nine distinct cases, not the larger adaptive-assay cohort. The benchmark is an all-inputs-missing forecast without acquiring an assay."]
    for model in MODELS:
        memory=[r['max_peak_tensor_mib'] for r in costs if r['model']==model]
        lines.append(f"For {LABELS[model]}, the largest allocated GPU-tensor peaks across the 45 calls at each budget are "+
                     ', '.join(f'{v:.1f}' for v in memory)+
                     r' MiB at $B=512,2048,8192,32768$, respectively.')
    lines.append('These allocator measurements exclude CPU candidate arrays, reserved device memory and total system memory.')
    fit=runtime['mlp_fit_save_seconds'];hist=runtime['snode_archived_loop_seconds'];load=runtime['snode_load_seconds']
    lines.append(f"The frozen forward MLP's recorded selection, refit and checkpoint-save times span {min(fit):.2f}--{max(fit):.2f} seconds per split. The archived SNODE logs record {min(hist)/60:.2f}--{max(hist)/60:.2f} minutes through their final training/validation epoch; these are historical loop timings, not a newly matched training-cost comparison. Its separately recorded checkpoint loading takes {min(load):.3f}--{max(load):.3f} seconds. Neither model is retrained for this benchmark. Calibration fitting was not separately timed and is excluded from the latency measurements.")
    lines += [
       r'\begin{figure}[htbp]\centering\includegraphics[width=.88\textwidth]{matcom_assay_cost_accuracy.pdf}',
       r'\caption{Measured cost and forecast error on the same nine predetermined cases (three per split), using both frozen models on the same GPU. Each labelled point is a candidate budget. Horizontal position is mean synchronized batch-one time including proposals, prediction and weights over 45 calls; vertical position averages per-split/per-repetition pooled errors over the three cases. Training, calibration and laboratory time are excluded.}\label{fig:matcom-assay-cost}\end{figure}']
    return '\n'.join(lines)+'\n'


def rankings(rows):
    policy_rows=[];model_rows=[]
    for model in MODELS:
        for noise in [0.,.1]:
            for budget in [2048,8192]:
                ordered=sorted(POLICIES[1:],key=lambda p:mean_metric(rows,model,budget,noise,p,'pooled_relative_l2'))
                policy_rows.append(dict(model=model,candidates=budget,noise=noise,
                                        low_error_first=' > '.join(ordered)))
    for policy in POLICIES:
        for noise in [0.,.1]:
            for budget in [2048,8192]:
                ordered=sorted(MODELS,key=lambda m:mean_metric(rows,m,budget,noise,policy,'pooled_relative_l2'))
                model_rows.append(dict(policy=policy,candidates=budget,noise=noise,
                                       low_error_first=' > '.join(ordered)))
    return policy_rows,model_rows


def figures(rows,costs):
    plt.rcParams.update({'font.family':'DejaVu Sans','font.size':9,'axes.titlesize':10,'axes.labelsize':9,
                        'axes.spines.top':False,'axes.spines.right':False,'pdf.fonttype':42,'svg.fonttype':'none',
                        'svg.hashsalt':'matcom-adaptive-20260914','text.color':'#292d31','axes.labelcolor':'#292d31'})
    fig,axes=plt.subplots(1,2,figsize=(7.35,3.7),sharey=True)
    fig.subplots_adjust(left=.185,right=.985,bottom=.21,top=.84,wspace=.18)
    labels=['No assay','Forecast-directed','Parameter-directed','Random','Fixed IX']
    max_error=max(r['pooled_relative_l2'] for r in rows if r['noise']==.1)*100
    for ax,model in zip(axes,MODELS):
        for bi,budget in enumerate([2048,8192]):
            for pi,policy in enumerate(POLICIES):
                values=[100*r['pooled_relative_l2'] for r in rows if (r['model'],r['candidates'],r['noise'],r['policy'])==(model,budget,.1,policy)]
                yy=pi+(-.13 if bi==0 else .13)
                ax.scatter(values,np.full(3,yy),s=12,facecolor='none' if bi==0 else COLORS[model],
                           edgecolor=COLORS[model],alpha=.35,marker=MARKERS[model],zorder=2)
                ax.scatter([np.mean(values)],[yy],s=39,facecolor='white' if bi==0 else COLORS[model],
                           edgecolor=COLORS[model],linewidth=1.2,marker=MARKERS[model],zorder=3)
        ax.set_title(LABELS[model]);ax.set_xlabel('Pooled relative $L_2$ error (%)')
        ax.set_xlim(0,max_error*1.09);ax.grid(axis='x',color='#d9dde0',lw=.5);ax.set_axisbelow(True)
    axes[0].set_yticks(range(5),labels);axes[0].invert_yaxis()
    handles=[Line2D([],[],linestyle='none',marker='o',markerfacecolor=fill,markeredgecolor='#41474c',label=label)
             for fill,label in [('white','2,048 candidates'),('#41474c','8,192 candidates')]]
    fig.legend(handles=handles,ncol=2,frameon=False,loc='upper center',bbox_to_anchor=(.56,.99))
    fig.text(.55,.055,'One assay; 10% range-scaled noise. Small marks: splits; large marks: mean.',ha='center',fontsize=9)
    outputs=[]
    for ext in ['pdf','svg','png']:
        path=ROOT/f'PAPER/figs/matcom_adaptive_assays.{ext}';fig.savefig(path,dpi=220);outputs.append(path)
    plt.close(fig)
    fig,ax=plt.subplots(figsize=(6.4,3.5));fig.subplots_adjust(left=.11,right=.96,top=.89,bottom=.18)
    for model in MODELS:
        group=[r for r in costs if r['model']==model]
        ax.plot([1000*r['mean_seconds'] for r in group],[100*r['mean_pooled_relative_l2'] for r in group],
                color=COLORS[model],marker=MARKERS[model],label=LABELS[model],lw=1.6,markersize=5)
        for r in group:
            ax.annotate(f"{r['candidates']:,}",(1000*r['mean_seconds'],100*r['mean_pooled_relative_l2']),
                        xytext=(3,7 if model=='snode' else -12),textcoords='offset points',fontsize=8,color=COLORS[model])
    ax.set_xscale('log');ax.margins(x=.18)
    ax.set_ylim(0,122*max(r['mean_pooled_relative_l2'] for r in costs))
    ax.set_xlabel('Mean batch-one time: proposal + prediction + weights (ms)')
    ax.set_ylabel('Pooled relative $L_2$ error (%)');ax.grid(color='#d9dde0',lw=.5);ax.set_axisbelow(True)
    ax.legend(frameon=False,loc='best');ax.set_title('Matched cases and hardware; labels show candidate budgets',fontsize=9)
    for ext in ['pdf','svg','png']:
        path=ROOT/f'PAPER/figs/matcom_assay_cost_accuracy.{ext}';fig.savefig(path,dpi=220);outputs.append(path)
    plt.close(fig)
    return outputs


def main():
    parser=argparse.ArgumentParser(description=__doc__);parser.add_argument('--check',action='store_true');args=parser.parse_args()
    raw_rows,costs,agreement,inputs=audit(OUT);rows=summarize_rows(raw_rows);runtime=runtime_metadata(inputs)
    tex=ROOT/'PAPER/matcom_adaptive_results.tex';expected=write_text(rows,costs,agreement,runtime)
    provenance=OUT/'presentation.json'
    if args.check:
        old=read_json(provenance)
        if old['exporter_sha256']!=digest(__file__) or tex.read_text()!=expected:raise ValueError('Presentation source or text changed.')
        for name,value in old['input_sha256'].items():
            if digest(ROOT/name)!=value:raise ValueError('Presentation evidence changed after export.')
        for name,value in old['output_sha256'].items():
            if digest(ROOT/name)!=value:raise ValueError('Figure/presentationoutputchanged.')
    else:
        tex.write_text(expected);outputs=figures(rows,costs)+[tex]
        policy_rank,model_rank=rankings(rows)
        for filename,records in [('cost_summary.csv',costs),('policy_rankings.csv',policy_rank),('model_rankings.csv',model_rank),
                                 ('harmonized_metrics.csv',raw_rows),('harmonized_seed_summary.csv',rows)]:
            write_path=OUT/filename
            with write_path.open('w',newline='') as stream:
                writer=csv.DictWriter(stream,fieldnames=list(records[0]));writer.writeheader();writer.writerows(records)
            outputs.append(write_path)
        provenance.write_text(json.dumps(dict(status='pass',exporter_sha256=digest(__file__),input_sha256=inputs,
             output_sha256={str(p.relative_to(ROOT)):digest(p) for p in outputs},
             independent_prediction_checks=len(raw_rows),cost_rows=360,
             runtime_metadata=runtime,
             calibration_protocol=dict(name='per-time 46th of 50; lower clipped at zero',
                sd_floor='1e-6 times training maximum',
                status='Retrospective reporting harmonization, after campaign execution, to the common direct-baseline rule.',
                unchanged='Frozen pooled metrics retained and independently checked; no model, setting, prediction, choice, error or timing changed.'),
             boundary='Saved-array replay; no independent biological validation; split means retain repeated-search structure.'),indent=2)+'\n')
    print(json.dumps({'status':'pass','independent_prediction_checks':len(raw_rows),'cost_points':len(costs)},indent=2))


if __name__=='__main__':main()


==> anc/clotonet_code/revision_matcom/export_diagnostics.py <==
"""Source-bound presentation of frozen prior, diagnostic and budget results.

No forecast, selected tolerance, case membership, or model is changed. Interval
harmonization uses the prespecified common rank-46 pointwise rule, never coverage
on evaluation cases. Original pooled-quantile outputs remain immutable.
"""
from pathlib import Path
import json
import numpy as np
import pandas as pd
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from scipy.stats import spearmanr
from revision_amm.run_experiments import ROOT, digest, write_json
from revision_matcom.diagnostics import auc

OUT = ROOT/'revision_matcom/results/diagnostic_presentation'
NAMES = {'monotone_mlp':'Forward MLP', 'snode':'SNODE', 'pod_rbf':'POD--RBF'}
COLORS = {'monotone_mlp':'#0072B2', 'snode':'#D55E00', 'pod_rbf':'#009E73'}


def calibrated_intervals(mean, std, truth, scale):
    """Per-time rank ceil(.9*(50+1))=46, with lower clipping at zero."""
    sd = np.maximum(std, 1e-6*scale)
    ratio = abs(mean[:50]-truth[:50])/sd[:50]
    q = np.sort(ratio, axis=0)[45]
    lower = np.maximum(mean[50:]-q*sd[50:], 0)
    upper = mean[50:]+q*sd[50:]
    y = truth[50:]
    score = upper-lower+20*np.maximum(lower-y,0)+20*np.maximum(y-upper,0)
    return dict(coverage=float(((lower<=y)&(y<=upper)).mean()),
                width=float((upper-lower).mean()),interval_score=float(score.mean()))


def source_check(folder):
    receipt = json.loads((folder/'completion.json').read_text())
    for relative, expected in receipt['outputs'].items():
        if digest(ROOT/relative)!=expected:
            raise ValueError(f'Changed evidence {relative}')


def export():
    OUT.mkdir(parents=True,exist_ok=True)
    rows, cases, scores, selected, sources = [], [], [], [], [Path(__file__)]
    for directory in ('diagnostics','diagnostics_snode'):
        p=ROOT/'revision_matcom/results'/directory
        source_check(p)
        sources.extend([p/'protocol.json',p/'completion.json'])
        frame=pd.read_csv(p/'metrics.csv')
        for r in frame.to_dict('records'):
            f=p/f"seed_{r['seed']}_{r['model']}_scramble_{r['scramble']}_{r['prior']}_tol_{r['tolerance']}.npz"
            with np.load(f,allow_pickle=False) as d:
                future=d['times']>=30
                mean,std,truth=[d[k][100:,future] for k in ('mean','std','truth')]
                actual=np.linalg.norm(mean[50:]-truth[50:])/np.linalg.norm(truth[50:])
                np.testing.assert_allclose(actual,r['pooled_l2'],rtol=1e-10)
                r.update(calibrated_intervals(mean,std,truth,float(d['scale'])))
            rows.append(r)
        cases.append(pd.read_csv(p/'cases.csv'))
        scores.append(pd.read_csv(p/'diagnostic_scores.csv'))
        selected.append(pd.read_csv(p/'chosen_tolerance.csv'))
    metrics=pd.DataFrame(rows)
    metrics.to_csv(OUT/'harmonized_metrics.csv',index=False)
    selected=pd.concat(selected,ignore_index=True)
    chosen=metrics.merge(selected[['seed','model','prior','tolerance']],on=['seed','model','prior','tolerance'],validate='many_to_one')
    chosen.to_csv(OUT/'selected_tolerance_metrics.csv',index=False)
    summary=metrics.groupby(['model','prior','tolerance'],as_index=False)[['pooled_l2','coverage','width','interval_score','ess']].mean()
    summary.to_csv(OUT/'summary.csv',index=False)
    ds=pd.concat(scores,ignore_index=True)
    ds.to_csv(OUT/'diagnostic_scores.csv',index=False)
    cf=pd.concat(cases,ignore_index=True)
    cf=cf[(cf.role=='evaluation')&(cf.tolerance==.02)]
    base=cf[cf.prior=='uniform'][['seed','model','scramble','case_id','forecast_choice']].rename(columns={'forecast_choice':'base_choice'})
    paired=cf.merge(base,on=['seed','model','scramble','case_id'],validate='many_to_one')
    paired['changed']=paired.forecast_choice!=paired.base_choice
    choices=paired.groupby(['model','prior'],as_index=False).changed.mean()
    choices.to_csv(OUT/'prior_policy_changes.csv',index=False)
    local=pd.read_csv(ROOT/'revision_matcom/results/diagnostics/local.csv')
    dc=pd.read_csv(ROOT/'revision_matcom/results/diagnostics/diagnostic_cases.csv')
    local=local.merge(dc[dc.model=='pod_rbf'][['seed','case_id','case_l2']],on=['seed','case_id'],validate='many_to_one')
    sensitivity=[]
    for (seed,step,rank),g in local.groupby(['seed','step','rank_rtol']):
        sensitivity.append(dict(seed=seed,step=step,rank_rtol=rank,auroc=auc(g.case_l2>.05,g.future_null_gain),
                                spearman_rho=float(spearmanr(g.case_l2,g.future_null_gain).statistic)))
    sensitivity=pd.DataFrame(sensitivity)
    sensitivity.to_csv(OUT/'local_sensitivity.csv',index=False)
    plt.rcParams.update({'font.family':'DejaVu Sans','font.size':9,'axes.spines.top':False,
                         'axes.spines.right':False,'pdf.fonttype':42,'svg.fonttype':'none'})
    fig,axes=plt.subplots(1,3,figsize=(7.8,3.0),sharey=True,layout='constrained')
    labels={'forecast_rms_sd':'Forecast spread','parameter_rms_sd':'Parameter spread',
            'early_residual':'Mean early residual','best_early_residual':'Best early residual',
            'future_null_gain':'Local future gain'}
    for ax,(model,name) in zip(axes,NAMES.items()):
        g=ds[ds.model==model];keys=list(labels) if model=='pod_rbf' else list(labels)[:4]
        for j,key in enumerate(keys):
            vals=g[g.score==key].auroc.to_numpy()
            ax.scatter(j+np.array([-.12,0,.12]),vals,s=28,color=COLORS[model])
            ax.plot([j-.18,j+.18],[vals.mean()]*2,color='black',lw=1.4)
        ax.axhline(.5,color='.55',ls='--',lw=1)
        ax.set(xticks=range(len(keys)),xticklabels=[labels[k] for k in keys],ylim=(0,1),title=name)
        ax.tick_params(axis='x',rotation=47)
        for label in ax.get_xticklabels():label.set_ha('right')
        ax.grid(axis='y',alpha=.15)
    axes[0].set_ylabel('AUROC for case error > 5%')
    for ext in ('pdf','svg','png'):fig.savefig(ROOT/f'PAPER/figs/matcom_diagnostics.{ext}',dpi=180)
    plt.close(fig)
    # Four budgets, three scrambles: a finite-budget empirical exponent only.
    rates, budget=[] , []
    for model,directory in [('monotone_mlp','candidate_stability'),('snode','snode_candidate_stability')]:
        p=ROOT/'revision_amm/results'/directory
        for name in ('scramble_variability.csv','summary.csv'):sources.append(p/name)
        v=pd.read_csv(p/'scramble_variability.csv')
        s=pd.read_csv(p/'summary.csv')
        for seed in [42,43,44,'pooled']:
            g=(v if seed=='pooled' else v[v.seed==seed]).groupby('candidates').forecast_scramble_sd_rms.mean()
            exponent=-float(np.polyfit(np.log(g.index),np.log(g.to_numpy()),1)[0])
            rates.append(dict(model=model,seed=seed,exponent=exponent))
        for B,g in s.groupby('candidates'):
            budget.append(dict(model=model,budget=B,error=float(g.pooled_true_relative_l2.mean()),
                reference_change=float(g.mean_reference_relative_change.mean()),
                scramble_sd=float(v[v.candidates==B].forecast_scramble_sd_rms.mean())))
    rates=pd.DataFrame(rates);rates.to_csv(OUT/'empirical_rates.csv',index=False)
    pd.DataFrame(budget).to_csv(OUT/'budget_summary.csv',index=False)
    fig,axes=plt.subplots(1,2,figsize=(8.7,3.2),layout='constrained')
    for model,name in list(NAMES.items())[:2]:
        g=pd.DataFrame(budget).query('model==@model').sort_values('budget')
        exponent=rates[(rates.model==model)&(rates.seed=='pooled')].exponent.iloc[0]
        axes[0].loglog(g.budget,g.scramble_sd,'o-',color=COLORS[model],label=f'{name}: p={exponent:.2f}')
        axes[1].semilogx(g.budget,100*g.error,'o-',color=COLORS[model],label=name)
    axes[0].set(xlabel='Candidate budget B',ylabel='Cross-scramble forecast SD (stored units)',title='(a) Numerical variation')
    axes[1].set(xlabel='Candidate budget B',ylabel='Pooled forecast error (%)',title='(b) Error against stored truth')
    for ax in axes:ax.legend(fontsize=8,frameon=False);ax.grid(alpha=.17);ax.set_xticks([512,2048,8192,32768],['512','2,048','8,192','32,768'])
    for ext in ('pdf','svg','png'):fig.savefig(ROOT/f'PAPER/figs/matcom_candidate_rates.{ext}',dpi=180)
    plt.close(fig)
    # Concise main-text quantitative table, complete grid retained as CSV.
    lines=[r'\subsection{Working-prior sensitivity and failure diagnostics}',r'\label{mc:diagnostics}',
      r'Three working priors are compared at 8,192 candidates: the uniform box, independent moment-fitted beta marginals, and a fitted joint Gaussian restricted to the box. Prior parameters use only the 800 fitting inputs. The Gaussian covariance uses 10\% diagonal shrinkage. All nine combinations of prior and size tolerance $s\in\{0.01,0.02,0.04\}$ use the same three biochemical Sobol banks per split; SNODE adds independently sampled latent vectors. All five inputs are unknown.',
      r'\begin{table}[htbp]\centering\small',
      r'\caption{Working-prior sensitivity at fixed $s=0.02$. Error is pooled relative $L_2$ in percent. Coverage and interval score use the common pointwise calibration rule; scores use stored size units. Entries average three split summaries after averaging three scrambles within each split.}',
      r'\label{mc:prior-table}\begin{tabular}{llrrr}\toprule Model & Prior & Error & Coverage & Score \\\midrule']
    prior_names={'uniform':'Uniform','beta_marginal':'Marginal beta','gaussian_joint':'Joint Gaussian'}
    for model in NAMES:
        for prior in prior_names:
            r=summary[(summary.model==model)&(summary.prior==prior)&(summary.tolerance==.02)].iloc[0]
            lines.append(f"{NAMES[model]} & {prior_names[prior]} & {100*r.pooled_l2:.2f} & {r.coverage:.3f} & {r.interval_score:.3f}" + r" \\")
    lines += [r'\bottomrule\end{tabular}\end{table}',
      r'The forward MLP has lower aggregate error than SNODE for every prior at $s=0.01$ and $0.02$, but SNODE has slightly lower error at $s=0.04$ (differences of 0.02--0.04 percentage points). Both outperform POD--RBF in all nine aggregate comparisons. At $s=0.02$, beta marginals improve the mean error of all three models, whereas the joint Gaussian worsens it. These fitted priors summarize the experimental design, not a patient population.']
    for model in NAMES:
        g=choices[(choices.model==model)&(choices.prior!='uniform')]
        lines.append(f"For {NAMES[model]}, the two alternative priors change the forecast-directed factor choice on {100*g.changed.min():.1f}--{100*g.changed.max():.1f}\\% of evaluation appearances, relative to the uniform prior.")
    lines += [r'Tolerance selection minimizes mean forecast MSE on the original 100 validation cases, averaging scrambles; it never uses calibration or evaluation outcomes. The complete tolerance grid and selected-tolerance results accompany the calculations. Sensitivity of measurement choices persists even when the model ordering is unchanged.',
      r'\begin{figure}[tbp]\centering\includegraphics[width=\textwidth]{matcom_diagnostics.pdf}',
      r'\caption{Forecast-failure diagnostics with all five factors unknown, a uniform prior and $s=0.02$. A failure is mean case-relative $L_2>5\%$, averaging errors over three scrambles, not averaging forecasts. Scores also average those three scrambles per case. Each dot is one 50-case split; black marks are descriptive means. The dashed line is chance discrimination. Local future gain is evaluated only for deterministic POD--RBF. Repeated appearances are not independent cases.}\label{mc:diagnostic-figure}\end{figure}',
      r'Early-fit residuals are more consistent failure warnings than raw candidate spread (Figure~\ref{mc:diagnostic-figure}). Forecast-spread AUROC ranges from 0.43 to 0.54 for the MLP, 0.35 to 0.81 for SNODE and 0.53 to 0.72 for POD--RBF. The best-candidate early residual attains 0.79--0.90, 0.71--0.90 and 0.84--0.88, respectively. Parameter spread has AUROC below 0.5 in every split. Thus disagreement under the working distribution cannot be read as a calibrated probability of failure.',
      r'For POD--RBF, the unresolved-direction gain has AUROC 0.67--0.84 at the fixed central finite-difference and rank thresholds $10^{-3}$. It is informative but not consistently better than an early-fit residual. This local derivative diagnostic and global weighted spread measure different aspects of ambiguity; neither replaces the surrogate-error term in Proposition~\ref{prop:candidate-forecast}.']
    # Assert the stated aggregate ranking rather than assume it.
    pivot=summary.pivot(index=['prior','tolerance'],columns='model',values='pooled_l2')
    narrow=pivot.loc[pivot.index.get_level_values('tolerance')<.04]
    wide=pivot.loc[pivot.index.get_level_values('tolerance')==.04]
    if not ((narrow.monotone_mlp<narrow.snode).all() and (wide.snode<wide.monotone_mlp).all() and
            (pivot.monotone_mlp<pivot.pod_rbf).all() and (pivot.snode<pivot.pod_rbf).all()):
        raise ValueError('Update prose: aggregate ranking does not hold for the full grid.')
    (ROOT/'PAPER/matcom_diagnostic_results.tex').write_text('\n\n'.join(lines)+'\n')
    constants=pd.read_csv(ROOT/'revision_matcom/results/diagnostics/empirical_constants.csv')
    lines=[r'\section{Sampled derivative and diagnostic sensitivity checks}',
      r'The POD--RBF surrogate is differentiated at 256 fixed Sobol points in each fitting-range box. Columns use input-range scaling; observation and forecast outputs use RMS norms. The sampled spectral-norm maxima below are properties of the surrogate, not uniform Lipschitz constants of the reference simulator. Validation maxima are observed errors, not global approximation bounds. Neither can be substituted into the finite-candidate theorem without additional uniform and reference-map control.',
      r'\begin{table}[htbp]\centering\caption{Empirical POD--RBF quantities at finite-difference step $10^{-3}$ of each input range. All error and derivative quantities use stored size units.}\begin{tabular}{rrrrr}\toprule Split & Early Jacobian max. & Future Jacobian max. & Early error max. & Future error max. \\\midrule']
    for r in constants[constants.step==.001].itertuples():
        lines.append(f'{r.seed} & {r.sampled_observation_jacobian_max:.3f} & {r.sampled_future_jacobian_max:.3f} & {r.validation_observation_rms_error_max:.3f} & {r.validation_future_rms_error_max:.3f}' + r' \\')
    lines += [r'\bottomrule\end{tabular}\end{table}',
      r'Reducing the step to $10^{-4}$ changes the displayed Jacobian maxima by less than $3\times10^{-5}$ in absolute value. This is a step-consistency check at sampled points, not an upper bound between them. The local-gain diagnostic instead divides all output derivatives by the fixed size tolerance 0.02; this positive scaling leaves AUROC unchanged but changes the absolute gain units.',
      f"The local future-gain diagnostic is also evaluated at all nine combinations of relative step and rank threshold in $\\{{10^{{-4}},10^{{-3}},10^{{-2}}\\}}$. Across these configurations and the three splits, AUROC ranges from {sensitivity.auroc.min():.3f} to {sensitivity.auroc.max():.3f}. Full casewise derivatives and rankings are retained.",
      r'Two interval calculations are retained: a single pooled 90th percentile of calibration residual-to-SD ratios and the common per-time rank-46 rule. All headline comparisons use the latter. They share the same forecasts, diagnostic scores, selected tolerances and fitting/calibration/evaluation memberships. Differences between their intervals therefore concern the band rule rather than a change of predictor.']
    (ROOT/'PAPER/matcom_diagnostic_supplement.tex').write_text('\n\n'.join(lines)+'\n')
    outputs=list(OUT.glob('*.csv'))+[ROOT/'PAPER/matcom_diagnostic_results.tex',ROOT/'PAPER/matcom_diagnostic_supplement.tex']
    outputs += [ROOT/f'PAPER/figs/{f}.{e}' for f in ('matcom_diagnostics','matcom_candidate_rates') for e in ('pdf','svg','png')]
    write_json(OUT/'completion.json',dict(status='complete',source_sha256={str(p.relative_to(ROOT)):digest(p) for p in sources},
               output_sha256={str(p.relative_to(ROOT)):digest(p) for p in outputs},
               interval_rule='common per-time rank46 of50; lower0; SDfloor1e-6trainingmax; no evaluation tuning',
               boundary='Retrospective interval harmonization and finite-budget exponent, not a new independent test or asymptotic rate.'))
    print(rates.to_string(index=False))
    print('Exported source-bound diagnostics, prior sensitivity, and empirical sampling rates.')


if __name__=='__main__':export()


==> anc/clotonet_code/revision_matcom/export_direct_matched_cost.py <==
"""Presentation-only same-case correction of the direct baseline cost panel.

All frozen direct study files are verified and preserved. Panel (a), the table
and training text are copied from that study. Panel (b) uses only its five
timed cases per split for both error and latency. No model is run or retrained.
"""
from __future__ import annotations
import argparse
import csv
import hashlib
import json
from pathlib import Path

import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
import numpy as np
from scipy.io import loadmat

ROOT=Path(__file__).resolve().parents[1]
OLD=ROOT/'revision_matcom/results/direct_baseline'
OUT=ROOT/'revision_matcom/results/direct_matched_cost'
SEEDS=(42,43,44)
STYLE={'direct':('#333333','D'),'monotone_mlp':('#c87632','s'),'snode':('#2c78af','o')}


def digest(path):return hashlib.sha256(Path(path).read_bytes()).hexdigest()
def read_json(path):return json.loads(Path(path).read_text())
def read_csv(path):
    with Path(path).open(newline='') as stream:return list(csv.DictReader(stream))
def bind(path,inputs):
    inputs[str(Path(path).relative_to(ROOT))]=digest(path)
    return Path(path)


def matched_cost_record(ids,mean,truth,timing):
    """Pure arithmetic: exactly the five timed evaluation cases, never all50."""
    ids=np.asarray(ids);mean=np.asarray(mean);truth=np.asarray(truth)
    if len(ids)!=100 or len(set(ids.tolist()))!=100 or mean.shape!=(100,61) or truth.shape!=mean.shape:
        raise ValueError('Expected100 unique ordered case IDs with61 future times.')
    if not np.isfinite(mean).all() or not np.isfinite(truth).all():raise ValueError('Nonfinite forecasts.')
    cases=ids[50:55].astype(int).tolist()
    if timing['case_ids']!=cases*5:raise ValueError('Timed and scored case identities differ.')
    if (timing['device'],timing['threads'],timing['batch_size'])!=('cpu',4,1):
        raise ValueError('Changed CPU timing design.')
    seconds=np.asarray(timing['seconds'],float)
    if seconds.shape!=(25,) or not np.isfinite(seconds).all() or np.any(seconds<0):
        raise ValueError('Invalid timing repetitions.')
    for name,q in [('median_seconds',.5),('q25_seconds',.25),('q75_seconds',.75)]:
        np.testing.assert_allclose(timing[name],np.quantile(seconds,q),rtol=1e-12,atol=0)
    denominator=np.sum(truth[50:55]**2)
    if denominator<=0:raise ValueError('Undefined relative error on zero truth.')
    error=float(np.sqrt(np.sum((mean[50:55]-truth[50:55])**2)/denominator))
    return dict(case_ids=';'.join(map(str,cases)),n_cases=5,n_timing_calls=25,
                median_seconds=float(np.median(seconds)),pooled_relative_l2=error)


def audit():
    inputs={};protocol=read_json(bind(OLD/'protocol.json',inputs));completion=read_json(bind(OLD/'completion.json',inputs))
    phash=digest(OLD/'protocol.json')
    if completion['status']!='complete' or completion['protocol_sha256']!=phash:raise ValueError('Incomplete frozen study.')
    for inventory in [protocol['source_sha256'],completion['input_sha256'],completion['output_sha256']]:
        for name,expected in inventory.items():
            if digest(ROOT/name)!=expected:raise ValueError(f'Frozen study file changed: {name}')
            inputs[name]=expected
    data=loadmat(ROOT/'clot_net_data.mat');truth=data['size'];times=data['t'][0];future=np.flatnonzero(times>=30)
    panel_a=[]
    for row in read_csv(OLD/'split_metrics.csv'):
        if int(row['mask']) not in (1,31):continue
        panel_a.append(dict(model=row['model'],mask=int(row['mask']),budget=int(row['budget']),
                            seed=int(row['seed']),pooled_relative_l2=float(row['pooled_relative_l2'])))
    if len(panel_a)!=24:raise ValueError('Changed panel-a comparison scope.')
    panel_b=[];all_timed=[]
    for seed in SEEDS:
        split=read_json(ROOT/f'inverse_final_split_seed_{seed-42:02d}_s{seed}.json')
        ids=np.random.default_rng(seed+91000).permutation(split['test_idx'])
        if set(ids)&(set(split['train_idx'])|set(split['val_idx'])):raise ValueError('Scored cohort overlaps fitting or selection.')
        all_timed+=ids[50:55].tolist()
        for model,budget in [('direct',0),('monotone_mlp',2048)]:
            stem=OLD/f'seed_{seed}_{model}_mask_3'
            timing=read_json(bind(stem.with_name(stem.name+'_timing.json'),inputs))
            receipt=read_json(bind(stem.with_suffix('.json'),inputs));path=bind(stem.with_suffix('.npz'),inputs)
            checkpoint=OLD/f'seed_{seed}_direct.pt' if model=='direct' else ROOT/f'revision_amm/results/noisy_factors/seed_{seed}_monotone_mlp_checkpoint.pt'
            identity=dict(protocol_sha256=phash,model_sha256=digest(checkpoint),seed=seed,model=model,mask=3,budget=budget,scramble=0)
            if receipt!={**identity,'artifact_sha256':digest(path)}:raise ValueError('Prediction identity/hash mismatch.')
            if any(timing[key]!=value for key,value in identity.items()):raise ValueError('Timing identity mismatch.')
            with np.load(path,allow_pickle=False) as saved:
                np.testing.assert_array_equal(saved['ids'],ids)
                np.testing.assert_array_equal(saved['times'],times)
                np.testing.assert_array_equal(saved['future_indices'],future)
                np.testing.assert_array_equal(saved['truth'],truth[ids][:,future])
                metric=matched_cost_record(saved['ids'],saved['mean'],saved['truth'],timing)
            panel_b.append(dict(seed=seed,model=model,budget=budget,**metric))
    if len(all_timed)!=15 or len(set(all_timed))!=15:raise ValueError('Unexpected timed cohort.')
    original_tex=bind(ROOT/'PAPER/matcom_direct_results.tex',inputs).read_text()
    old_figure=r'\begin{figure}[htbp]\centering\includegraphics[width=\textwidth]{matcom_direct_baseline.pdf}'
    if original_tex.count(old_figure)!=1:raise ValueError('Frozen figure block missing or ambiguous.')
    prefix,suffix=original_tex.split(old_figure)
    if not suffix.rstrip().endswith(r'\end{figure}'):raise ValueError('Unexpected text after frozen figure.')
    caption=(r'\begin{figure}[htbp]\centering\includegraphics[width=\textwidth]{matcom_direct_matched_baseline.pdf}'+'\n\n'+
      r'\caption{Direct forecasting as a distinct computational strategy. (a) The original matched forecast comparison: three 50-case evaluation groups (150 appearances, 143 distinct curves); small points are split summaries and larger points their means. All-five search points average metrics over three scrambles. Large filled search markers use 2,048 candidates; large open markers use 8,192. (b) CPU-only TF+Fg cost/error comparison on exactly the five timed evaluation cases per split (15 distinct curves overall). Each point is one split: error pools its five cases, while median batch-one latency summarizes 25 calls cycling through those same five cases. Panel (b) therefore uses a smaller cohort than panel (a) and the table.}\label{fig:direct-baseline}\end{figure}'+'\n')
    return panel_a,panel_b,prefix+caption,inputs


def draw(panel_a,panel_b):
    with plt.rc_context({'font.family':'DejaVu Sans','font.size':9,'axes.titlesize':9,'svg.fonttype':'none',
                         'svg.hashsalt':'matcom-direct-matched-v1','pdf.fonttype':42}):
        fig,axes=plt.subplots(1,2,figsize=(7.35,3.8))
        fig.subplots_adjust(left=.09,right=.985,bottom=.24,top=.81,wspace=.37)
        series=[('direct',0),('monotone_mlp',2048),('snode',2048),('monotone_mlp',8192),('snode',8192)]
        for j,(model,budget) in enumerate(series):
            color,marker=STYLE[model]
            for x,mask in enumerate((1,31)):
                rows=[r for r in panel_a if (r['model'],r['mask'],r['budget'])==(model,mask,budget)]
                if not rows:continue
                if len(rows)!=3:raise ValueError('Expected three panel-a split points.')
                values=[100*r['pooled_relative_l2'] for r in rows];pos=x+(j-2)*.11
                axes[0].plot([pos]*3,values,linestyle='none',marker=marker,color=color,alpha=.45,ms=3)
                axes[0].plot(pos,np.mean(values),marker=marker,color=color,mfc='white' if budget==8192 else color,ms=6.5,linestyle='none')
        axes[0].set_xticks([0,1],['TF unknown','All five unknown']);axes[0].set_xlim(-.4,1.4)
        axes[0].set_title('(a) Matched forecast information',loc='left')
        for row in panel_b:
            color,marker=STYLE[row['model']]
            axes[1].plot(1000*row['median_seconds'],100*row['pooled_relative_l2'],marker=marker,color=color,ms=6,linestyle='none')
        axes[1].set_xscale('log');axes[1].set_xlabel('Median CPU latency per case (ms; log scale)')
        axes[1].set_title('(b) TF+Fg; same five timed cases',loc='left')
        for ax in axes:
            ax.set_ylabel('Pooled future error (%)');ax.set_ylim(bottom=0)
            ax.spines[['top','right']].set_visible(False);ax.grid(axis='y',color='#e0e0e0',lw=.5)
        handles=[Line2D([],[],marker=STYLE[m][1],color=STYLE[m][0],linestyle='none',label=label)
                 for m,label in [('direct','Direct MLP'),('monotone_mlp','Forward MLP search'),('snode','SNODE search')]]
        fig.legend(handles=handles,loc='upper center',ncol=3,frameon=False)
        fig.text(.09,.105,'(a) 150 appearances / 143 curves. (b) 15 timed and scored curves.',fontsize=9)
        fig.text(.09,.055,'Large search markers: filled = 2,048 candidates; open = 8,192 candidates.',fontsize=9)
        outputs=[]
        for ext in ['pdf','svg','png']:
            path=ROOT/f'PAPER/figs/matcom_direct_matched_baseline.{ext}'
            metadata={'CreationDate':None,'ModDate':None} if ext=='pdf' else {'Date':None} if ext=='svg' else {}
            fig.savefig(path,dpi=250,metadata=metadata);outputs.append(path)
        plt.close(fig)
    return outputs


def main():
    parser=argparse.ArgumentParser(description=__doc__);parser.add_argument('--check',action='store_true');args=parser.parse_args()
    a,b,tex,inputs=audit();fragment=ROOT/'PAPER/matcom_direct_matched_results.tex';receipt=OUT/'presentation.json'
    if args.check:
        old=read_json(receipt)
        if old['exporter_sha256']!=digest(__file__) or fragment.read_text()!=tex:raise ValueError('Presentation source/text changed.')
        for collection in ['input_sha256','output_sha256']:
            for name,expected in old[collection].items():
                if digest(ROOT/name)!=expected:raise ValueError(f'Changed presentation dependency: {name}')
        for filename,expected in [('panel_a.csv',a),('panel_b.csv',b)]:
            actual=read_csv(OUT/filename)
            if actual!=[{k:str(v) for k,v in row.items()} for row in expected]:raise ValueError('Plotted data changed.')
    else:
        OUT.mkdir(parents=True,exist_ok=True);fragment.write_text(tex);outputs=draw(a,b)+[fragment]
        for filename,rows in [('panel_a.csv',a),('panel_b.csv',b)]:
            path=OUT/filename
            with path.open('w',newline='') as stream:
                writer=csv.DictWriter(stream,fieldnames=list(rows[0]));writer.writeheader();writer.writerows(rows)
            outputs.append(path)
        receipt.write_text(json.dumps(dict(status='pass',exporter_sha256=digest(__file__),input_sha256=inputs,
            output_sha256={str(p.relative_to(ROOT)):digest(p) for p in outputs},
            change='Presentation-only cohort correction: panel-b errors now use the same five cases as its recorded timing.',
            unchanged='Panel-a inputs, table, training text, model weights, predictions, timings and all frozen outputs preserved.',
            panel_a_split_rows=len(a),panel_b_split_rows=len(b),panel_b_distinct_cases=15),indent=2)+'\n')
    print(json.dumps({'status':'pass','panel_a_rows':len(a),'panel_b_rows':len(b),'timed_scored_distinct_cases':15},indent=2))


if __name__=='__main__':main()


==> anc/clotonet_code/revision_matcom/export_factor_noise.py <==
"""Harmonize archived noisy-factor bands without changing frozen forecasts."""
from pathlib import Path
import json
import numpy as np
import pandas as pd
from revision_amm.run_experiments import ROOT,digest,write_json
from revision_matcom.export_diagnostics import calibrated_intervals


def export():
    source=ROOT/'revision_amm/results/noisy_factors'
    out=ROOT/'revision_matcom/results/factor_noise_presentation'
    out.mkdir(parents=True,exist_ok=True)
    rows=[]
    inputs=[Path(__file__),ROOT/'revision_matcom/export_diagnostics.py',source/'metrics.csv']
    for r in pd.read_csv(source/'metrics.csv').to_dict('records'):
        stem=source/f"seed_{r['seed']}_{r['model']}_{r['policy']}_{round(100*r['noise_range_fraction']):03d}"
        path=stem.with_suffix('.npz')
        receipt=json.loads(stem.with_suffix('.json').read_text())
        if digest(path)!=receipt['prediction_sha256']:raise ValueError('Changed noise predictions')
        inputs.extend([path,stem.with_suffix('.json')])
        with np.load(path,allow_pickle=False) as d:
            assert int(d['n_calibration'])==50
            f=d['times']>=30
            mean,std,truth=[d[k][:,f] for k in ('mean','std','truth')]
            np.testing.assert_allclose(np.linalg.norm(mean[50:]-truth[50:])/np.linalg.norm(truth[50:]),r['global_rel_l2'],rtol=1e-10)
            r.update(calibrated_intervals(mean,std,truth,float(d['scale'])))
        rows.append(r)
    frame=pd.DataFrame(rows)
    frame.to_csv(out/'harmonized_metrics.csv',index=False)
    g=frame.groupby(['model','noise_range_fraction','policy'],as_index=False).mean(numeric_only=True)
    lines=[r'\begin{table}[tbp]\centering\small',
      r'\caption{Uncertain biochemical measurements with tissue factor unmeasured, using 2,048 candidates. Assay SD is a fraction of each training factor range, not a coefficient of variation. Values average three split summaries with 50 calibration and 50 evaluation cases per split. Forecast error and TF range-normalized MAE are percentages. Coverage, width and interval score use the common pointwise 90\% band rule; widths and scores use stored size units. Exact uses true factors; fixed treats noisy measurements as exact; aware integrates assay uncertainty.}',
      r'\label{tab:noisy-factors}\begin{tabular}{llrrrrr}\toprule Model / noise & Rule & Error & TF MAE & Cover & Width & Score \\\midrule']
    for model in ['snode','monotone_mlp']:
        for r in g[g.model==model].itertuples():
            name='SNODE' if model=='snode' else 'MLP'
            policy={'exact_reference':'Exact','naive_exact':'Fixed','noise_aware':'Aware'}[r.policy]
            lines.append(f'{name} / {100*r.noise_range_fraction:.0f}'+r'\%'+f' & {policy} & {100*r.global_rel_l2:.2f} & {100*r.tf_range_nmae:.2f} & {r.coverage:.3f} & {r.width:.3f} & {r.interval_score:.3f}'+r' \\')
        if model=='snode':lines.append(r'\midrule')
    lines.append(r'\bottomrule\end{tabular}\end{table}')
    tex=ROOT/'PAPER/matcom_factor_noise_table.tex'
    tex.write_text('\n'.join(lines)+'\n')
    write_json(out/'completion.json',dict(status='complete',source_sha256={str(p.relative_to(ROOT)):digest(p) for p in inputs},
      output_sha256={str(p.relative_to(ROOT)):digest(p) for p in [out/'harmonized_metrics.csv',tex]},
      rule='Retrospective common per-time rank46 of50cal; no prediction/settings/membership changes or evaluation tuning.'))
    print(g[g.noise_range_fraction==.1][['model','policy','global_rel_l2','coverage','width','interval_score']].to_string(index=False))


if __name__=='__main__':export()


==> anc/clotonet_code/revision_matcom/export_forecast_examples.py <==
"""Plot current held-out forecasts from frozen arrays; no training or search.

Run from the repository root:
    python -m revision_matcom.export_forecast_examples

Cases are selected post hoc at nearest ranks 25/50 and 45/50 of the mean
case-relative L2 error over both methods and all three information settings.
Seed 42 and scramble 0 are fixed, not selected for a favorable comparison.
"""
from __future__ import annotations

import csv
import json
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.patches import Patch
import numpy as np

from revision_matcom.direct_baseline import ROOT, calibration, data_and_split, digest


def main():
    seed = 42
    output = ROOT / "PAPER/most-recent/figs/matcom_forecast_examples.pdf"
    receipt = ROOT / "revision_matcom/results/forecast_examples/manifest.json"
    direct_dir = ROOT / "revision_matcom/results/direct_baseline"
    _, truth, times, train_ids, ids, obs, future, split = data_and_split(seed)
    source_hashes = {}

    def track(path):
        source_hashes[str(path.relative_to(ROOT))] = digest(path)

    for path in (Path(__file__), ROOT / "revision_matcom/direct_baseline.py",
                 ROOT / "clot_net_data.mat", direct_dir / "protocol.json",
                 direct_dir / "seed_42_model.json",
                 ROOT / "inverse_final_split_seed_00_s42.json",
                 ROOT / "revision_amm/results/noisy_factors/seed_42_split.json"):
        track(path)
    protocol = json.loads((direct_dir / "protocol.json").read_text())
    assert digest(ROOT / "clot_net_data.mat") == protocol["source_sha256"]["clot_net_data.mat"]
    y_scale = json.loads((direct_dir / "seed_42_model.json").read_text())["normalization"]["y_scale"]
    target = truth[ids][:, future]
    panels = {}
    errors = []
    score_path = direct_dir / "per_case.csv"
    track(score_path)
    with score_path.open() as handle:
        scores = {(r["model"], int(r["mask"]), int(r["budget"]), int(r["case_id"])):
                  float(r["case_relative_l2"])
                  for r in csv.DictReader(handle)
                  if int(r["seed"]) == seed and int(r["scramble"]) == 0}
    for mask in (1, 3, 31):
        for model in ("direct", "monotone_mlp"):
            budget = 0 if model == "direct" else (8192 if mask == 31 else 2048)
            if model == "direct" or mask == 3:
                path = direct_dir / f"seed_{seed}_{model}_mask_{mask}.npz"
            elif mask == 1:
                path = ROOT / f"revision_amm/results/noisy_factors/seed_{seed}_{model}_exact_reference_000.npz"
            else:
                path = ROOT / f"revision_matcom/results/adaptive_assays/seed_{seed}_{model}_scramble_0_initial.npz"
            track(path)
            track(path.with_suffix(".json"))
            source_receipt = json.loads(path.with_suffix(".json").read_text())
            assert digest(path) == source_receipt.get("artifact_sha256", source_receipt.get("prediction_sha256"))
            with np.load(path) as z:
                assert np.array_equal(z["ids"], ids)
                assert np.array_equal(z["times"], times)
                assert np.array_equal(z["observation_indices"], obs)
                assert np.array_equal(z["observation_values"], truth[ids][:, obs])
                if model == "monotone_mlp" and mask == 31:
                    b = z["budgets"].tolist().index(budget)
                    mean, std = z["initial_mean"][b][:, future], z["initial_std"][b][:, future]
                    assert int(z["n_calibration"]) == 50
                    assert np.array_equal(z["truth"], truth[ids])
                elif model == "monotone_mlp" and mask == 1:
                    mean, std = z["mean"][:, future], z["std"][:, future]
                    assert int(z["n_calibration"]) == 50
                    assert np.array_equal(z["truth"], truth[ids])
                else:
                    mean, std = z["mean"], z["std"]
                    assert np.array_equal(z["truth"], target)
                q, lower, upper = calibration(mean, std, target, y_scale)
                if "lower" in z:
                    for key, value in (("q", q), ("lower", lower), ("upper", upper)):
                        np.testing.assert_array_equal(z[key], value)
                err = np.linalg.norm(mean[50:] - target[50:], axis=1) / np.linalg.norm(target[50:], axis=1)
                np.testing.assert_allclose(err, [scores[model, mask, budget, int(i)] for i in ids[50:]], rtol=1e-12)
                errors.append(err)
                panels[model, mask] = dict(mean=mean, lower=lower, upper=upper, error=err, budget=budget)

    selection_error = np.mean(errors, axis=0)
    order = np.lexsort((ids[50:], selection_error))
    ranks = (25, 45)
    positions = [50 + int(order[rank - 1]) for rank in ranks]
    assert all(int(ids[pos]) not in set(train_ids) | set(split["val_idx"]) | set(ids[:50]) for pos in positions)
    matplotlib.rcParams.update({"font.family": "serif", "font.serif": ["DejaVu Serif"],
                               "font.size": 9, "axes.titlesize": 10, "axes.labelsize": 9,
                               "xtick.labelsize": 8, "ytick.labelsize": 8,
                               "pdf.fonttype": 42, "axes.spines.top": False, "axes.spines.right": False})
    colors = {"direct": "#2166AC", "monotone_mlp": "#C76E19"}
    styles = {"direct": "--", "monotone_mlp": "-."}
    fig, axes = plt.subplots(2, 3, figsize=(7.2, 5.5), sharex=True, sharey="row")
    fig.subplots_adjust(left=.085, right=.985, bottom=.10, top=.79, wspace=.17, hspace=.49)
    selected = []
    for row, (pos, rank) in enumerate(zip(positions, ranks)):
        case_id = int(ids[pos])
        ymax = max(float(truth[case_id].max()),
                   *(float(v["upper"][pos].max()) for v in panels.values())) * 1.08
        selected.append({"case_id_zero_based": case_id, "rank_of_50": rank,
                         "mean_case_relative_l2": float(selection_error[pos - 50]),
                         "comparisons": []})
        for col, mask in enumerate((1, 3, 31)):
            ax = axes[row, col]
            if row == 0:
                title = {1: "TF unknown", 3: "TF + Fg unknown", 31: "All five unknown"}[mask]
                budget = panels["monotone_mlp", mask]["budget"]
                ax.set_title(f"{title}\nSearch: {budget:,} candidates", pad=9, fontsize=9)
            ax.axvline(30, color=".55", lw=.9, ls=":", zorder=0)
            for model in ("direct", "monotone_mlp"):
                p = panels[model, mask]
                ax.fill_between(times[future], p["lower"][pos], p["upper"][pos],
                                color=colors[model], alpha=.14, linewidth=0)
            ax.plot(times, truth[case_id], color=".18", lw=1.5, zorder=3)
            for model in ("direct", "monotone_mlp"):
                p = panels[model, mask]
                ax.plot(times[future], p["mean"][pos], color=colors[model],
                        ls=styles[model], lw=1.5, zorder=4)
                selected[-1]["comparisons"].append({"model": model, "mask": mask,
                                                  "budget": p["budget"],
                                                  "case_relative_l2_percent": float(100 * p["error"][pos - 50])})
            ax.scatter(times[obs], truth[case_id, obs], color=".18", s=18,
                       edgecolors="white", linewidth=.45, zorder=5)
            direct_err = 100 * panels["direct", mask]["error"][pos - 50]
            search_err = 100 * panels["monotone_mlp", mask]["error"][pos - 50]
            ax.text(.025, .965, f"{chr(97 + 3 * row + col)}) Case {case_id}\n"
                    f"Error: direct {direct_err:.2f}%\n         inverse {search_err:.2f}%",
                    transform=ax.transAxes, ha="left", va="top", fontsize=8, linespacing=1.4)
            ax.set_xlim(0, 60)
            ax.set_ylim(-.025 * ymax, ymax)
            ax.set_xticks((0, 15, 30, 45, 60))
            ax.grid(axis="y", color=".92", lw=.6)
            ax.set_axisbelow(True)
            if row == 1:
                ax.set_xlabel("Time (min)")
        axes[row, 0].set_ylabel("Clot size (stored units)")
        fig.text(.085, .889 if row == 0 else .445,
                 f"{'Median-error' if row == 0 else 'Higher-error'} example (rank {rank}/50)",
                 fontsize=10, fontweight="bold", va="center")
    handles = [Line2D([], [], color=".18", lw=1.5, label="Reference trajectory"),
               Line2D([], [], color=".18", marker="o", ls="none", markersize=4, label="Four observations"),
               Line2D([], [], color=colors["direct"], ls=styles["direct"], lw=1.5, label="Direct MLP"),
               Line2D([], [], color=colors["monotone_mlp"], ls=styles["monotone_mlp"], lw=1.5, label="Forward-MLP inverse search"),
               Patch(facecolor=".7", alpha=.3, label="Pointwise 90% bands")]
    fig.legend(handles=handles, loc="upper center", bbox_to_anchor=(.51, .995), ncol=3,
               frameon=False, fontsize=8, columnspacing=1.1, handlelength=2.1)
    output.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(output, metadata={"CreationDate": None, "ModDate": None})
    plt.close(fig)
    receipt.parent.mkdir(parents=True, exist_ok=True)
    manifest = {"seed": seed, "scramble": 0, "selection": "Post-hoc ranks 25 and 45 of 50 evaluation cases; ascending mean case-relative L2 across two methods and three masks; ID breaks ties",
                "selection_boundary": "Illustrative cases only; not independent validation or an estimate of population error",
                "calibration": "Existing rank-46-of-50 per-time residual calibration; no evaluation residuals used for interval fitting",
                "scales": "Shared time axis; common vertical limits across each row, different vertical limits between rows",
                "source_sha256": source_hashes, "cases": selected,
                "figure": str(output.relative_to(ROOT)), "figure_sha256": digest(output),
                "validation": "All 300 plotted-pool case errors match frozen per_case.csv; prediction receipts and observation/split/truth identities checked; stored bands reproduced exactly where present"}
    receipt.write_text(json.dumps(manifest, indent=2, allow_nan=False) + "\n")
    print(json.dumps({"figure": str(output), "selected_cases": selected}, indent=2))


if __name__ == "__main__":
    main()


==> anc/clotonet_code/revision_matcom/manufactured.py <==
"""Known-equation verification of observation-weighted inverse forecasting.

No clot data, fitted surrogate, or GPU is used. Freeze with --prepare before
--run. --check replays observations, quadrature and all candidate summaries.
The existing core is imported read-only; its two unused input coordinates are
zero padding, not additional unknown parameters.
"""
from __future__ import annotations

import argparse
import csv
import hashlib
import json
import platform
import time
from pathlib import Path

import numpy as np
import scipy
from scipy.integrate import solve_ivp
from scipy.special import logsumexp
from scipy.stats import qmc, truncnorm
from threadpoolctl import threadpool_limits

from revision_amm.core import Observations, summarize_candidates

ROOT = Path(__file__).resolve().parents[1]
OUT = ROOT / 'revision_matcom/results/manufactured'
FIG = ROOT / 'PAPER/figs/matcom_manufactured'
TEX = ROOT / 'PAPER/matcom_manufactured_results.tex'
BOUNDS = np.array([[.1, .8, .8], [.5, 1.5, 1.2]])
RANGES = BOUNDS[1] - BOUNDS[0]
TIMES = np.arange(61, dtype=float) / 10
OBS = np.array([4, 8, 12, 16])
FUTURE = np.arange(20, 61)
BUDGETS = (512, 2048, 8192, 32768)
ORDERS = (32, 48, 64)
CONDITIONS = ('clean', 'noisy', 'noisy_assay')
CURVE_SD = .02
ASSAY_SD = .04
SIZE_SCALE = 1.2  # Fixed prior upper mass, not fitted from evaluation outputs.
REFERENCE_TOL = 1e-7
CASES = np.array([[.12, .85, .84], [.18, 1.30, 1.12], [.25, 1.05, .96],
                  [.30, 1.40, .88], [.34, .90, 1.16], [.40, 1.20, 1.04],
                  [.46, 1.45, .92], [.48, .82, 1.18]])


def sha(path):
    return hashlib.sha256(Path(path).read_bytes()).hexdigest()


def write_json(path, value):
    Path(path).write_text(json.dumps(value, indent=2, allow_nan=False) + '\n')


def write_csv(path, rows):
    with Path(path).open('w', newline='') as stream:
        writer = csv.DictWriter(stream, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)


def product_curve(parameters, times=TIMES):
    """Closed-form C for A -> B -> C, with A(0)=mass, B(0)=C(0)=0."""
    p = np.atleast_2d(np.asarray(parameters, float))
    if p.shape[1] != 3 or not np.isfinite(p).all() or np.any(p <= 0):
        raise ValueError('Three finite positive parameters required.')
    k1, k2, mass = p.T
    if np.any(k2 <= k1):
        raise ValueError('This benchmark requires k2 > k1; no equal-rate branch.')
    t = np.asarray(times, float)
    if t.ndim != 1 or np.any(t < 0) or not np.isfinite(t).all():
        raise ValueError('Finite nonnegative times required.')
    e1 = np.exp(-k1[:, None] * t)
    difference = -np.expm1(-(k2-k1)[:, None] * t)
    a = mass[:, None] * e1
    b = a * k1[:, None] / (k2-k1)[:, None] * difference
    return mass[:, None] - a - b


def ode_truth(parameters, times=TIMES):
    k1, k2, mass = parameters
    solution = solve_ivp(lambda t, u: [-k1*u[0], k1*u[0]-k2*u[1], k2*u[1]],
        (0, float(times[-1])), [mass, 0., 0.], method='DOP853', t_eval=times,
        rtol=1e-12, atol=1e-14)
    if not solution.success:
        raise RuntimeError(solution.message)
    return solution.y.T


def observations():
    states = np.stack([ode_truth(p) for p in CASES])
    noise = np.random.default_rng(73019).normal(size=(len(CASES), len(OBS)))
    assay_noise = np.random.default_rng(73020).normal(size=len(CASES))
    clean = states[:, OBS, 2]
    noisy = clean + CURVE_SD*noise  # No clipping: Gaussian likelihood is exact.
    return dict(states=states, clean=clean, noisy=noisy, noise=noise,
                assay=CASES[:, 2]+ASSAY_SD*assay_noise, assay_noise=assay_noise)


def candidate_pool(case_id, condition, scramble, count=BUDGETS[-1]):
    if count < 2 or count & (count-1):
        raise ValueError('Nested Sobol budgets must be powers of two.')
    if condition not in CONDITIONS:
        raise ValueError('Unknown condition.')
    # Paired numerical designs across conditions, independent scrambles per case.
    unit = qmc.Sobol(3, scramble=True, seed=84000+100*case_id+scramble).random_base2(int(np.log2(count)))
    result = BOUNDS[0] + unit*RANGES
    if condition == 'noisy_assay':
        value = observations()['assay'][case_id]
        low, high = (BOUNDS[:, 2]-value)/ASSAY_SD
        result[:, 2] = truncnorm.ppf(unit[:, 2], low, high, loc=value, scale=ASSAY_SD)
    return result


def tensor_rule(order):
    nodes, weights = np.polynomial.legendre.leggauss(order)
    normalized = (nodes+1)/2
    mesh = np.meshgrid(normalized, normalized, normalized, indexing='ij')
    theta = BOUNDS[0] + np.stack([a.ravel() for a in mesh], axis=1)*RANGES
    cube_weights = (weights[:, None, None]*weights[None, :, None]*weights[None, None, :]).ravel()/8
    return theta, cube_weights


def reference_moments(theta, prior_weights, data):
    """Independent direct tensor integral of joint curve and assay likelihoods.

    Uses unconditioned uniform-box quadrature even for the assay condition;
    this differs from candidate generation's inverse-CDF conditional prior.
    """
    keys = [(case, condition) for case in range(len(CASES)) for condition in CONDITIONS]
    total = np.zeros(len(keys))
    first = np.zeros((len(keys), 3+len(TIMES)))
    second = np.zeros_like(first)
    for start in range(0, len(theta), 4096):
        p = theta[start:start+4096]
        curves = product_curve(p)
        features = np.column_stack((p, curves))
        weight = np.empty((len(keys), len(p)))
        for i, (case, condition) in enumerate(keys):
            obs = data['clean' if condition == 'clean' else 'noisy'][case]
            score = np.sum(((curves[:, OBS]-obs)/CURVE_SD)**2, axis=1)
            if condition == 'noisy_assay':
                score += ((p[:, 2]-data['assay'][case])/ASSAY_SD)**2
            weight[i] = np.exp(-.5*score)*prior_weights[start:start+len(p)]
        total += weight.sum(axis=1)
        first += weight @ features
        second += weight @ (features*features)
    means = first/total[:, None]
    variance = np.maximum(second/total[:, None]-means*means, 0)
    return dict(mean=means[:, 3:], std=np.sqrt(variance[:, 3:]),
                parameter_mean=means[:, :3], parameter_std=np.sqrt(variance[:, :3]),
                evidence=total)


def core_summary(parameters, curves, obs):
    return summarize_candidates(np.pad(parameters, ((0, 0), (0, 2))), curves,
                                Observations(OBS, obs), TIMES, CURVE_SD)


def candidate_result(case, condition, scramble, data):
    p = candidate_pool(case, condition, scramble)
    curves = product_curve(p)
    obs = data['clean' if condition == 'clean' else 'noisy'][case]
    summaries = [core_summary(p[:n], curves[:n], obs) for n in BUDGETS]
    return dict(parameters=p, log_likelihood=-.5*np.sum(((curves[:, OBS]-obs)/CURVE_SD)**2, axis=1),
        observation=obs, budgets=np.array(BUDGETS),
        mean=np.stack([s['mean'] for s in summaries]),
        std=np.stack([s['std'] for s in summaries]),
        parameter_mean=np.stack([s['parameter_mean'][:3] for s in summaries]),
        parameter_std=np.stack([s['parameter_std'][:3] for s in summaries]),
        ess=np.array([s['ess'] for s in summaries]))


def metric_rows(saved, reference, case, condition, scramble, truth):
    rows = []
    pos = case*len(CONDITIONS)+CONDITIONS.index(condition)
    for i, budget in enumerate(BUDGETS):
        mean = saved['mean'][i, FUTURE]
        theta = saved['parameter_mean'][i]
        rows.append(dict(case=case, condition=condition, scramble=scramble, candidates=budget,
            forecast_reference_rms=float(np.linalg.norm(mean-reference['mean'][pos, FUTURE])/np.sqrt(len(FUTURE))/SIZE_SCALE),
            parameter_reference_rms=float(np.linalg.norm((theta-reference['parameter_mean'][pos])/RANGES)/np.sqrt(3)),
            forecast_truth_rms=float(np.linalg.norm(mean-truth[FUTURE])/np.sqrt(len(FUTURE))/SIZE_SCALE),
            parameter_truth_rms=float(np.linalg.norm((theta-CASES[case])/RANGES)/np.sqrt(3)),
            forecast_sd_rms=float(np.linalg.norm(saved['std'][i, FUTURE])/np.sqrt(len(FUTURE))/SIZE_SCALE),
            ess=float(saved['ess'][i])))
    return rows


def linear_certificate():
    """Exact global constants for L'=p, with manufactured slope discrepancy."""
    ot = np.array([.2, .4, .6, .8]); ft = np.linspace(1., 2., 21)
    lo, lq = np.linalg.norm(ot)/2, np.linalg.norm(ft)/np.sqrt(len(ft))
    eps, shift, sigma = .01, .015, .025
    rows = []
    for true in [.13, .43, .81]:
        y = true*ot + eps*np.array([1., -1., 1., -1.])
        for n in [8, 16, 32, 64]:
            p = (np.arange(n)+.5)/n
            h = 1/(2*n)
            accepted = np.linalg.norm((p[:, None]+shift)*ot-y, axis=1)/2 <= eps+abs(shift)*lo+lo*h
            logw = -.5*np.sum((((p[:, None]+shift)*ot-y)/sigma)**2, axis=1)
            w = np.exp(logw-logsumexp(logw))
            alpha = float(w[~accepted].sum())
            da = float(np.ptp(p[accepted])*lq)
            db = float(np.ptp(p)*lq)
            actual = float(abs(w@p+shift-true)*lq)
            bound = (1-alpha)*da+alpha*db+abs(shift)*lq+lq*h
            rows.append(dict(true_parameter=true, candidates=n, epsilon=eps, shift=shift,
                L_O=float(lo), L_Q=float(lq), delta_O=float(abs(shift)*lo), delta_Q=float(abs(shift)*lq),
                covering_radius=h, alpha=alpha, accepted_diameter=da, full_diameter=db,
                actual_error=actual, bound=bound, slack=bound-actual))
    return rows


def configuration():
    paths = [Path(__file__), ROOT/'revision_matcom/test_manufactured.py', ROOT/'revision_amm/core.py']
    return dict(version=1, source_sha256={str(p.relative_to(ROOT)): sha(p) for p in paths},
        cases=CASES.tolist(), bounds=BOUNDS.tolist(), times=TIMES.tolist(), observation_indices=OBS.tolist(),
        future_indices=FUTURE.tolist(), budgets=BUDGETS, quadrature_orders=ORDERS,
        quadrature_tolerance=REFERENCE_TOL, conditions=CONDITIONS, scrambles=list(range(8)),
        curve_sd=CURVE_SD, assay_sd=ASSAY_SD, fixed_size_scale=SIZE_SCALE,
        noise_seeds=[73019, 73020], sobol_seed='84000+100*case_id+scramble', threads=4,
        ode=dict(method='DOP853', rtol=1e-12, atol=1e-14),
        equation='A_dot=-k1*A; B_dot=k1*A-k2*B; C_dot=k2*B; initial=(mass,0,0)',
        prior='Independent uniform box. Assay: exact truncated-normal mass conditional prior for Sobol; joint likelihood on uniform box for quadrature.',
        clean_condition='Zero added noise; explicitly scored using the same positive 0.02 working tolerance, not a zero-noise Dirac posterior.',
        normalization='Forecast RMS divided by fixed prior upper mass 1.2; parameter RMS divided coordinatewise by prior ranges.',
        boundary='Known-equation verification, not independent coagulation-model or clinical validation; quadrature agreement is a finite numerical check.',
        environment=dict(python=platform.python_version(), numpy=np.__version__, scipy=scipy.__version__))


def freeze():
    OUT.mkdir(parents=True, exist_ok=True)
    config = json.loads(json.dumps(configuration()))
    path = OUT/'protocol.json'
    if path.exists():
        if json.loads(path.read_text()) != config:
            raise ValueError('Frozen protocol differs; do not overwrite results. Use a reviewed new protocol directory.')
    else:
        write_json(path, config)
    return sha(path)


def save_artifact(path, data, protocol_hash):
    np.savez_compressed(path, **data)
    write_json(path.with_suffix('.json'), dict(protocol_sha256=protocol_hash, artifact_sha256=sha(path)))


def verified(path, protocol_hash):
    receipt = path.with_suffix('.json')
    if not path.exists() and not receipt.exists():
        return False
    record = json.loads(receipt.read_text())
    if record != dict(protocol_sha256=protocol_hash, artifact_sha256=sha(path)):
        raise ValueError(f'Changed artifact: {path}')
    return True


def run():
    if not (OUT/'protocol.json').exists():
        raise ValueError('Run --prepare and review the protocol before --run.')
    protocol_hash = freeze()
    start = time.perf_counter()
    data = observations()
    data.update(parameters=CASES, times=TIMES, closed_form=product_curve(CASES))
    truth_path = OUT/'truth.npz'
    if not verified(truth_path, protocol_hash):
        save_artifact(truth_path, data, protocol_hash)
    references = []
    for order in ORDERS:
        path = OUT/f'quadrature_{order}.npz'
        if not verified(path, protocol_hash):
            nodes, weights = tensor_rule(order)
            reference = reference_moments(nodes, weights, data)
            save_artifact(path, dict(nodes=nodes, prior_weights=weights, **reference), protocol_hash)
        with np.load(path) as a:
            references.append({k: a[k].copy() for k in ['mean', 'std', 'parameter_mean', 'parameter_std', 'evidence']})
        print(f'Quadrature order {order}: {order**3} nodes, saved.', flush=True)
    comparisons = []
    for low, high, a, b in zip(ORDERS[:-1], ORDERS[1:], references[:-1], references[1:]):
        errors = {k: float(np.max(np.abs(a[k]-b[k])/(RANGES if k.startswith('parameter') else SIZE_SCALE)))
                  for k in ['mean', 'std', 'parameter_mean', 'parameter_std']}
        comparisons.append(dict(low_order=low, high_order=high, **errors))
    if max(v for k, v in comparisons[-1].items() if k not in ['low_order', 'high_order']) > REFERENCE_TOL:
        raise ValueError(f'Quadrature failed the frozen tolerance: {comparisons[-1]}')
    write_json(OUT/'quadrature_convergence.json', comparisons)
    for case in range(len(CASES)):
        for condition in CONDITIONS:
            for scramble in range(8):
                path = OUT/f'case_{case}_{condition}_scramble_{scramble}.npz'
                if not verified(path, protocol_hash):
                    save_artifact(path, candidate_result(case, condition, scramble, data), protocol_hash)
        print(f'Case {case+1}/{len(CASES)}: all 24 candidate pools saved.', flush=True)
    write_csv(OUT/'linear_certificate.csv', linear_certificate())
    write_json(OUT/'completion.json', dict(status='complete', protocol_sha256=protocol_hash,
        candidate_pools=192, candidate_metric_rows=768, cases=8, scrambles=8,
        elapsed_this_invocation_seconds=time.perf_counter()-start))
    check(export=True)


def independent_summary(parameters, curves, logw):
    """Validator does not call the candidate pipeline's weighting helper."""
    weight = np.exp(logw-logsumexp(logw))
    theta_mean = np.einsum('n,ni->i', weight, parameters)
    curve_mean = np.einsum('n,ni->i', weight, curves)
    return dict(mean=curve_mean, std=np.sqrt(np.einsum('n,ni->i', weight, (curves-curve_mean)**2)),
        parameter_mean=theta_mean, parameter_std=np.sqrt(np.einsum('n,ni->i', weight, (parameters-theta_mean)**2)),
        ess=1/np.dot(weight, weight))


def check(export=False):
    config = json.loads((OUT/'protocol.json').read_text())
    protocol_hash = sha(OUT/'protocol.json')
    if config != json.loads(json.dumps(configuration())):
        raise ValueError('Protocol or source drift.')
    completion = json.loads((OUT/'completion.json').read_text())
    if completion['status'] != 'complete' or completion['protocol_sha256'] != protocol_hash:
        raise ValueError('No matching completed campaign.')
    data = observations()
    verified(OUT/'truth.npz', protocol_hash)
    with np.load(OUT/'truth.npz') as saved:
        for k, a in data.items():
            np.testing.assert_array_equal(saved[k], a)
        np.testing.assert_array_equal(saved['parameters'], CASES)
        np.testing.assert_array_equal(saved['times'], TIMES)
        np.testing.assert_allclose(saved['closed_form'], product_curve(CASES), rtol=0, atol=0)
    solver_error = float(np.max(np.abs(data['states'][:, :, 2]-product_curve(CASES))))
    mass_error = float(np.max(np.abs(data['states'].sum(axis=2)-CASES[:, 2, None])))
    if solver_error > 1e-10 or mass_error > 1e-12 or data['states'].min() < -1e-12:
        raise ValueError('Independent ODE consistency/positivity/conservation failed.')
    refs = []
    for order in ORDERS:
        path = OUT/f'quadrature_{order}.npz'; verified(path, protocol_hash)
        with np.load(path) as saved:
            p, w = tensor_rule(order)
            np.testing.assert_array_equal(p, saved['nodes']); np.testing.assert_array_equal(w, saved['prior_weights'])
            recomputed = reference_moments(p, w, data)
            for key, value in recomputed.items():
                np.testing.assert_allclose(saved[key], value, rtol=1e-12, atol=2e-14)
            refs.append(recomputed)
    convergence = json.loads((OUT/'quadrature_convergence.json').read_text())
    for row, a, b in zip(convergence, refs[:-1], refs[1:]):
        for k in ['mean', 'std', 'parameter_mean', 'parameter_std']:
            value = float(np.max(np.abs(a[k]-b[k])/(RANGES if k.startswith('parameter') else SIZE_SCALE)))
            np.testing.assert_allclose(row[k], value, rtol=1e-12, atol=1e-15)
            if row['high_order'] == ORDERS[-1] and value > REFERENCE_TOL:
                raise ValueError('Reference agreement outside tolerance.')
    rows = []
    for case in range(len(CASES)):
        for condition in CONDITIONS:
            for scramble in range(8):
                path = OUT/f'case_{case}_{condition}_scramble_{scramble}.npz'; verified(path, protocol_hash)
                with np.load(path) as saved:
                    p = candidate_pool(case, condition, scramble)
                    np.testing.assert_array_equal(saved['parameters'], p)
                    np.testing.assert_array_equal(saved['budgets'], BUDGETS)
                    obs = data['clean' if condition == 'clean' else 'noisy'][case]
                    np.testing.assert_array_equal(saved['observation'], obs)
                    curves = product_curve(p)
                    logw = -.5*np.sum(((curves[:, OBS]-obs)/CURVE_SD)**2, axis=1)
                    np.testing.assert_array_equal(saved['log_likelihood'], logw)
                    for i, n in enumerate(BUDGETS):
                        for k, value in independent_summary(p[:n], curves[:n], logw[:n]).items():
                            np.testing.assert_allclose(saved[k][i], value, rtol=1e-10, atol=1e-12)
                    rows.extend(metric_rows(saved, refs[-1], case, condition, scramble, data['states'][case, :, 2]))
    certificate = linear_certificate()
    if min(row['slack'] for row in certificate) < -1e-13:
        raise ValueError('Manufactured exact bound violated.')
    recorded = list(csv.DictReader((OUT/'linear_certificate.csv').open()))
    np.testing.assert_allclose([[float(r[k]) for k in certificate[0]] for r in recorded],
                               [[r[k] for k in certificate[0]] for r in certificate], rtol=1e-12, atol=1e-14)
    if export:
        write_csv(OUT/'metrics.csv', rows)
        export_results(rows, refs[-1], convergence, certificate, solver_error, mass_error)
    else:
        recorded = list(csv.DictReader((OUT/'metrics.csv').open()))
        if len(recorded) != len(rows):
            raise ValueError('Metric row count differs.')
        for old, new in zip(recorded, rows):
            for key, value in new.items():
                if isinstance(value, str):
                    if old[key] != value:
                        raise ValueError('Metric condition differs.')
                else:
                    np.testing.assert_allclose(float(old[key]), value, rtol=1e-12, atol=1e-14)
        artifact_record = json.loads((OUT/'output_provenance.json').read_text())
        for relative, expected in artifact_record['sha256'].items():
            if sha(ROOT/relative) != expected:
                raise ValueError(f'Changed exported output: {relative}')
    report = dict(status='pass', pools=192, metric_rows=len(rows), exact_certificate_cases=len(certificate),
        solver_closed_form_max_error=solver_error, mass_conservation_max_error=mass_error,
        quadrature_max_last_difference=max(v for k, v in convergence[-1].items() if k not in ['low_order', 'high_order']),
        boundary='Moment and metric replay is independent of core weighting; quadrature moment replay uses the original reference integrand, with an independent ODE/formula test.')
    if export:
        write_json(OUT/'validation.json', report)
    print(json.dumps(report), flush=True)


def export_results(rows, reference, convergence, certificate, solver_error, mass_error):
    import matplotlib
    matplotlib.use('Agg')
    import matplotlib.pyplot as plt
    summaries = []
    for condition in CONDITIONS:
        for n in BUDGETS:
            group = [r for r in rows if r['condition'] == condition and r['candidates'] == n]
            result = dict(condition=condition, candidates=n, case_scramble_count=len(group))
            for key in ['forecast_reference_rms', 'parameter_reference_rms', 'forecast_truth_rms', 'parameter_truth_rms', 'forecast_sd_rms']:
                values = [r[key] for r in group]
                result[key] = float(np.mean(values)); result[key+'_max'] = float(np.max(values))
            summaries.append(result)
    write_csv(OUT/'summary.csv', summaries)
    plt.rcParams.update({'font.family': 'DejaVu Sans', 'font.size': 9, 'pdf.fonttype': 42,
                        'svg.fonttype': 'none', 'svg.hashsalt': 'matcom-manufactured-v1'})
    fig, axes = plt.subplots(1, 3, figsize=(9.2, 3.1))
    colors = ['#777777', '#2c78af', '#c87632']; markers = ['o', 's', '^']
    names = ['Clean sizes', 'Noisy sizes', 'Noisy sizes + assay']
    for ax, field, title in zip(axes[:2], ['forecast_reference_rms', 'parameter_reference_rms'],
                              ['a  Forecast integration error', 'b  Parameter integration error']):
        for condition, color, marker, label in zip(CONDITIONS, colors, markers, names):
            group = [r for r in summaries if r['condition'] == condition]
            ax.loglog(BUDGETS, [r[field] for r in group], color=color, marker=marker, lw=1.2, markersize=4, label=label)
        ax.set(xlabel='Sobol candidates', ylabel='Mean normalized RMS difference')
        ax.set_title(title, loc='left', fontsize=9)
    ref_fore, ref_param = [], []
    for j, condition in enumerate(CONDITIONS):
        positions = np.arange(len(CASES))*len(CONDITIONS)+j
        truth = observations()['states'][:, :, 2]
        ref_fore.append(float(np.mean(np.linalg.norm(reference['mean'][positions][:, FUTURE]-truth[:, FUTURE], axis=1)/np.sqrt(len(FUTURE))/SIZE_SCALE)))
        ref_param.append(float(np.mean(np.linalg.norm((reference['parameter_mean'][positions]-CASES)/RANGES, axis=1)/np.sqrt(3))))
    x = np.arange(3)
    axes[2].bar(x-.17, 100*np.array(ref_fore), width=.32, color='#2c78af', label='Forecast / mass scale')
    axes[2].bar(x+.17, 100*np.array(ref_param), width=.32, color='#c87632', label='Parameters / ranges', hatch='//')
    axes[2].set(xticks=x, xticklabels=['Clean', 'Noisy', 'Noisy\n+ assay'], ylabel='Mean normalized RMS error (%)')
    axes[2].set_title('c  Reference error against truth', loc='left', fontsize=9)
    axes[0].legend(frameon=False, fontsize=7, loc='lower left')
    axes[2].legend(frameon=False, fontsize=6.6, loc='upper right')
    for ax in axes:
        ax.spines[['top', 'right']].set_visible(False)
        ax.grid(axis='y', color='#e8e8e8', linewidth=.5); ax.set_axisbelow(True)
    fig.tight_layout(w_pad=1.1)
    fig.savefig(FIG.with_suffix('.pdf'), bbox_inches='tight', metadata={'CreationDate': None, 'ModDate': None})
    fig.savefig(FIG.with_suffix('.svg'), bbox_inches='tight', metadata={'Date': None})
    fig.savefig(FIG.with_suffix('.png'), bbox_inches='tight', dpi=180)
    plt.close(fig)
    largest = [r for r in summaries if r['candidates'] == BUDGETS[-1]]
    text = r'''\subsection{Verification on a known reaction cascade}
\label{sec:mc-manufactured}
The irreversible mass-action cascade $A\to B\to C$ satisfies
$\dot A=-k_1A$, $\dot B=k_1A-k_2B$ and $\dot C=k_2B$, with
$(A,B,C)(0)=(m,0,0)$. It conserves $A+B+C=m$ and has nonnegative
solutions. The product concentration is
\begin{equation}
 C(t)=m\left[1-e^{-k_1t}-\frac{k_1}{k_2-k_1}
 (e^{-k_1t}-e^{-k_2t})\right].
 \label{eq:mc-cascade}
\end{equation}
All units are nondimensional. We infer all three inputs under independent
uniform priors: $k_1\in[0.1,0.5]$, $k_2\in[0.8,1.5]$ and $m\in[0.8,1.2]$.
Eight fixed input vectors provide four observations of $C$ at
$t=0.4,0.8,1.2,1.6$; forecasts are evaluated on 41 points from $t=2$ to 6.
Truth is generated independently by DOP853 with relative tolerance $10^{-12}$
and absolute tolerance $10^{-14}$, while candidates use Eq.~\eqref{eq:mc-cascade}.
'''
    text += f'The maximum solver--formula discrepancy was ${solver_error:.2e}$, and the maximum mass-conservation residual was ${mass_error:.2e}$.\n'
    text += r'''The three conditions use exact size observations, size observations with
independent Gaussian noise of standard deviation 0.02, and the same noisy
sizes plus an independent mass assay with Gaussian standard deviation 0.04.
All size scores use scale 0.02: the clean condition therefore checks a
positive-tolerance likelihood, not a zero-noise point posterior. No noisy
value is clipped. For the assay condition, the uniform mass prior times
the assay likelihood is sampled exactly by a truncated-normal inverse CDF.
The size-weighting and averaging routines are the same as for the clot
candidate pipeline; two zero-padded coordinates satisfy its five-input API.

Eight independently scrambled Sobol designs per case use nested budgets
512, 2,048, 8,192 and 32,768. They are numerical repeats, not new biological
cases. A separate tensor Gauss--Legendre calculation integrates the joint
size and assay likelihood directly over the original uniform box. Orders
32, 48 and 64 per coordinate check the reference. The final two orders agree
in every mean and standard-deviation coordinate within
'''
    last = max(v for k, v in convergence[-1].items() if k not in ['low_order', 'high_order'])
    text += f'${last:.2e}$ after normalization, below the prespecified $10^{{-7}}$ threshold.\n'
    text += r'''Forecast RMS quantities are divided by the fixed upper prior mass 1.2;
parameter differences are divided coordinatewise by prior ranges and then
combined by RMS. At 32,768 candidates, mean forecast differences from the
quadrature reference were '''
    text += ', '.join(f'${r["forecast_reference_rms"]:.2e}$' for r in largest)
    text += r''' for clean, noisy and assay-conditioned observations, respectively.
Their corresponding parameter-mean differences were '''
    text += ', '.join(f'${r["parameter_reference_rms"]:.2e}$' for r in largest)+'.\n'
    text += r'''These numerical-integration errors are distinct from errors against the
generating inputs and trajectory: even the reference posterior mean need not
recover truth exactly from four uncertain observations. This known-equation
verification is not independent coagulation-model or clinical validation.

\begin{figure}[tbp]
\centering
\includegraphics[width=\textwidth]{matcom_manufactured.pdf}
\caption{Known-equation end-to-end verification. (a,b) Mean discrepancy from
the order-64 tensor-quadrature posterior mean over eight cases and eight
Sobol scrambles. (c) Error of that reference posterior mean against the
generating truth, averaged over eight cases. Forecast and parameter errors
have different stated normalizations; the bars are not interchangeable
physical quantities. Clean observations retain a positive scoring tolerance.}
\label{fig:mc-manufactured}
\end{figure}

\paragraph{An exact instance of the finite-candidate bound.}
For a separate manufactured problem, let $L'=p$, $L(0)=0$, $p\in[0,1]$,
and $\widehat L(t;p)=(p+0.015)t$. With RMS output norms,
$L_O=\|t_O\|_{\mathrm{RMS}}$ and $L_Q=\|t_F\|_{\mathrm{RMS}}$ are exact
global Lipschitz constants, and $\delta_O=0.015L_O$,
$\delta_Q=0.015L_Q$ are uniform approximation errors. A midpoint grid of
$N$ candidates covers the entire input interval with radius $h=1/(2N)$.
At observation times $(0.2,0.4,0.6,0.8)$, alternating errors
$(0.01,-0.01,0.01,-0.01)$ have RMS magnitude $\varepsilon=0.01$.
Gaussian weights with scale 0.025 define the weighted forecast, evaluated on
21 future times from 1 to 2. For any accepted subset, its diameter is exactly
$(\max p_k-\min p_k)L_Q$, and the full-pool diameter is obtained similarly.
Substitution into Proposition~\ref{prop:candidate-forecast} verifies the
bound for $p_*=0.13,0.43,0.81$ and $N=8,16,32,64$: all 12 cases satisfy it.
'''
    text += f'The smallest nonnegative bound slack was ${min(r["slack"] for r in certificate):.3e}$. '
    text += r'''Here the uniform constants and covering radius follow from the
equations and grid, not finite-difference estimates; this certificate does
not transfer those assumptions to the clot benchmark.
'''
    TEX.write_text(text)
    paths = [OUT/'metrics.csv', OUT/'summary.csv', OUT/'linear_certificate.csv', TEX]
    paths += [FIG.with_suffix(ext) for ext in ['.pdf', '.svg', '.png']]
    write_json(OUT/'output_provenance.json', dict(protocol_sha256=sha(OUT/'protocol.json'),
        sha256={str(p.relative_to(ROOT)): sha(p) for p in paths}))


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--prepare', action='store_true')
    parser.add_argument('--run', action='store_true')
    parser.add_argument('--check', action='store_true')
    args = parser.parse_args()
    if sum([args.prepare, args.run, args.check]) != 1:
        parser.error('Choose exactly one of --prepare, --run, --check.')
    with threadpool_limits(limits=4):
        if args.prepare:
            print('Frozen protocol:', freeze())
        elif args.run:
            run()
        else:
            check()


if __name__ == '__main__':
    main()


==> anc/clotonet_code/revision_matcom/manufactured_presentation.py <==
"""Presentation-only export from the frozen manufactured numerical results.

Does not generate or modify numerical observations, candidates, references or
the frozen runner. Run after manufactured --run, then manufactured --check.
"""
from __future__ import annotations

import csv
import json
import re

import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np

from revision_matcom.manufactured import (
    ROOT, OUT, FIG, TEX, BUDGETS, CONDITIONS, CASES, FUTURE, RANGES, SIZE_SCALE,
    sha, write_json,
)


def scientific_tex(text):
    return re.sub(r'([+-]?\d+\.\d+)e([+-]\d+)',
                  lambda match: match[1]+r'\times10^{'+str(int(match[2]))+'}', text)


def main():
    provenance = json.loads((OUT/'output_provenance.json').read_text())
    for relative, expected in provenance['sha256'].items():
        if sha(ROOT/relative) != expected:
            raise ValueError(f'Changed input to presentation: {relative}')
    summaries = list(csv.DictReader((OUT/'summary.csv').open()))
    plt.rcParams.update({'font.family': 'DejaVu Sans', 'font.size': 9,
        'pdf.fonttype': 42, 'svg.fonttype': 'none', 'svg.hashsalt': 'matcom-manufactured-v2'})
    fig, axes = plt.subplots(1, 3, figsize=(9.2, 3.15))
    colors = ['#777777', '#2c78af', '#c87632']
    markers = ['o', 's', '^']
    names = ['Clean sizes', 'Noisy sizes', 'Noisy sizes + assay']
    for ax, field, title in zip(axes[:2], ['forecast_reference_rms', 'parameter_reference_rms'],
                              ['a  Forecast integration error', 'b  Parameter integration error']):
        for condition, color, marker, label in zip(CONDITIONS, colors, markers, names):
            group = [r for r in summaries if r['condition'] == condition]
            if [int(r['candidates']) for r in group] != list(BUDGETS):
                raise ValueError('Unexpected plotted budget order.')
            ax.loglog(BUDGETS, [float(r[field]) for r in group], color=color,
                      marker=marker, lw=1.2, markersize=4, label=label)
        ax.set(xlabel='Sobol candidates', ylabel='Mean normalized RMS difference')
        ax.set_title(title, loc='left', fontsize=9)
    with np.load(OUT/'quadrature_64.npz') as reference, np.load(OUT/'truth.npz') as truth:
        forecast_errors = []; parameter_errors = []
        for j in range(len(CONDITIONS)):
            pos = np.arange(len(CASES))*len(CONDITIONS)+j
            forecast_errors.append(float(np.mean(np.sqrt(np.mean(
                (reference['mean'][pos][:, FUTURE]-truth['states'][:, FUTURE, 2])**2, axis=1))/SIZE_SCALE)))
            parameter_errors.append(float(np.mean(np.sqrt(np.mean(
                ((reference['parameter_mean'][pos]-CASES)/RANGES)**2, axis=1)))))
    x = np.arange(3)
    axes[2].bar(x-.17, 100*np.array(forecast_errors), width=.32,
                color='#2c78af', edgecolor='#2c78af', label='Forecast / mass scale')
    axes[2].bar(x+.17, 100*np.array(parameter_errors), width=.32,
                facecolor='white', edgecolor='#c87632', linewidth=1.3, label='Parameters / ranges')
    axes[2].set(xticks=x, xticklabels=['Clean', 'Noisy', 'Noisy\n+ assay'],
                ylabel='Mean normalized RMS error (%)', ylim=(0, 31))
    axes[2].set_title('c  Reference error against truth', loc='left', fontsize=9)
    axes[0].legend(frameon=False, fontsize=7, loc='lower left')
    axes[2].legend(frameon=False, fontsize=6.8, loc='upper right')
    for ax in axes:
        ax.spines[['top', 'right']].set_visible(False)
        ax.grid(axis='y', color='#e8e8e8', linewidth=.5)
        ax.set_axisbelow(True)
    fig.tight_layout(w_pad=1.1)
    fig.savefig(FIG.with_suffix('.pdf'), bbox_inches='tight',
                metadata={'CreationDate': None, 'ModDate': None})
    fig.savefig(FIG.with_suffix('.svg'), bbox_inches='tight', metadata={'Date': None})
    fig.savefig(FIG.with_suffix('.png'), bbox_inches='tight', dpi=180)
    plt.close(fig)
    text = scientific_tex(TEX.read_text())
    old = ('the order-64 tensor-quadrature posterior mean over eight cases and eight\n'
           'Sobol scrambles. (c) Error of that reference posterior mean against the')
    new = ('the order-64 tensor-quadrature posterior mean over eight cases and eight\n'
           'Sobol scrambles; reference accuracy is assessed by finite order refinement.\n'
           '(c) Error of that reference posterior mean against the')
    if old not in text and new not in text:
        raise ValueError('Generated caption changed; inspect before rewriting.')
    TEX.write_text(text.replace(old, new))
    provenance['sha256'].update({str(path.relative_to(ROOT)): sha(path) for path in
        [TEX, FIG.with_suffix('.pdf'), FIG.with_suffix('.svg'), FIG.with_suffix('.png')]})
    provenance['sha256']['revision_matcom/manufactured_presentation.py'] = sha(__file__)
    provenance['presentation'] = 'Legend cleared from bars; redundant open/filled bars; proper scientific LaTeX notation. Numerical artifacts unchanged.'
    write_json(OUT/'output_provenance.json', provenance)
    print('Presentation exported; frozen numerical sources and arrays unchanged.')


if __name__ == '__main__':
    main()


==> anc/clotonet_code/revision_matcom/package_submission.py <==
"""Build and verify the MATCOM code/data submission archive.

Run --build PATH in the research workspace, or --verify ROOT in an extraction.
Add --checks to replay numerical evidence without training or changing outputs.
"""
from __future__ import annotations

import argparse
import hashlib
import json
import os
from pathlib import Path, PurePosixPath
import re
import shutil
import subprocess
import sys
import tempfile
import zipfile

ROOT = Path(__file__).resolve().parents[1]
ARCHIVE_ROOT = "clotonet_code_data"
HASH = re.compile(r"^[0-9a-f]{64}$")
SUFFIXES = {".py", ".json", ".csv", ".npz", ".pt", ".mat", ".tex", ".bib", ".bst", ".pdf", ".svg", ".png", ".md", ".txt", ".log"}
BLOCKED = ("__pycache__", "incomplete", "pre_stability_fix", "smoke", "prior_to_", ".codex", ".git", "private", "readability_revision", "email-attachment")
STUDIES = {
    "revision_matcom": ("adaptive_assays", "diagnostic_presentation", "diagnostics", "diagnostics_snode", "direct_baseline", "direct_matched_cost", "factor_noise_presentation", "manufactured", "snode_banks", "forecast_examples"),
    "revision_amm": ("archive_audit", "assay_acquisition", "candidate_stability", "front_attenuation", "front_relaxation", "front_theory", "low_tf_holdout", "main_2048", "main_512", "noisy_factors", "snode_candidate_stability", "snode_time_steps"),
}
EDITORIAL = {"record_final_qa.py", "prepare_references.py", "check_readability_revision.py", "validate_revision.py", "citation_audit.py", "test_citation_audit.py", "test_preservation.py", "package_reproducibility.py", "test_package_reproducibility.py", "validate_artifacts.py"}


def sha(path):
    h = hashlib.sha256()
    with Path(path).open("rb") as handle:
        for block in iter(lambda: handle.read(1024 * 1024), b""):
            h.update(block)
    return h.hexdigest()


def dump(path, value):
    Path(path).write_text(json.dumps(value, indent=2, allow_nan=False) + "\n")


def safe_name(name):
    p = PurePosixPath(name)
    if not name or not p.parts or p.is_absolute() or ".." in p.parts or "\\" in name:
        raise ValueError(f"Unsafe archive path: {name}")
    return p


def references(value):
    if isinstance(value, dict):
        for key, child in value.items():
            # This explicitly named map is a past UI/document snapshot, not
            # a scientific execution dependency or a current-file assertion.
            if key == "existing_artifacts_unchanged_sha256":
                continue
            companion = value.get(key + "_sha256")
            if isinstance(child, str) and isinstance(companion, str) and HASH.fullmatch(companion) and not Path(child).is_absolute() and ("/" in child or Path(child).suffix in SUFFIXES):
                yield child, companion
            if isinstance(child, str) and HASH.fullmatch(child) and ("/" in key or Path(key).suffix in SUFFIXES):
                yield key, child
            yield from references(child)
    elif isinstance(value, list):
        for child in value:
            yield from references(child)


def resolve(root, owner, name):
    safe_name(name)
    candidates = [root / name]
    for parent in (owner.parent, *owner.parent.parents):
        if parent == root.parent:
            break
        candidates.append(parent / name)
    if "/" not in name:
        candidates.extend(root / folder / name for folder in ("revision_amm/theory", "revision_amm", "revision_matcom"))
    return next((p for p in candidates if p.is_file()), candidates[0])


def tex_dependencies(path):
    source = re.sub(r"(?<!\\)%[^\n]*", "", path.read_text())
    for command, text in re.findall(r"\\(input|include|includegraphics|bibliography)(?:\[[^]]*\])?\{([^}]+)\}", source):
        for name in text.split(","):
            name = name.strip()
            if command in ("input", "include"):
                yield path.parent / (name if Path(name).suffix else name + ".tex")
            elif command == "bibliography":
                yield path.parent / (name + ".bib")
            else:
                base = path.parent / name if name.startswith("figs/") or path.parent.name == "figs" else path.parent / "figs" / name
                yield base if base.suffix else next((base.with_suffix(s) for s in (".pdf", ".png", ".svg") if base.with_suffix(s).is_file()), base.with_suffix(".pdf"))


def selected_files(root):
    selected, pending = {}, []

    def add(path, reason):
        name = path.relative_to(root).as_posix()
        safe_name(name)
        if path.is_symlink() or not path.resolve().is_relative_to(root.resolve()) or not path.is_file():
            raise ValueError(f"Missing or unsafe dependency: {name}")
        if any(part in name for part in BLOCKED) or path.suffix not in SUFFIXES:
            raise ValueError(f"Dependency outside submission scope: {name}")
        if name not in selected:
            selected[name] = reason
            pending.append(path)

    for name in ("clot_net_data.mat", "inverse-final.py", "inverse-v9.py", "inverse-v8.py", "inverse-v7.py", "v3snode.py", "inverse-v3sndde.py", "clot_inverse_v9_split_manifest.json"):
        add(root / name, "Input data or historical training/inference implementation")
    for p in sorted(root.glob("inverse_final_split_seed_*.json")):
        add(p, "Original split identities")
    for package, studies in STUDIES.items():
        for p in sorted((root / package).glob("*.py")):
            if p.name not in EDITORIAL:
                add(p, "Scientific implementation, exporter, or numerical test")
        for study in studies:
            folder = root / package / "results" / study
            if not folder.is_dir():
                raise FileNotFoundError(folder)
            for p in sorted(folder.rglob("*")):
                if p.is_file() and p.suffix in {".json", ".csv", ".npz", ".pt", ".log"} and not any(part in p.relative_to(root).as_posix() for part in BLOCKED):
                    add(p, f"Completed scientific study: {study}")
    for folder in ("clot_inverse_final_models", "clot_inverse_final_10seed_results"):
        for p in sorted((root / folder).rglob("*")):
            if p.is_file() and p.suffix in {".json", ".csv", ".npz", ".pt"}:
                add(p, "Saved model or historical case-level evidence")
    for folder in ("revision_amm/theory", "revision_amm/figures"):
        for p in sorted((root / folder).rglob("*")):
            if p.is_file() and p.suffix in {".py", ".json", ".csv", ".md"}:
                add(p, "Supporting numerical theory or figure provenance")
    for name in ("artifact_sources.json", "reproducibility_audit.json", "statistical_audit.json", "NOISY_FACTOR_PROTOCOL.md", "figure_provenance.json", "corpus_figure_provenance.json", "corpus_svg_provenance.json", "corpus_vector_pdf_provenance.json"):
        add(root / "revision_amm" / name, "Scientific input/output provenance")
    for name in ("manuscript_matcom.tex", "supplement_matcom.tex"):
        add(root / "PAPER/most-recent" / name, "Current manuscript source")
    while pending:
        p = pending.pop()
        if p.suffix == ".json":
            for name, expected in references(json.loads(p.read_text())):
                target = resolve(root, p, name)
                add(target, f"Frozen dependency of {p.relative_to(root)}")
                if sha(target) != expected:
                    raise ValueError(f"Frozen dependency mismatch: {p.relative_to(root)} -> {name}")
        elif p.suffix == ".tex" and p.is_relative_to(root / "PAPER/most-recent"):
            for target in tex_dependencies(p):
                add(target, f"Current manuscript dependency of {p.relative_to(root)}")
    return selected


def verify(root):
    root = root.resolve()
    manifest = json.loads((root / "MANIFEST.json").read_text())
    entries = {entry["path"]: entry for entry in manifest["files"]}
    if len(entries) != len(manifest["files"]):
        raise ValueError("Duplicate manifest paths")
    for name, entry in entries.items():
        safe_name(name)
        p = root / name
        if p.is_symlink() or not p.resolve().is_relative_to(root) or not p.is_file() or p.stat().st_size != entry["bytes"] or sha(p) != entry["sha256"]:
            raise ValueError(f"File mismatch: {name}")
        if p.suffix == ".json":
            for target, expected in references(json.loads(p.read_text())):
                q = resolve(root, p, target)
                if q.relative_to(root).as_posix() not in entries or sha(q) != expected:
                    raise ValueError(f"Frozen dependency mismatch: {name} -> {target}")
    extra = {p.relative_to(root).as_posix() for p in root.rglob("*") if p.is_file() and "__pycache__" not in p.parts} - set(entries) - {"MANIFEST.json"}
    if extra:
        raise ValueError(f"Unlisted files: {sorted(extra)}")
    return {"status": "pass", "file_count": len(entries), "total_bytes": sum(e["bytes"] for e in entries.values())}


def checks(root):
    env = dict(os.environ, PYTHONPATH=str(root), PYTHONDONTWRITEBYTECODE="1", OMP_NUM_THREADS="4", OPENBLAS_NUM_THREADS="4", MPLBACKEND="Agg")
    commands = [
        ["-m", "unittest", "revision_matcom.test_manufactured", "revision_matcom.test_direct_baseline", "revision_matcom.test_adaptive_assays", "revision_matcom.test_diagnostics", "revision_matcom.test_presentation", "revision_matcom.test_export_adaptive_assays", "revision_matcom.test_export_direct_matched_cost", "revision_amm.test_core", "revision_amm.test_forecast_framework", "revision_amm.test_lily_math"],
        ["-c", "from pathlib import Path; import numpy as np; from revision_matcom import manufactured as m; assert m.ROOT == Path.cwd(); p=m.candidate_pool(0,'clean',0,512); c=m.product_curve(p); r=m.core_summary(p,c,m.observations()['clean'][0]); assert c.shape[0]==512 and np.isfinite(r['mean']).all(); print('Fresh reaction example: 512 candidates')"],
        ["-m", "revision_matcom.direct_baseline", "--check"],
        ["-m", "revision_matcom.manufactured", "--check"],
        ["-m", "revision_matcom.diagnostics", "--check"],
        ["-m", "revision_matcom.diagnostics_snode", "--check"],
        ["-m", "revision_matcom.export_adaptive_assays", "--check"],
        ["-m", "revision_matcom.export_direct_matched_cost", "--check"],
    ]
    result = []
    for command in commands:
        print("Checking: python " + " ".join(command[:4]), flush=True)
        p = subprocess.run([sys.executable, *command], cwd=root, env=env, capture_output=True, text=True, timeout=300)
        item = dict(command=command, returncode=p.returncode, stdout=p.stdout, stderr=p.stderr)
        result.append(item)
        if p.returncode:
            raise RuntimeError(json.dumps(item))
        print((p.stdout + p.stderr).strip(), flush=True)
    return result


def scrub_paths(stage, original):
    changes = []
    for p in sorted(stage.rglob("*.json")):
        text = p.read_text()
        prefix = original.as_posix() + "/"
        if prefix not in text:
            continue
        # Path normalization only; all numerical fields and scientific records
        # remain unchanged. Reject rather than rehash any frozen dependency.
        before = sha(p)
        p.write_text(text.replace(prefix, ""))
        changes.append(dict(path=p.relative_to(stage).as_posix(), original_sha256=before, delivered_sha256=sha(p), change="Personal absolute path converted to archive-relative path"))
    for p in stage.rglob("*"):
        if p.is_file() and p.suffix in {".json", ".csv", ".log", ".py", ".md", ".txt"}:
            if re.search(r"/(?:home|Users)/[^\s\"']+", p.read_text(errors="replace")):
                raise ValueError(f"Unresolved personal path: {p.relative_to(stage)}")
    return changes


def build(path):
    if path.exists():
        raise FileExistsError(f"Archive already exists: {path}")
    selected = selected_files(ROOT)
    print(f"Selected {len(selected)} files; staging code, data, and frozen evidence.", flush=True)
    with tempfile.TemporaryDirectory(prefix="matcom-submission-") as folder:
        stage = Path(folder) / ARCHIVE_ROOT
        stage.mkdir()
        for name in selected:
            target = stage / name
            target.parent.mkdir(parents=True, exist_ok=True)
            shutil.copy2(ROOT / name, target)
        readme = ROOT / "revision_matcom/README_SUBMISSION.md"
        if not readme.is_file():
            readme = ROOT / "README.md"
        shutil.copy2(readme, stage / "README.md")
        shutil.copy2(ROOT / "revision_matcom/requirements_reproduction.txt", stage / "requirements_reproduction.txt")
        selected.update({"README.md": "Submission documentation", "requirements_reproduction.txt": "Tested analysis dependencies"})
        changes = scrub_paths(stage, ROOT)
        files = [dict(path=name, bytes=(stage / name).stat().st_size, sha256=sha(stage / name), reason=reason) for name, reason in sorted(selected.items())]
        manifest = dict(format_version=1, purpose="MATCOM code and data submission", files=files, file_count=len(files), total_bytes=sum(f["bytes"] for f in files), metadata_path_normalization=changes,
                        scientific_files="Data, scientific code, models, predictions, metrics, timings and frozen protocols preserved byte for byte",
                        original_generator="Exact original clot-data generation code and configuration unavailable; forecasting analyses and manufactured system included",
                        historical_receipt="existing_artifacts_unchanged_sha256 records an earlier document/UI snapshot, not current execution dependencies",
                        self_hash_note="MANIFEST.json is not self-hashed; the ZIP SHA-256 is recorded beside the ZIP")
        dump(stage / "MANIFEST.json", manifest)
        verify(stage)  # This also proves normalized records are not frozen dependencies.
        path.parent.mkdir(parents=True, exist_ok=True)
        with zipfile.ZipFile(path, "x", compression=zipfile.ZIP_DEFLATED, compresslevel=6) as archive:
            for p in sorted(stage.rglob("*")):
                if p.is_file():
                    info = zipfile.ZipInfo(ARCHIVE_ROOT + "/" + p.relative_to(stage).as_posix(), (1980, 1, 1, 0, 0, 0))
                    info.compress_type = zipfile.ZIP_DEFLATED
                    info.external_attr = 0o100644 << 16
                    with archive.open(info, "w", force_zip64=True) as target, p.open("rb") as source:
                        shutil.copyfileobj(source, target, 1024 * 1024)
    # Validate the actual delivered bytes from a new extraction.
    print("ZIP written; extracting into a new directory for verification and numerical replay.", flush=True)
    with tempfile.TemporaryDirectory(prefix="matcom-submission-check-") as folder:
        extracted = Path(folder)
        with zipfile.ZipFile(path) as archive:
            members = archive.infolist()
            if len({m.filename for m in members}) != len(members):
                raise ValueError("Duplicate ZIP members")
            for member in members:
                name = safe_name(member.filename)
                if name.parts[0] != ARCHIVE_ROOT or (member.external_attr >> 16) & 0o170000 == 0o120000:
                    raise ValueError("Invalid ZIP member")
                dest = extracted / str(name)
                dest.parent.mkdir(parents=True, exist_ok=True)
                with archive.open(member) as source, dest.open("xb") as target:
                    shutil.copyfileobj(source, target, 1024 * 1024)
        release = extracted / ARCHIVE_ROOT
        validation = verify(release)
        replay = checks(release)
        verify(release)  # Verification and checks must not alter the delivery.
    receipt = dict(status="pass", archive=path.name, bytes=path.stat().st_size, sha256=sha(path), verification=validation, numerical_checks=replay, normalized_metadata_records=len(changes), fresh_extraction=True)
    dump(path.with_suffix(path.suffix + ".validation.json"), receipt)
    path.with_suffix(path.suffix + ".sha256").write_text(receipt["sha256"] + "  " + path.name + "\n")
    print(json.dumps({k: v for k, v in receipt.items() if k != "numerical_checks"}, indent=2), flush=True)


def main():
    p = argparse.ArgumentParser(description=__doc__)
    group = p.add_mutually_exclusive_group(required=True)
    group.add_argument("--build", type=Path)
    group.add_argument("--verify", type=Path)
    p.add_argument("--checks", action="store_true")
    args = p.parse_args()
    if args.build:
        build(args.build.resolve())
    else:
        print(json.dumps(verify(args.verify), indent=2), flush=True)
        if args.checks:
            checks(args.verify.resolve())
            verify(args.verify)


if __name__ == "__main__":
    main()


==> anc/clotonet_code/revision_matcom/test_adaptive_assays.py <==
"""Bounded constructed tests; no corpus training or GPU campaign."""
import copy
import inspect
import json
from pathlib import Path
import tempfile
import unittest

import numpy as np

from revision_amm.core import Observations
from revision_matcom.adaptive_assays import (condition_metrics, posterior_pool,
                                             save_artifact, select_assays, verified)


class AdaptiveAssayTests(unittest.TestCase):
    def test_selection_has_no_true_input_or_measurement_api(self):
        self.assertEqual(tuple(inspect.signature(select_assays).parameters),
                         ('parameters','curves','obs','times','ranges','noise','random_choice'))
        self.assertEqual(tuple(inspect.signature(posterior_pool).parameters),
                         ('measured_value','assay_index','noise','bounds','count','seed'))

    def test_forecast_vs_parameter_targets_and_tf_exclusion(self):
        x=np.array([-1.,-1.,1.,1.]);z=np.array([-3.,3.,-3.,3.])
        parameters=np.ones((4,5))*10;parameters[:,1]+=x;parameters[:,2]+=z
        curves=np.column_stack([np.ones(4),np.ones(4),10+2*x,10+2*x])
        times=np.array([5.,12.,30.,45.]);obs=Observations(np.array([0,1]),np.ones(2))
        choices,uf,up=select_assays(parameters,curves,obs,times,np.ones(5),0.,4)
        np.testing.assert_array_equal(choices,[1,2,4,2])
        self.assertAlmostEqual(uf[1],4.)
        self.assertAlmostEqual(up[2],9.)
        with self.assertRaises(ValueError):select_assays(parameters,curves,obs,times,np.ones(5),.1,0)

    def test_noisy_assay_never_silently_exact_or_double_conditioned(self):
        bounds=np.stack([np.zeros(5),np.ones(5)])
        exact=posterior_pool(.6,1,0.,bounds,1024,42)
        noisy=posterior_pool(.6,1,.1,bounds,1024,42)
        np.testing.assert_array_equal(exact[:,1],.6)
        self.assertGreater(noisy[:,1].std(),.09)
        self.assertLess(abs(noisy[:,1].mean()-.6),.005)
        self.assertTrue(((noisy>=0)&(noisy<=1)).all())
        with self.assertRaises(ValueError):posterior_pool(.5,0,.1,bounds,1024,42)

    def test_posterior_prefixes_and_policy_independent_inputs(self):
        bounds=np.stack([np.zeros(5),np.ones(5)])
        for noise in [0.,.05,.1]:
            a=posterior_pool(.5,2,noise,bounds,128,42)
            b=posterior_pool(.5,2,noise,bounds,512,42)
            np.testing.assert_array_equal(a,b[:128])
            np.testing.assert_array_equal(a,posterior_pool(.5,2,noise,bounds,128,42))

    def test_calibration_separation_help_harm_ties_and_interval_score(self):
        truth=np.array([[2.,4.],[3.,6.],[4.,8.],[5.,10.],[2.,3.]])
        errors=np.array([[1.,2.],[3.,4.],[.5,-4.],[-5.,9.],[0.,0.]])
        before=truth.copy();before[2]+=[3.,3.];before[3]+=[1.,1.]
        kwargs=dict(mean=truth+errors,std=np.ones_like(truth),truth=truth,scale=1.,n_cal=2,
                    parameter_mean=np.ones((5,5))*.5,true_parameters=np.ones((5,5))*.5,
                    bounds=np.stack([np.zeros(5),np.ones(5)]),ess=np.ones(5)*20,before=before)
        metrics,cases=condition_metrics(**kwargs)
        self.assertEqual([metrics[k] for k in ['helped','harmed','tied']],[1,1,1])
        self.assertAlmostEqual(metrics['interval_width'],7.4)
        self.assertAlmostEqual(metrics['interval_score'],(10.4+73.4+7.4)/3)
        changed=copy.deepcopy(kwargs);changed['truth'][2:]+=100
        after,_=condition_metrics(**changed)
        self.assertEqual(metrics['calibration_abs_z_multiplier'],after['calibration_abs_z_multiplier'])
        self.assertEqual(metrics['interval_width'],after['interval_width'])

    def test_artifact_identity_and_hash_fail_closed(self):
        with tempfile.TemporaryDirectory() as directory:
            path=Path(directory)/'example.npz';identity={'seed':42,'model':'snode'}
            self.assertFalse(verified(path,identity))
            save_artifact(path,identity,value=np.arange(5))
            self.assertTrue(verified(path,identity))
            with self.assertRaises(ValueError):verified(path,{'seed':43,'model':'snode'})
            path.write_bytes(b'changed')
            with self.assertRaises(ValueError):verified(path,identity)


if __name__=='__main__':unittest.main()


==> anc/clotonet_code/revision_matcom/test_diagnostics.py <==
import unittest
import numpy as np
from revision_matcom.diagnostics import auc, posterior, prior_logs, gain


class DiagnosticTests(unittest.TestCase):
    def test_auc_ties_and_reversal(self):
        self.assertEqual(auc([0, 1], [0, 1]), 1)
        self.assertEqual(auc([0, 1], [1, 0]), 0)
        self.assertEqual(auc([0, 1], [1, 1]), .5)
        self.assertIsNone(auc([1, 1], [0, 1]))

    def test_uniform_prior_matches_explicit_weights(self):
        curves = np.array([[.1, .2, .3], [.2, .3, .4], [.4, .5, .6]])
        parameters = np.arange(15).reshape(3, 5)/15
        early = np.array([0, 1])
        obs = np.array([[.2, .25]])
        result = posterior(curves, parameters, early, obs, .1, np.zeros(3))
        weights = np.exp(-.5*np.sum((curves[:, :2]-obs)**2, 1)/.01)
        weights /= weights.sum()
        np.testing.assert_allclose(result['mean'][0], weights@curves)
        changed = curves.copy()
        changed[:, 2] += [4, 5, 6]
        second = posterior(changed, parameters, early, obs, .1, np.zeros(3))
        np.testing.assert_allclose(result['parameter_mean'], second['parameter_mean'])

    def test_common_prior_constant_cancels(self):
        rng = np.random.default_rng(5)
        curves, params = rng.random((16, 7)), rng.random((16, 5))
        args = (curves, params, np.array([0, 2]), np.array([[.2, .4]]), .2)
        a = posterior(*args, np.zeros(16))
        b = posterior(*args, np.full(16, 42.))
        np.testing.assert_allclose(a['mean'], b['mean'])

    def test_prior_parameters_use_training_rows(self):
        rng = np.random.default_rng(8)
        train = rng.uniform(.05, .95, (50, 5))
        p, fitted = prior_logs(train, rng.uniform(.01, .99, (12, 5)))
        _, fitted2 = prior_logs(train, rng.uniform(.01, .99, (100, 5)))
        self.assertEqual(fitted, fitted2)
        self.assertTrue(all(np.isfinite(v).all() for v in p.values()))
        with self.assertRaises(ValueError):
            prior_logs(train, np.zeros((5, 5)))

    def test_null_gain_includes_implicit_direction(self):
        jac = np.eye(5)
        self.assertAlmostEqual(gain(jac, np.arange(4), np.array([4]), .001), 1.)


if __name__ == '__main__':
    unittest.main()


==> anc/clotonet_code/revision_matcom/test_direct_baseline.py <==
"""Focused information-boundary, calibration and reproducibility checks."""
import unittest
import numpy as np
import torch

from revision_matcom import direct_baseline as d


class DirectBaselineTests(unittest.TestCase):
    def setUp(self):
        torch.set_num_threads(4)
        rng = np.random.default_rng(2)
        self.x = rng.uniform(1, 3, (20, 5))
        self.t = np.linspace(0, 60, 121)
        self.y = np.cumsum(rng.uniform(.001, .02, (20, 121)), axis=1)
        self.obs = np.array([10, 24, 40, 54])
        self.future = np.flatnonzero(self.t >= 30)
        self.norm = d.fit_normalization(self.x[:12], self.y[:12], self.t, self.obs)

    def test_hidden_truth_cannot_change_features_or_prediction(self):
        for mask in (1, 3, 31):
            known = d.known_context(self.x, mask)
            changed = self.x.copy()
            changed[:, (mask & (1 << np.arange(5))) != 0] += 1e9
            f, _ = d.encode_inputs(self.y[:, self.obs], self.t[self.obs], known, mask, self.norm)
            g, _ = d.encode_inputs(self.y[:, self.obs], self.t[self.obs], d.known_context(changed, mask), mask, self.norm)
            np.testing.assert_array_equal(f, g)
            model = d.DirectForecaster(8, 1).eval()
            a = d.predict_direct(model, self.norm, self.y[:, self.obs], self.t[self.obs], known, mask)
            b = d.predict_direct(model, self.norm, self.y[:, self.obs], self.t[self.obs], d.known_context(changed, mask), mask)
            np.testing.assert_array_equal(a, b)

    def test_unmasked_hidden_truth_is_rejected(self):
        with self.assertRaises(ValueError):
            d.encode_inputs(self.y[:, self.obs], self.t[self.obs], self.x, 31, self.norm)

    def test_full_future_trajectory_is_not_an_accepted_input(self):
        with self.assertRaises(ValueError):
            d.encode_inputs(self.y, self.t, d.known_context(self.x, 31), 31, self.norm)

    def test_fitting_normalization_excludes_selector(self):
        x, y = self.x.copy(), self.y.copy()
        x[12:] *= 1e6
        y[12:] *= 1e6
        self.assertEqual(self.norm, d.fit_normalization(x[:12], y[:12], self.t, self.obs))

    def test_all_masks_have_exact_known_and_missing_encoding(self):
        for mask in range(1, 32):
            f, anchor = d.encode_inputs(self.y[:, self.obs], self.t[self.obs], d.known_context(self.x, mask), mask, self.norm)
            missing = (mask & (1 << np.arange(5))) != 0
            np.testing.assert_array_equal(f[:, 13:], np.broadcast_to(missing, (20, 5)))
            np.testing.assert_array_equal(f[:, 8:13][:, missing], 0)
            np.testing.assert_allclose(anchor, self.y[:, self.obs[-1]]/self.norm['y_scale'], rtol=1e-7)

    def test_prediction_is_monotone_and_observation_anchored(self):
        model = d.DirectForecaster(8, 1)
        a = d.predict_direct(model, self.norm, self.y[:, self.obs], self.t[self.obs], d.known_context(self.x, 31), 31)
        self.assertEqual(a.shape, (20, 61))
        self.assertTrue(np.all(np.diff(a, axis=1) > 0))
        self.assertTrue(np.all(a[:, 0] >= self.y[:, self.obs[-1]]))

    def test_calibration_rank_and_evaluation_separation(self):
        mean, std, truth = np.zeros((100, 3)), np.ones((100, 3)), np.ones((100, 3))
        truth[:50] = np.arange(1, 51)[:, None]
        q, lo, hi = d.calibration(mean, std, truth, 1)
        np.testing.assert_array_equal(q, 46)
        truth[50:] += 1e9
        q2, lo2, hi2 = d.calibration(mean, std, truth, 1)
        for a, b in ((q, q2), (lo, lo2), (hi, hi2)):
            np.testing.assert_array_equal(a, b)

    def test_raw_metric_recomputation_and_penalties(self):
        truth = np.ones((100, 61))
        mean = truth.copy()
        mean[:50] += .1
        mean[50:] += .2
        metrics, per = d.score(mean, np.ones_like(mean), truth, 1)
        self.assertAlmostEqual(metrics['pooled_relative_l2'], .2)
        self.assertAlmostEqual(metrics['pooled_relative_l2'], np.sqrt(per['error_squared'].sum()/per['truth_squared'].sum()))
        self.assertAlmostEqual(metrics['width'], .2)
        self.assertAlmostEqual(metrics['interval_score'], 2.2)
        self.assertAlmostEqual(metrics['pointwise_coverage'], 0)

    def test_tiny_synthetic_training_is_deterministic(self):
        args = (self.x, self.y, self.t, self.obs, self.future, np.arange(12), np.arange(12, 16), {'width': 8, 'depth': 1}, 4, 2)
        a, na, ra = d.train_one(*args)
        b, nb, rb = d.train_one(*args)
        self.assertEqual(na, self.norm)
        self.assertEqual(na, nb)
        self.assertEqual(ra['history'], rb['history'])
        for pa, pb in zip(a.parameters(), b.parameters()):
            torch.testing.assert_close(pa, pb, rtol=0, atol=0)

    def test_archived_roles_are_disjoint_and_ids_are_not_independent(self):
        evaluated = []
        for seed in d.SEEDS:
            _, _, _, tr, ids, _, _, split = d.data_and_split(seed)
            self.assertFalse(set(tr)&set(ids))
            self.assertFalse(set(ids[:50])&set(ids[50:]))
            self.assertFalse(set(tr)&set(split['val_idx']))
            evaluated.extend(ids[50:])
        self.assertEqual(len(evaluated), 150)
        self.assertEqual(len(set(evaluated)), 143)

    def test_paired_differences_preserve_case_identity_and_sign(self):
        base = {'seed': 42, 'mask': 31, 'case_id': 17, 'budget': 0, 'scramble': 0,
                'case_relative_l2': .1, 'pointwise_coverage': .9, 'width': .2, 'interval_score': .3}
        rows = [dict(base, model='direct'), dict(base, model='snode', budget=2048, case_relative_l2=.05)]
        result = d.paired_differences(rows)
        self.assertEqual(len(result), 1)
        self.assertEqual(result[0]['case_id'], 17)
        self.assertAlmostEqual(result[0]['direct_minus_search_case_relative_l2'], .05)


if __name__ == '__main__':
    unittest.main()


==> anc/clotonet_code/revision_matcom/test_export_adaptive_assays.py <==
import unittest
import numpy as np

from revision_matcom.export_adaptive_assays import independently_score,summarize_rows,harmonized_intervals


class AdaptiveExportTests(unittest.TestCase):
    def test_independent_interval_math_and_help_harm(self):
        truth=np.array([[2.,4.],[3.,6.],[4.,8.],[5.,10.],[2.,3.]])
        error=np.array([[1.,2.],[3.,4.],[.5,-4.],[-5.,9.],[0.,0.]])
        before=truth.copy();before[2]+=[3.,3.];before[3]+=[1.,1.]
        metrics=independently_score(truth+error,np.ones_like(truth),truth,before,2,1.)
        self.assertAlmostEqual(metrics['interval_width'],7.4)
        self.assertAlmostEqual(metrics['interval_score'],(10.4+73.4+7.4)/3)
        self.assertEqual([metrics[k] for k in ['helped','harmed','tied']],[1,1,1])

    def test_preserves_three_seed_not_nine_seed_structure(self):
        rows=[]
        for seed in [42,43,44]:
            for scramble in range(3):
                row=dict(model='snode',candidates=2048,noise=.1,policy='forecast',seed=seed,scramble=scramble)
                row.update({k:float(seed-40+scramble) for k in ['pooled_relative_l2','pointwise_coverage','interval_width','interval_score','helped','harmed','tied']})
                rows.append(row)
        summaries=summarize_rows(rows)
        self.assertEqual(len(summaries),3)
        self.assertEqual([r['pooled_relative_l2'] for r in summaries],[3.,4.,5.])
        with self.assertRaises(ValueError):summarize_rows(rows[:-1])

    def test_timewise_rank46_floor_and_zero_clipping(self):
        truth=np.zeros((50,2));mean=np.column_stack([np.arange(50),np.arange(50)*2.])
        lower,upper,multiplier=harmonized_intervals(mean,np.ones_like(mean),truth,
            np.array([[1.,2.]]),np.array([[2.,3.]]),1.)
        np.testing.assert_array_equal(multiplier,[45.,90.])
        np.testing.assert_array_equal(lower,[[0.,0.]])
        np.testing.assert_array_equal(upper,[[91.,272.]])
        low,high,m=harmonized_intervals(truth,np.zeros_like(truth),truth,np.ones((1,2)),np.zeros((1,2)),10.)
        np.testing.assert_array_equal(low,high);np.testing.assert_array_equal(m,[0.,0.])
        low,high,m=harmonized_intervals(np.full((50,2),100.),np.zeros((50,2)),truth,
                                       np.ones((1,2)),np.zeros((1,2)),10.)
        np.testing.assert_allclose(high,[[101.,101.]]);np.testing.assert_array_equal(low,[[0.,0.]])
        with self.assertRaises(ValueError):harmonized_intervals(mean[:49],mean[:49],truth[:49],mean[:1],mean[:1],1.)

    def test_harmonized_calibration_cannot_use_evaluation_truth(self):
        truth=np.ones((52,2));mean=np.full_like(truth,2.);std=np.ones_like(truth)
        first=independently_score(mean,std,truth,mean,50,1.,interval_method='harmonized')
        changed=truth.copy();changed[50:]=100.
        second=independently_score(mean,std,changed,mean,50,1.,interval_method='harmonized')
        self.assertEqual(first['interval_width'],second['interval_width'])
        self.assertNotEqual(first['pointwise_coverage'],second['pointwise_coverage'])


if __name__=='__main__':unittest.main()


==> anc/clotonet_code/revision_matcom/test_export_direct_matched_cost.py <==
import unittest
import numpy as np
from revision_matcom.export_direct_matched_cost import matched_cost_record


class MatchedDirectCostTests(unittest.TestCase):
    def fixture(self):
        ids=np.arange(100)+1000;truth=np.ones((100,61));mean=truth.copy()
        mean[50:55]+=np.arange(1,6)[:,None];mean[55:]+=1000
        timing=dict(case_ids=ids[50:55].tolist()*5,seconds=[.01]*25,device='cpu',threads=4,batch_size=1,
                    median_seconds=.01,q25_seconds=.01,q75_seconds=.01)
        return ids,mean,truth,timing

    def test_pools_only_five_timed_cases_not_fifty(self):
        args=self.fixture();row=matched_cost_record(*args)
        self.assertAlmostEqual(row['pooled_relative_l2'],np.sqrt(11.))
        self.assertEqual(row['n_cases'],5);self.assertEqual(row['n_timing_calls'],25)
        args[1][55:]*=100
        self.assertEqual(row,matched_cost_record(*args))

    def test_identity_and_timing_fail_closed(self):
        args=self.fixture();args[3]['case_ids'][0]=args[0][55]
        with self.assertRaises(ValueError):matched_cost_record(*args)
        args=self.fixture();args[3]['seconds'][0]=float('nan')
        with self.assertRaises(ValueError):matched_cost_record(*args)
        args=self.fixture();args[3]['device']='cuda'
        with self.assertRaises(ValueError):matched_cost_record(*args)
        args=self.fixture();args[3]['median_seconds']=1.
        with self.assertRaises(AssertionError):matched_cost_record(*args)


if __name__=='__main__':unittest.main()


==> anc/clotonet_code/revision_matcom/test_manufactured.py <==
"""Independent known-equation, likelihood and exact-bound checks."""
import unittest
import numpy as np
from scipy.linalg import expm
from scipy.special import logsumexp
from scipy.stats import truncnorm

from revision_matcom.manufactured import (
    ASSAY_SD, BOUNDS, CASES, CURVE_SD, OBS, TIMES, candidate_pool, core_summary,
    independent_summary, linear_certificate, observations, ode_truth,
    product_curve, reference_moments, tensor_rule,
)


class ManufacturedTests(unittest.TestCase):
    def test_formula_independent_matrix_exponential(self):
        for p in CASES:
            k1, k2, mass = p
            matrix = np.array([[-k1, 0, 0], [k1, -k2, 0], [0, k2, 0]])
            truth = np.array([(expm(matrix*t)@np.array([mass, 0, 0]))[2] for t in TIMES])
            np.testing.assert_allclose(product_curve(p)[0], truth, rtol=1e-12, atol=1e-14)

    def test_ode_conservation_positivity_and_formula(self):
        for p in CASES:
            states = ode_truth(p)
            np.testing.assert_allclose(states.sum(axis=1), p[2], rtol=0, atol=1e-12)
            self.assertGreaterEqual(states.min(), -1e-12)
            np.testing.assert_allclose(states[:, 2], product_curve(p)[0], rtol=1e-10, atol=1e-11)

    def test_sobol_nested_and_hidden_parameter_not_input(self):
        for condition in ['clean', 'noisy', 'noisy_assay']:
            a = candidate_pool(2, condition, 3, 512)
            b = candidate_pool(2, condition, 3, 2048)
            np.testing.assert_array_equal(a, b[:512])
            self.assertTrue(np.all(a >= BOUNDS[0]) and np.all(a <= BOUNDS[1]))
        np.testing.assert_array_equal(candidate_pool(2, 'clean', 3, 512), candidate_pool(2, 'noisy', 3, 512))

    def test_conditional_assay_inverse_cdf(self):
        plain = candidate_pool(1, 'noisy', 4, 512)
        conditioned = candidate_pool(1, 'noisy_assay', 4, 512)
        assay = observations()['assay'][1]
        low, high = (BOUNDS[:, 2]-assay)/ASSAY_SD
        probabilities = truncnorm.cdf(conditioned[:, 2], low, high, loc=assay, scale=ASSAY_SD)
        np.testing.assert_allclose(probabilities, (plain[:, 2]-.8)/.4, rtol=1e-12, atol=1e-14)

    def test_original_pipeline_independent_weights(self):
        p = candidate_pool(0, 'clean', 0, 512); curves = product_curve(p)
        obs = observations()['clean'][0]
        result = core_summary(p, curves, obs)
        logw = -.5*np.sum(((curves[:, OBS]-obs)/CURVE_SD)**2, axis=1)
        independently = independent_summary(p, curves, logw)
        np.testing.assert_allclose(result['mean'], independently['mean'], rtol=1e-12, atol=1e-14)
        np.testing.assert_allclose(result['parameter_mean'][:3], independently['parameter_mean'], rtol=1e-12)
        w = np.exp(logw-logsumexp(logw))
        self.assertAlmostEqual(w.sum(), 1)

    def test_tensor_integrates_uniform_prior(self):
        p, w = tensor_rule(8)
        self.assertAlmostEqual(w.sum(), 1)
        np.testing.assert_allclose(w@p, BOUNDS.mean(axis=0), atol=1e-14)
        np.testing.assert_allclose(w@((p-BOUNDS.mean(axis=0))**2), np.diff(BOUNDS, axis=0)[0]**2/12, atol=1e-14)

    def test_quadrature_likelihood_moments_direct(self):
        p, w = tensor_rule(8); data = observations(); result = reference_moments(p, w, data)
        curves = product_curve(p); obs = data['noisy'][0]
        score = np.sum(((curves[:, OBS]-obs)/CURVE_SD)**2, axis=1)+((p[:, 2]-data['assay'][0])/ASSAY_SD)**2
        weight = np.exp(np.log(w)-.5*score-logsumexp(np.log(w)-.5*score))
        np.testing.assert_allclose(result['mean'][2], weight@curves, rtol=1e-12, atol=1e-14)
        np.testing.assert_allclose(result['parameter_mean'][2], weight@p, rtol=1e-12)

    def test_noise_is_reproducible_and_not_clipped(self):
        a, b = observations(), observations()
        for k in a:
            np.testing.assert_array_equal(a[k], b[k])
        np.testing.assert_allclose((a['noisy']-a['clean'])/CURVE_SD, a['noise'], atol=1e-14)

    def test_exact_linear_certificate_and_cover(self):
        for r in linear_certificate():
            self.assertGreaterEqual(r['slack'], -1e-13)
            self.assertAlmostEqual(r['bound'], (1-r['alpha'])*r['accepted_diameter']+r['alpha']*r['full_diameter']+r['delta_Q']+r['L_Q']*r['covering_radius'])
            n = r['candidates']; grid = (np.arange(n)+.5)/n
            self.assertLessEqual(np.min(np.abs(grid-r['true_parameter'])), r['covering_radius'])

    def test_invalid_equation_domains(self):
        for p in [[0, 1, 1], [1, 1, 1], [2, 1, 1], [np.nan, 1, 1]]:
            with self.assertRaises(ValueError):
                product_curve(p)


if __name__ == '__main__':
    unittest.main()


==> anc/clotonet_code/revision_matcom/test_presentation.py <==
"""Independent small checks for common pointwise band and reporting rules."""
import unittest
import numpy as np
from revision_matcom.export_diagnostics import calibrated_intervals
from revision_matcom.diagnostics import auc


class PresentationTests(unittest.TestCase):
    def test_rank46_not_pooled_percentile(self):
        mean=np.zeros((100,2));std=np.ones_like(mean)
        truth=np.zeros_like(mean)
        truth[:50,0]=np.arange(1,51);truth[:50,1]=2*np.arange(1,51)
        truth[50:]=[46,92]
        r=calibrated_intervals(mean,std,truth,1.)
        self.assertEqual(r['coverage'],1)
        self.assertEqual(r['width'],69)
        self.assertEqual(r['interval_score'],69)

    def test_evaluation_truth_does_not_change_width(self):
        rng=np.random.default_rng(3)
        mean=abs(rng.normal(size=(100,3)));std=np.ones_like(mean)
        truth=abs(rng.normal(size=(100,3)))
        before=calibrated_intervals(mean,std,truth,1.)
        truth[50:]+=100
        after=calibrated_intervals(mean,std,truth,1.)
        self.assertEqual(before['width'],after['width'])
        self.assertGreater(after['interval_score'],before['interval_score'])

    def test_sd_floor_avoids_zero_variance(self):
        mean=np.ones((100,1));truth=mean+.1
        r=calibrated_intervals(mean,np.zeros_like(mean),truth,1.)
        self.assertTrue(all(np.isfinite(x) for x in r.values()))
        self.assertAlmostEqual(r['width'],.2)

    def test_auc_tie_half_pairwise(self):
        labels=np.array([0,0,1,1,1],bool)
        scores=np.array([1,3,1,2,4.])
        pair=(scores[labels,None]>scores[~labels]).mean()+.5*(scores[labels,None]==scores[~labels]).mean()
        self.assertAlmostEqual(auc(labels,scores),pair)

    def test_power_law_slope(self):
        budgets=np.array([512,2048,8192,32768])
        sd=.7/np.sqrt(budgets)
        p=-np.polyfit(np.log(budgets),np.log(sd),1)[0]
        self.assertAlmostEqual(p,.5)


if __name__=='__main__':unittest.main()


==> anc/clotonet_code/v3snode.py <==
#!/usr/bin/env python3
"""
Argless latent SNODE / generative clot-growth model.

Put this file in the same directory as clot_net_data.mat, then run:

    python v3snode.py

Model:
  latent_snode_cvae

This is a conditional latent stochastic neural ODE for scalar clot growth:

    z ~ p_phi(z | theta)
    du/dt = softplus(f_theta(theta, z, t, u)) * softplus(K_theta(theta, z) - u)

where theta = [sigma_tf, Fg, IX, VIII, V].

Training uses a conditional-VAE objective:
  - encoder q_phi(z | theta, full trajectory) for training/inference diagnostics
  - learned prior p_phi(z | theta) for generative sampling
  - monotone nonnegative NODE decoder integrated over the observed time grid

Outputs:
  clot_snode_results/
    metrics.json
    training_history.csv
    test_predictions.npz
    model_weights.pt
    validation_curves.png
    parity_prior_mean.png
    parity_posterior_mean.png
    trajectory_test_*.png
    uncertainty_test_*.png

Important framing:
  - This is not a Brownian SDE. It is a latent stochastic NODE: stochasticity enters through
    a latent variable z, while every generated trajectory remains monotone and nonnegative.
  - This is better matched to clot growth than additive diffusion noise, which can violate
    monotonicity and nonnegativity.
"""

from __future__ import annotations

import copy
import csv
import json
import math
import random
import time
from pathlib import Path
from typing import Dict, List, Tuple

import numpy as np

try:
    from scipy.io import loadmat
except Exception as exc:  # pragma: no cover
    raise RuntimeError("This script requires scipy. Install with: pip install scipy") from exc

try:
    import torch
    import torch.nn as nn
    import torch.nn.functional as F
except Exception as exc:  # pragma: no cover
    raise RuntimeError("This script requires PyTorch. Install with: pip install torch") from exc

try:
    import matplotlib
    matplotlib.use("Agg")
    import matplotlib.pyplot as plt
    HAS_MATPLOTLIB = True
except Exception:
    HAS_MATPLOTLIB = False


# ======================================================================================
# Config
# ======================================================================================

SEED = 42
MAT_FILENAME = "clot_net_data.mat"
OUTDIR_NAME = "clot_snode_results"

TRAIN_FRAC = 0.80
VAL_FRAC = 0.10
TEST_FRAC = 0.10

EPOCHS = 1200
EVAL_EVERY = 25
PATIENCE = 250
BATCH_SIZE = 128
PRED_BATCH_SIZE = 128

LR = 8.0e-4
WEIGHT_DECAY = 1.0e-5
GRAD_CLIP_NORM = 5.0

LATENT_DIM = 8
WIDTH = 192
DEPTH = 4
TIME_EMBED_DIM = 32

# Loss weights. KL is intentionally small: this dataset has only one trajectory per parameter
# vector, so the prior should regularize without destroying reconstruction.
KL_BETA_MAX = 2.0e-3
KL_WARMUP_EPOCHS = 400
FINAL_WEIGHT = 0.10
AUC_WEIGHT = 0.02
INCREMENT_WEIGHT = 0.05

# Inference sampling.
NUM_PRIOR_SAMPLES = 64
NUM_POSTERIOR_SAMPLES = 16
SOLVER = "heun"  # euler, heun, rk4

# Early-measurement latent fitting: relevant to the original inverse/forecast problem.
RUN_EARLY_CONDITIONING = True
EARLY_TIME_CUTOFF_MIN = 30.0
EARLY_Z_STEPS = 300
EARLY_Z_LR = 5.0e-2
EARLY_PRIOR_REG = 1.0e-3

DEVICE = "cuda" if torch.cuda.is_available() else "cpu"
DTYPE = torch.float32
EPS = 1.0e-12


# ======================================================================================
# Utilities
# ======================================================================================


def set_seed(seed: int) -> None:
    random.seed(seed)
    np.random.seed(seed)
    torch.manual_seed(seed)
    if torch.cuda.is_available():
        torch.cuda.manual_seed_all(seed)
        torch.backends.cudnn.benchmark = True


def here() -> Path:
    return Path(__file__).resolve().parent


def to_float_array(a: np.ndarray) -> np.ndarray:
    arr = np.asarray(a)
    if arr.dtype.kind in {"U", "S"}:
        return arr.astype(np.float64)
    if arr.dtype == object:
        def parse_one(x):
            if isinstance(x, np.ndarray):
                if x.size == 1:
                    return float(x.reshape(-1)[0])
                raise ValueError(f"Cannot parse non-scalar object array entry with shape {x.shape}")
            return float(x)
        return np.vectorize(parse_one, otypes=[np.float64])(arr)
    return arr.astype(np.float64)


def load_clot_data(mat_path: Path) -> Dict[str, np.ndarray]:
    if not mat_path.exists():
        raise FileNotFoundError(
            f"Could not find {mat_path}. Put this script next to {MAT_FILENAME}, or edit MAT_FILENAME."
        )
    raw = loadmat(mat_path)
    required = ["sigma_tf", "Fg", "IX", "VIII", "V", "t", "size"]
    missing = [k for k in required if k not in raw]
    if missing:
        raise KeyError(f"Missing required variables in {mat_path.name}: {missing}")

    cols = ["sigma_tf", "Fg", "IX", "VIII", "V"]
    X = np.stack([to_float_array(raw[k]).reshape(-1) for k in cols], axis=1)
    t = to_float_array(raw["t"])
    y = to_float_array(raw["size"])

    if t.shape != y.shape:
        raise ValueError(f"Expected t and size to have matching shapes, got {t.shape} and {y.shape}")
    if X.shape[0] != y.shape[0]:
        raise ValueError(f"Expected params and trajectories to have same N, got {X.shape[0]} and {y.shape[0]}")
    return {"X": X, "t": t, "y": y, "param_names": np.array(cols, dtype=object)}


def make_split(N: int) -> Tuple[np.ndarray, np.ndarray, np.ndarray]:
    perm = np.random.permutation(N)
    n_train = int(round(TRAIN_FRAC * N))
    n_val = int(round(VAL_FRAC * N))
    n_test = N - n_train - n_val
    if n_train <= 0 or n_val <= 0 or n_test <= 0:
        raise ValueError("Bad split fractions; train/val/test must all be nonempty.")
    return perm[:n_train], perm[n_train:n_train + n_val], perm[n_train + n_val:]


def standardize_from_train(X_train: np.ndarray, *arrays: np.ndarray) -> Tuple[np.ndarray, np.ndarray, List[np.ndarray]]:
    mu = X_train.mean(axis=0, keepdims=True)
    sig = X_train.std(axis=0, keepdims=True)
    sig = np.where(sig < 1e-12, 1.0, sig)
    return mu, sig, [(a - mu) / sig for a in arrays]


def minmax_from_train(a_train: np.ndarray, *arrays: np.ndarray) -> Tuple[float, float, List[np.ndarray]]:
    amin = float(np.min(a_train))
    amax = float(np.max(a_train))
    scale = amax - amin
    if scale < 1.0e-12:
        scale = 1.0
    return amin, amax, [(a - amin) / scale for a in arrays]


def tensor(a: np.ndarray, device: str = DEVICE) -> torch.Tensor:
    return torch.as_tensor(a, dtype=DTYPE, device=device)


def np_summary(a: np.ndarray) -> Dict[str, float]:
    return {
        "min": float(np.min(a)),
        "p05": float(np.percentile(a, 5)),
        "median": float(np.median(a)),
        "p95": float(np.percentile(a, 95)),
        "max": float(np.max(a)),
        "mean": float(np.mean(a)),
        "std": float(np.std(a)),
    }


def trapz_np(y: np.ndarray, t: np.ndarray) -> np.ndarray:
    if hasattr(np, "trapezoid"):
        return np.trapezoid(y, x=t, axis=1)
    return np.trapz(y, x=t, axis=1)


def trapz_torch(y: torch.Tensor, t: torch.Tensor) -> torch.Tensor:
    dt = t[:, 1:] - t[:, :-1]
    return torch.sum(0.5 * (y[:, 1:] + y[:, :-1]) * dt, dim=1)


# ======================================================================================
# Models
# ======================================================================================


def make_mlp(in_dim: int, out_dim: int, width: int, depth: int, activation=nn.SiLU) -> nn.Sequential:
    layers: List[nn.Module] = []
    d = in_dim
    for _ in range(depth):
        layers.append(nn.Linear(d, width))
        layers.append(activation())
        d = width
    layers.append(nn.Linear(d, out_dim))
    return nn.Sequential(*layers)


class SinusoidalTimeEmbedding(nn.Module):
    def __init__(self, dim: int = TIME_EMBED_DIM, max_freq: float = 64.0):
        super().__init__()
        if dim % 2 != 0:
            raise ValueError("TIME_EMBED_DIM must be even")
        freqs = torch.logspace(0.0, math.log10(max_freq), steps=dim // 2)
        self.register_buffer("freqs", freqs)

    def forward(self, t: torch.Tensor) -> torch.Tensor:
        arg = 2.0 * math.pi * t * self.freqs.reshape(*([1] * (t.ndim - 1)), -1)
        return torch.cat([torch.sin(arg), torch.cos(arg)], dim=-1)


class LatentSNODE(nn.Module):
    """Conditional latent stochastic NODE with monotone nonnegative trajectories."""
    def __init__(self, T: int, in_params: int = 5, latent_dim: int = LATENT_DIM):
        super().__init__()
        self.T = T
        self.latent_dim = latent_dim
        self.temb = SinusoidalTimeEmbedding(TIME_EMBED_DIM)

        # q(z | theta, y_full). y_full is normalized full trajectory.
        self.encoder = make_mlp(in_params + T, 2 * latent_dim, WIDTH, DEPTH)

        # p(z | theta). Conditional prior, so generation is parameter-conditioned.
        self.prior = make_mlp(in_params, 2 * latent_dim, WIDTH, DEPTH)

        # Monotone growth field and learned initial/capacity maps.
        self.rate_net = make_mlp(in_params + latent_dim + 1 + 1 + TIME_EMBED_DIM, 1, WIDTH, DEPTH)
        self.K_net = make_mlp(in_params + latent_dim, 1, WIDTH, DEPTH)
        self.u0_net = make_mlp(in_params + latent_dim, 1, WIDTH, DEPTH)

        if isinstance(self.u0_net[-1], nn.Linear):
            nn.init.constant_(self.u0_net[-1].bias, -5.0)
        if isinstance(self.K_net[-1], nn.Linear):
            nn.init.constant_(self.K_net[-1].bias, 0.5)

    @staticmethod
    def _split_stats(stats: torch.Tensor) -> Tuple[torch.Tensor, torch.Tensor]:
        mu, logvar = torch.chunk(stats, 2, dim=-1)
        logvar = torch.clamp(logvar, min=-8.0, max=4.0)
        return mu, logvar

    def encode(self, x: torch.Tensor, y: torch.Tensor) -> Tuple[torch.Tensor, torch.Tensor]:
        return self._split_stats(self.encoder(torch.cat([x, y], dim=-1)))

    def prior_stats(self, x: torch.Tensor) -> Tuple[torch.Tensor, torch.Tensor]:
        return self._split_stats(self.prior(x))

    def reparameterize(self, mu: torch.Tensor, logvar: torch.Tensor) -> torch.Tensor:
        eps = torch.randn_like(mu)
        return mu + torch.exp(0.5 * logvar) * eps

    def sample_prior(self, x: torch.Tensor, n_samples: int) -> torch.Tensor:
        mu, logvar = self.prior_stats(x)
        B, L = mu.shape
        eps = torch.randn(n_samples, B, L, device=x.device, dtype=x.dtype)
        return mu.unsqueeze(0) + torch.exp(0.5 * logvar).unsqueeze(0) * eps

    def initial_state(self, x: torch.Tensor, z: torch.Tensor) -> torch.Tensor:
        return F.softplus(self.u0_net(torch.cat([x, z], dim=-1)))

    def capacity(self, x: torch.Tensor, z: torch.Tensor) -> torch.Tensor:
        return F.softplus(self.K_net(torch.cat([x, z], dim=-1))) + 1.0e-4

    def field(self, x: torch.Tensor, z: torch.Tensor, t: torch.Tensor, u: torch.Tensor) -> torch.Tensor:
        K = self.capacity(x, z)
        inp = torch.cat([x, z, t, u, self.temb(t)], dim=-1)
        drive = F.softplus(self.rate_net(inp))
        remaining = F.softplus(K - u, beta=5.0)
        return torch.clamp(drive * remaining, min=0.0, max=50.0)

    def integrate(self, x: torch.Tensor, z: torch.Tensor, t_grid: torch.Tensor, solver: str = SOLVER) -> torch.Tensor:
        B, T = t_grid.shape
        u = self.initial_state(x, z)
        outs = [u]
        for k in range(T - 1):
            t0 = t_grid[:, k:k+1]
            t1 = t_grid[:, k+1:k+2]
            dt = torch.clamp(t1 - t0, min=0.0)
            if solver == "euler":
                u = u + dt * self.field(x, z, t0, u)
            elif solver == "heun":
                k1 = self.field(x, z, t0, u)
                u_e = u + dt * k1
                k2 = self.field(x, z, t1, u_e)
                u = u + 0.5 * dt * (k1 + k2)
            elif solver == "rk4":
                tm = 0.5 * (t0 + t1)
                k1 = self.field(x, z, t0, u)
                k2 = self.field(x, z, tm, u + 0.5 * dt * k1)
                k3 = self.field(x, z, tm, u + 0.5 * dt * k2)
                k4 = self.field(x, z, t1, u + dt * k3)
                u = u + (dt / 6.0) * (k1 + 2*k2 + 2*k3 + k4)
            else:
                raise ValueError(f"Unknown solver {solver}")
            u = torch.clamp(u, min=0.0)
            outs.append(u)
        return torch.cat(outs, dim=1)

    def posterior_rollout(self, x: torch.Tensor, y: torch.Tensor, t_grid: torch.Tensor, sample: bool = True) -> Tuple[torch.Tensor, Dict[str, torch.Tensor]]:
        q_mu, q_logvar = self.encode(x, y)
        p_mu, p_logvar = self.prior_stats(x)
        z = self.reparameterize(q_mu, q_logvar) if sample else q_mu
        pred = self.integrate(x, z, t_grid)
        aux = {"q_mu": q_mu, "q_logvar": q_logvar, "p_mu": p_mu, "p_logvar": p_logvar, "z": z}
        return pred, aux


# ======================================================================================
# Losses and training
# ======================================================================================


def kl_diag_gaussians(q_mu: torch.Tensor, q_logvar: torch.Tensor, p_mu: torch.Tensor, p_logvar: torch.Tensor) -> torch.Tensor:
    """KL[q||p] for diagonal Gaussians, averaged over batch."""
    q_var = torch.exp(q_logvar)
    p_var = torch.exp(p_logvar)
    kl = 0.5 * (p_logvar - q_logvar + (q_var + (q_mu - p_mu).pow(2)) / (p_var + EPS) - 1.0)
    return kl.sum(dim=-1).mean()


def trajectory_recon_loss(pred: torch.Tensor, true: torch.Tensor, t: torch.Tensor) -> Tuple[torch.Tensor, Dict[str, float]]:
    mse = F.mse_loss(pred, true)
    final = F.mse_loss(pred[:, -1], true[:, -1])
    auc = F.mse_loss(trapz_torch(pred, t), trapz_torch(true, t))
    inc = F.mse_loss(pred[:, 1:] - pred[:, :-1], true[:, 1:] - true[:, :-1])
    loss = mse + FINAL_WEIGHT * final + AUC_WEIGHT * auc + INCREMENT_WEIGHT * inc
    return loss, {
        "mse": float(mse.detach().cpu()),
        "final": float(final.detach().cpu()),
        "auc": float(auc.detach().cpu()),
        "inc": float(inc.detach().cpu()),
    }


def evaluate_posterior_mse(model: LatentSNODE, X: torch.Tensor, t: torch.Tensor, y: torch.Tensor) -> float:
    model.eval()
    vals = []
    with torch.no_grad():
        for start in range(0, X.shape[0], PRED_BATCH_SIZE):
            sl = slice(start, min(start + PRED_BATCH_SIZE, X.shape[0]))
            pred, _ = model.posterior_rollout(X[sl], y[sl], t[sl], sample=False)
            vals.append(F.mse_loss(pred, y[sl], reduction="sum").item())
    return float(sum(vals) / y.numel())


def evaluate_prior_mean_mse(model: LatentSNODE, X: torch.Tensor, t: torch.Tensor, y: torch.Tensor, n_samples: int = 16) -> float:
    model.eval()
    vals = []
    with torch.no_grad():
        for start in range(0, X.shape[0], PRED_BATCH_SIZE):
            sl = slice(start, min(start + PRED_BATCH_SIZE, X.shape[0]))
            xs, ts, ys = X[sl], t[sl], y[sl]
            zs = model.sample_prior(xs, n_samples)
            preds = []
            for s in range(n_samples):
                preds.append(model.integrate(xs, zs[s], ts).unsqueeze(0))
            mean_pred = torch.cat(preds, dim=0).mean(dim=0)
            vals.append(F.mse_loss(mean_pred, ys, reduction="sum").item())
    return float(sum(vals) / y.numel())


def train_model(
    model: LatentSNODE,
    X_train: torch.Tensor,
    t_train: torch.Tensor,
    y_train: torch.Tensor,
    X_val: torch.Tensor,
    t_val: torch.Tensor,
    y_val: torch.Tensor,
) -> Tuple[LatentSNODE, List[Dict[str, float]]]:
    opt = torch.optim.AdamW(model.parameters(), lr=LR, weight_decay=WEIGHT_DECAY)
    best_state = copy.deepcopy(model.state_dict())
    best_val = float("inf")
    bad = 0
    hist: List[Dict[str, float]] = []
    n = X_train.shape[0]
    steps = max(1, math.ceil(n / BATCH_SIZE))
    t0_wall = time.time()

    for epoch in range(1, EPOCHS + 1):
        model.train()
        train_losses = []
        recon_losses = []
        kl_losses = []
        beta = KL_BETA_MAX * min(1.0, epoch / max(1, KL_WARMUP_EPOCHS))
        for _ in range(steps):
            idx = torch.randint(0, n, (min(BATCH_SIZE, n),), device=DEVICE)
            xb, tb, yb = X_train[idx], t_train[idx], y_train[idx]
            pred, aux = model.posterior_rollout(xb, yb, tb, sample=True)
            recon, _parts = trajectory_recon_loss(pred, yb, tb)
            kl = kl_diag_gaussians(aux["q_mu"], aux["q_logvar"], aux["p_mu"], aux["p_logvar"])
            loss = recon + beta * kl

            opt.zero_grad(set_to_none=True)
            loss.backward()
            nn.utils.clip_grad_norm_(model.parameters(), GRAD_CLIP_NORM)
            opt.step()

            train_losses.append(float(loss.detach().cpu()))
            recon_losses.append(float(recon.detach().cpu()))
            kl_losses.append(float(kl.detach().cpu()))

        if epoch % EVAL_EVERY == 0 or epoch == 1 or epoch == EPOCHS:
            val_post = evaluate_posterior_mse(model, X_val, t_val, y_val)
            val_prior = evaluate_prior_mean_mse(model, X_val, t_val, y_val, n_samples=16)
            rec = {
                "model": "latent_snode_cvae",
                "epoch": epoch,
                "train_loss": float(np.mean(train_losses)),
                "train_recon": float(np.mean(recon_losses)),
                "train_kl": float(np.mean(kl_losses)),
                "kl_beta": float(beta),
                "val_posterior_mse": val_post,
                "val_prior_mean_mse": val_prior,
                "elapsed_sec": time.time() - t0_wall,
            }
            hist.append(rec)
            print(
                f"[latent_snode_cvae] epoch {epoch:5d} | train {rec['train_loss']:.6e} | "
                f"recon {rec['train_recon']:.6e} | KL {rec['train_kl']:.3e} | beta {beta:.2e} | "
                f"val_post {val_post:.6e} | val_prior {val_prior:.6e}"
            )
            # Select by posterior reconstruction because it tests the learned manifold/decoder.
            # Prior-generation quality is separately reported in final metrics.
            if val_post < best_val - 1.0e-8:
                best_val = val_post
                best_state = copy.deepcopy(model.state_dict())
                bad = 0
            else:
                bad += EVAL_EVERY
                if bad >= PATIENCE:
                    print(f"[latent_snode_cvae] early stopping at epoch {epoch}; best val_post={best_val:.6e}")
                    break

    model.load_state_dict(best_state)
    return model, hist


# ======================================================================================
# Prediction and metrics
# ======================================================================================


def predict_posterior_mean(model: LatentSNODE, X: np.ndarray, t: np.ndarray, y: np.ndarray, y_scale: float) -> np.ndarray:
    model.eval()
    Xt, tt, yt = tensor(X), tensor(t), tensor(y)
    preds = []
    with torch.no_grad():
        for start in range(0, Xt.shape[0], PRED_BATCH_SIZE):
            sl = slice(start, min(start + PRED_BATCH_SIZE, Xt.shape[0]))
            pred, _ = model.posterior_rollout(Xt[sl], yt[sl], tt[sl], sample=False)
            preds.append(pred.detach().cpu().numpy())
    return np.concatenate(preds, axis=0) * y_scale


def sample_prior_predictions(model: LatentSNODE, X: np.ndarray, t: np.ndarray, y_scale: float, n_samples: int) -> np.ndarray:
    model.eval()
    Xt, tt = tensor(X), tensor(t)
    all_samples = []
    with torch.no_grad():
        for start in range(0, Xt.shape[0], PRED_BATCH_SIZE):
            sl = slice(start, min(start + PRED_BATCH_SIZE, Xt.shape[0]))
            xs, ts = Xt[sl], tt[sl]
            zs = model.sample_prior(xs, n_samples)
            batch_samples = []
            for s in range(n_samples):
                batch_samples.append(model.integrate(xs, zs[s], ts).detach().cpu().numpy())
            all_samples.append(np.stack(batch_samples, axis=0))  # S,B,T
    # Concatenate along batch axis -> S,N,T
    return np.concatenate(all_samples, axis=1) * y_scale


def early_conditioned_prediction(
    model: LatentSNODE,
    X: np.ndarray,
    t_norm: np.ndarray,
    t_raw: np.ndarray,
    y_norm: np.ndarray,
    y_scale: float,
) -> np.ndarray:
    """Fit latent z to early observations, then forecast full trajectory."""
    model.eval()
    Xt = tensor(X)
    tt = tensor(t_norm)
    yt = tensor(y_norm)
    early_mask_np = t_raw <= EARLY_TIME_CUTOFF_MIN
    early_mask = tensor(early_mask_np.astype(np.float32))

    with torch.no_grad():
        p_mu, p_logvar = model.prior_stats(Xt)
    z = p_mu.detach().clone().requires_grad_(True)
    opt = torch.optim.Adam([z], lr=EARLY_Z_LR)

    for _ in range(EARLY_Z_STEPS):
        pred = model.integrate(Xt, z, tt)
        # Normalize by number of observed early points.
        diff2 = (pred - yt).pow(2) * early_mask
        data_loss = diff2.sum() / (early_mask.sum() + EPS)
        prior_loss = (((z - p_mu) ** 2) / (torch.exp(p_logvar) + EPS)).mean()
        loss = data_loss + EARLY_PRIOR_REG * prior_loss
        opt.zero_grad(set_to_none=True)
        loss.backward()
        opt.step()

    with torch.no_grad():
        pred = model.integrate(Xt, z.detach(), tt).detach().cpu().numpy() * y_scale
    return pred


def first_crossing_times(y: np.ndarray, t: np.ndarray, threshold: float) -> np.ndarray:
    N, _ = y.shape
    out = np.full(N, np.nan, dtype=np.float64)
    reached = y >= threshold
    for i in range(N):
        idx = np.flatnonzero(reached[i])
        if idx.size:
            out[i] = t[i, idx[0]]
    return out


def generator_diagnostics(y_true: np.ndarray, y_pred: np.ndarray, t: np.ndarray,
                          horizons: Tuple[int, ...] = (1, 2, 3)) -> Dict[str, float]:
    H = tuple(h for h in horizons if 0 < h < y_true.shape[1])
    if len(H) < 2:
        return {"generator_ratio_Rgen": float("nan"), "generator_error_to_reference": float("nan")}
    max_h = max(H)

    def gen(y: np.ndarray, h: int) -> np.ndarray:
        dt = t[:, h:y.shape[1]-max_h+h] - t[:, :y.shape[1]-max_h]
        return (y[:, h:y.shape[1]-max_h+h] - y[:, :y.shape[1]-max_h]) / np.maximum(dt, EPS)

    e_model_vals, e_ref_vals = [], []
    for i, ha in enumerate(H):
        for hb in H[i+1:]:
            gpa, gpb = gen(y_pred, ha), gen(y_pred, hb)
            gta, gtb = gen(y_true, ha), gen(y_true, hb)
            e_model_vals.append(np.linalg.norm((gpa - gpb).reshape(-1)) /
                                (np.linalg.norm(gpa.reshape(-1)) + np.linalg.norm(gpb.reshape(-1)) + EPS))
            e_ref_vals.append(np.linalg.norm((gta - gtb).reshape(-1)) /
                              (np.linalg.norm(gta.reshape(-1)) + np.linalg.norm(gtb.reshape(-1)) + EPS))
    e_model = float(np.mean(e_model_vals))
    e_ref = float(np.mean(e_ref_vals))

    err_vals = []
    for h in H:
        gp, gt = gen(y_pred, h), gen(y_true, h)
        err_vals.append(np.linalg.norm((gp - gt).reshape(-1)) / (np.linalg.norm(gt.reshape(-1)) + EPS))
    return {
        "generator_discrepancy": e_model,
        "generator_reference_discrepancy": e_ref,
        "generator_ratio_Rgen": e_model / (e_ref + EPS),
        "generator_error_to_reference": float(np.mean(err_vals)),
    }


def compute_metrics(y_true: np.ndarray, y_pred: np.ndarray, t: np.ndarray) -> Dict[str, float]:
    err = y_pred - y_true
    per_traj_rel = np.linalg.norm(err, axis=1) / (np.linalg.norm(y_true, axis=1) + EPS)
    dy_pred = np.diff(y_pred, axis=1)
    dy_true = np.diff(y_true, axis=1)
    auc_true = trapz_np(y_true, t)
    auc_pred = trapz_np(y_pred, t)
    out = {
        "global_rel_l2": float(np.linalg.norm(err.reshape(-1)) / (np.linalg.norm(y_true.reshape(-1)) + EPS)),
        "mean_traj_rel_l2": float(np.mean(per_traj_rel)),
        "median_traj_rel_l2": float(np.median(per_traj_rel)),
        "p95_traj_rel_l2": float(np.percentile(per_traj_rel, 95)),
        "mse": float(np.mean(err ** 2)),
        "rmse": float(np.sqrt(np.mean(err ** 2))),
        "mae": float(np.mean(np.abs(err))),
        "max_abs_error": float(np.max(np.abs(err))),
        "final_mae": float(np.mean(np.abs(y_pred[:, -1] - y_true[:, -1]))),
        "final_rel_l2": float(np.linalg.norm(y_pred[:, -1] - y_true[:, -1]) / (np.linalg.norm(y_true[:, -1]) + EPS)),
        "balance_auc_rel_error": float(np.mean(np.abs(auc_pred - auc_true) / (np.abs(auc_true) + EPS))),
        "increment_rel_l2": float(np.linalg.norm((dy_pred - dy_true).reshape(-1)) / (np.linalg.norm(dy_true.reshape(-1)) + EPS)),
        "monotone_violation_fraction": float(np.mean(dy_pred < -1.0e-6)),
        "constraint_monotone_violation_mass_rel": float(np.sum(np.maximum(0.0, -dy_pred)) / (np.sum(np.abs(dy_pred)) + EPS)),
        "negative_prediction_fraction": float(np.mean(y_pred < -1.0e-6)),
    }
    for thr in (0.1, 0.25, 0.5, 1.0, 1.5, 2.0):
        true_tau = first_crossing_times(y_true, t, thr)
        pred_tau = first_crossing_times(y_pred, t, thr)
        true_reach = np.isfinite(true_tau)
        pred_reach = np.isfinite(pred_tau)
        both = true_reach & pred_reach
        tag = str(thr).replace(".", "p")
        out[f"thr_{tag}_reach_accuracy"] = float(np.mean(true_reach == pred_reach))
        if np.any(both):
            out[f"thr_{tag}_time_mae"] = float(np.mean(np.abs(pred_tau[both] - true_tau[both])))
            out[f"thr_{tag}_time_bias"] = float(np.mean(pred_tau[both] - true_tau[both]))
        else:
            out[f"thr_{tag}_time_mae"] = float("nan")
            out[f"thr_{tag}_time_bias"] = float("nan")
    out.update(generator_diagnostics(y_true, y_pred, t))
    return out


def uncertainty_metrics(y_true: np.ndarray, samples: np.ndarray) -> Dict[str, float]:
    """samples shape (S,N,T)."""
    lo90 = np.percentile(samples, 5, axis=0)
    hi90 = np.percentile(samples, 95, axis=0)
    lo50 = np.percentile(samples, 25, axis=0)
    hi50 = np.percentile(samples, 75, axis=0)
    mean = samples.mean(axis=0)
    std = samples.std(axis=0)
    return {
        "coverage_90": float(np.mean((y_true >= lo90) & (y_true <= hi90))),
        "coverage_50": float(np.mean((y_true >= lo50) & (y_true <= hi50))),
        "mean_predictive_std": float(np.mean(std)),
        "final_coverage_90": float(np.mean((y_true[:, -1] >= lo90[:, -1]) & (y_true[:, -1] <= hi90[:, -1]))),
        "final_predictive_std_mean": float(np.mean(std[:, -1])),
        "sample_mean_global_rel_l2": float(np.linalg.norm((mean - y_true).reshape(-1)) / (np.linalg.norm(y_true.reshape(-1)) + EPS)),
    }


# ======================================================================================
# Output
# ======================================================================================


def write_history_csv(path: Path, history: List[Dict[str, float]]) -> None:
    if not history:
        return
    keys = sorted(set().union(*(r.keys() for r in history)))
    preferred = ["model", "epoch", "train_loss", "train_recon", "train_kl", "kl_beta", "val_posterior_mse", "val_prior_mean_mse", "elapsed_sec"]
    keys = [k for k in preferred if k in keys] + [k for k in keys if k not in preferred]
    with path.open("w", newline="") as f:
        writer = csv.DictWriter(f, fieldnames=keys)
        writer.writeheader()
        for r in history:
            writer.writerow({k: r.get(k, "") for k in keys})


def make_plots(
    outdir: Path,
    t_test_raw: np.ndarray,
    y_test_raw: np.ndarray,
    posterior_pred: np.ndarray,
    prior_samples: np.ndarray,
    early_pred: np.ndarray | None,
    history: List[Dict[str, float]],
) -> None:
    if not HAS_MATPLOTLIB:
        print("matplotlib not available; skipping plots.")
        return

    plt.figure(figsize=(8, 5))
    epochs = [r["epoch"] for r in history]
    post_vals = [r["val_posterior_mse"] for r in history]
    prior_vals = [r["val_prior_mean_mse"] for r in history]
    plt.plot(epochs, post_vals, label="posterior reconstruction")
    plt.plot(epochs, prior_vals, label="prior sample mean")
    plt.yscale("log")
    plt.xlabel("epoch")
    plt.ylabel("validation MSE on normalized target")
    plt.title("Latent SNODE validation curves")
    plt.legend()
    plt.tight_layout()
    plt.savefig(outdir / "validation_curves.png", dpi=200)
    plt.close()

    # Parity plots.
    rng = np.random.default_rng(SEED)
    flat_true = y_test_raw.reshape(-1)
    pp = rng.choice(flat_true.size, size=min(20000, flat_true.size), replace=False)

    prior_mean = prior_samples.mean(axis=0)
    for name, pred in [("posterior_mean", posterior_pred), ("prior_mean", prior_mean)]:
        plt.figure(figsize=(5, 5))
        flat_pred = pred.reshape(-1)
        plt.scatter(flat_true[pp], flat_pred[pp], s=5, alpha=0.4)
        lo = min(float(flat_true.min()), float(flat_pred.min()))
        hi = max(float(flat_true.max()), float(flat_pred.max()))
        plt.plot([lo, hi], [lo, hi], linewidth=2)
        plt.xlabel("true clot size")
        plt.ylabel("predicted clot size")
        plt.title(f"Parity: latent SNODE {name}")
        plt.tight_layout()
        plt.savefig(outdir / f"parity_{name}.png", dpi=200)
        plt.close()

    # Representative trajectories by final clot size.
    final = y_test_raw[:, -1]
    order = np.argsort(final)
    picks = sorted(set([order[0], order[len(order)//4], order[len(order)//2], order[3*len(order)//4], order[-1]]))
    lo90 = np.percentile(prior_samples, 5, axis=0)
    hi90 = np.percentile(prior_samples, 95, axis=0)
    lo50 = np.percentile(prior_samples, 25, axis=0)
    hi50 = np.percentile(prior_samples, 75, axis=0)
    for idx in picks:
        plt.figure(figsize=(10, 5))
        plt.fill_between(t_test_raw[idx], lo90[idx], hi90[idx], alpha=0.20, label="prior 90% band")
        plt.fill_between(t_test_raw[idx], lo50[idx], hi50[idx], alpha=0.35, label="prior 50% band")
        plt.plot(t_test_raw[idx], y_test_raw[idx], linewidth=3, label="true")
        plt.plot(t_test_raw[idx], posterior_pred[idx], linestyle="--", label="posterior mean")
        plt.plot(t_test_raw[idx], prior_mean[idx], linestyle="--", label="prior mean")
        if early_pred is not None:
            plt.plot(t_test_raw[idx], early_pred[idx], linestyle="--", label=f"early-fit z <= {EARLY_TIME_CUTOFF_MIN:g} min")
        plt.xlabel("time")
        plt.ylabel("clot size")
        plt.title(f"Latent SNODE test trajectory {idx} | final true={y_test_raw[idx, -1]:.4g}")
        plt.legend(fontsize=8)
        plt.tight_layout()
        plt.savefig(outdir / f"trajectory_test_{idx}.png", dpi=200)
        plt.close()

        plt.figure(figsize=(10, 5))
        for s in range(min(20, prior_samples.shape[0])):
            plt.plot(t_test_raw[idx], prior_samples[s, idx], linewidth=1, alpha=0.25)
        plt.plot(t_test_raw[idx], y_test_raw[idx], linewidth=3, label="true")
        plt.xlabel("time")
        plt.ylabel("clot size")
        plt.title(f"Prior samples: test trajectory {idx}")
        plt.legend()
        plt.tight_layout()
        plt.savefig(outdir / f"uncertainty_test_{idx}.png", dpi=200)
        plt.close()


# ======================================================================================
# Main
# ======================================================================================


def main() -> None:
    set_seed(SEED)
    script_dir = here()
    mat_path = script_dir / MAT_FILENAME
    outdir = script_dir / OUTDIR_NAME
    outdir.mkdir(parents=True, exist_ok=True)

    print("=" * 96)
    print("Latent SNODE generative clot-growth model")
    print("=" * 96)
    print(f"Script dir : {script_dir}")
    print(f"Data file  : {mat_path}")
    print(f"Output dir : {outdir}")
    print(f"Device     : {DEVICE}")
    print(f"Solver     : {SOLVER}")
    print("NOTE       : stochasticity is latent; trajectories remain monotone and nonnegative.")
    print()

    data = load_clot_data(mat_path)
    X_raw = data["X"]
    t_raw = data["t"]
    y_raw = data["y"]
    param_names = [str(x) for x in data["param_names"]]
    N, T = y_raw.shape

    print(f"Loaded N={N} trajectories, T={T} time points.")
    print(f"Parameter columns: {param_names}")
    print(f"t range    : {t_raw.min():.6g} to {t_raw.max():.6g}")
    print(f"size range : {y_raw.min():.6g} to {y_raw.max():.6g}")
    print()

    train_idx, val_idx, test_idx = make_split(N)
    X_train_raw, X_val_raw, X_test_raw = X_raw[train_idx], X_raw[val_idx], X_raw[test_idx]
    t_train_raw, t_val_raw, t_test_raw = t_raw[train_idx], t_raw[val_idx], t_raw[test_idx]
    y_train_raw, y_val_raw, y_test_raw = y_raw[train_idx], y_raw[val_idx], y_raw[test_idx]

    X_mu, X_sig, (X_train, X_val, X_test) = standardize_from_train(X_train_raw, X_train_raw, X_val_raw, X_test_raw)
    t_min, t_max, (t_train, t_val, t_test) = minmax_from_train(t_train_raw, t_train_raw, t_val_raw, t_test_raw)
    y_scale = float(np.max(y_train_raw))
    if y_scale < 1.0e-12:
        y_scale = 1.0
    y_train = y_train_raw / y_scale
    y_val = y_val_raw / y_scale
    y_test = y_test_raw / y_scale

    print(f"Split      : train={len(train_idx)}, val={len(val_idx)}, test={len(test_idx)}")
    print(f"y_scale    : {y_scale:.8g}")
    print(f"t_min/max  : {t_min:.8g}, {t_max:.8g}")
    print(f"X mean     : {X_mu.reshape(-1)}")
    print(f"X std      : {X_sig.reshape(-1)}")
    print()

    X_train_t, t_train_t, y_train_t = tensor(X_train), tensor(t_train), tensor(y_train)
    X_val_t, t_val_t, y_val_t = tensor(X_val), tensor(t_val), tensor(y_val)

    print("\n" + "-" * 96)
    print("Training latent_snode_cvae")
    print("-" * 96)
    model = LatentSNODE(T=T).to(DEVICE)
    model, history = train_model(model, X_train_t, t_train_t, y_train_t, X_val_t, t_val_t, y_val_t)

    posterior_pred = predict_posterior_mean(model, X_test, t_test, y_test, y_scale)
    prior_samples = sample_prior_predictions(model, X_test, t_test, y_scale, NUM_PRIOR_SAMPLES)
    prior_mean = prior_samples.mean(axis=0)

    early_pred = None
    if RUN_EARLY_CONDITIONING:
        print("\nFitting latent z to early observations on the test set...")
        early_pred = early_conditioned_prediction(model, X_test, t_test, t_test_raw, y_test, y_scale)

    metrics: Dict[str, Dict[str, float]] = {
        "posterior_mean": compute_metrics(y_test_raw, posterior_pred, t_test_raw),
        "prior_mean": compute_metrics(y_test_raw, prior_mean, t_test_raw),
    }
    metrics["prior_uncertainty"] = uncertainty_metrics(y_test_raw, prior_samples)
    if early_pred is not None:
        metrics["early_conditioned_z"] = compute_metrics(y_test_raw, early_pred, t_test_raw)

    print("\n" + "=" * 112)
    print("Final test metrics")
    print("=" * 112)
    header = (
        f"{'mode':20s} | {'EL2':>10s} | {'AUCerr':>9s} | {'finalMAE':>9s} | "
        f"{'incL2':>9s} | {'monoC':>9s} | {'neg%':>8s} | {'Rgen':>8s} | {'mae':>9s}"
    )
    print(header)
    print("-" * len(header))
    for name in ["posterior_mean", "prior_mean", "early_conditioned_z"]:
        if name not in metrics:
            continue
        m = metrics[name]
        print(
            f"{name:20s} | {m['global_rel_l2']:10.4e} | {m['balance_auc_rel_error']:9.3e} | "
            f"{m['final_mae']:9.3e} | {m['increment_rel_l2']:9.3e} | "
            f"{m['constraint_monotone_violation_mass_rel']:9.3e} | {m['negative_prediction_fraction']:8.2e} | "
            f"{m['generator_ratio_Rgen']:8.3e} | {m['mae']:9.3e}"
        )

    u = metrics["prior_uncertainty"]
    print("\nUncertainty metrics for prior samples:")
    print(f"  coverage_90              : {u['coverage_90']:.4f}")
    print(f"  coverage_50              : {u['coverage_50']:.4f}")
    print(f"  final_coverage_90        : {u['final_coverage_90']:.4f}")
    print(f"  mean_predictive_std      : {u['mean_predictive_std']:.4e}")
    print(f"  final_predictive_std_mean: {u['final_predictive_std_mean']:.4e}")

    metadata = {
        "N": int(N),
        "T": int(T),
        "param_names": param_names,
        "seed": SEED,
        "split_sizes": {"train": len(train_idx), "val": len(val_idx), "test": len(test_idx)},
        "train_idx": train_idx.tolist(),
        "val_idx": val_idx.tolist(),
        "test_idx": test_idx.tolist(),
        "X_mean": X_mu.reshape(-1).tolist(),
        "X_std": X_sig.reshape(-1).tolist(),
        "t_min": t_min,
        "t_max": t_max,
        "y_scale": y_scale,
        "raw_y_summary": np_summary(y_raw),
        "raw_final_size_summary": np_summary(y_raw[:, -1]),
        "model_description": "conditional latent stochastic NODE / CVAE with monotone nonnegative ODE decoder",
        "config": {
            "EPOCHS": EPOCHS,
            "LATENT_DIM": LATENT_DIM,
            "KL_BETA_MAX": KL_BETA_MAX,
            "NUM_PRIOR_SAMPLES": NUM_PRIOR_SAMPLES,
            "RUN_EARLY_CONDITIONING": RUN_EARLY_CONDITIONING,
            "EARLY_TIME_CUTOFF_MIN": EARLY_TIME_CUTOFF_MIN,
        },
    }

    payload = {"metadata": metadata, "metrics": metrics}
    with (outdir / "metrics.json").open("w") as f:
        json.dump(payload, f, indent=2)
    write_history_csv(outdir / "training_history.csv", history)

    npz_payload = {
        "t_test": t_test_raw,
        "y_test": y_test_raw,
        "X_test_raw": X_test_raw,
        "test_idx": test_idx,
        "posterior_pred": posterior_pred,
        "prior_samples": prior_samples,
        "prior_mean": prior_mean,
    }
    if early_pred is not None:
        npz_payload["early_conditioned_pred"] = early_pred
    np.savez_compressed(outdir / "test_predictions.npz", **npz_payload)

    make_plots(outdir, t_test_raw, y_test_raw, posterior_pred, prior_samples, early_pred, history)

    torch.save({
        "latent_snode_cvae": model.state_dict(),
        "metadata": metadata,
    }, outdir / "model_weights.pt")

    print()
    print(f"Wrote: {outdir / 'metrics.json'}")
    print(f"Wrote: {outdir / 'training_history.csv'}")
    print(f"Wrote: {outdir / 'test_predictions.npz'}")
    print(f"Wrote: {outdir / 'model_weights.pt'}")
    if HAS_MATPLOTLIB:
        print(f"Wrote plots into: {outdir}")
    print("Done.")


if __name__ == "__main__":
    main()

